MirrorVLC: Optimal Mirror Placement for Multi-Element VLC Networks

Visible Light Communication (VLC) is a rapidly growing technology which can supplement the current radio frequency (RF) based wireless communication systems. VLC can play a huge part in solving the ever-increasing problem of spectrum scarcity because of the growing availability of Light Emitting Diodes (LEDs). One of the biggest advantages of VLC over other communication systems is that it can provide illumination and data communication simultaneously without needing any extra deployment. Although it is essential to provide data rate at a blazing speed to all the users nowadays, maintaining a satisfactory level in the distribution of lighting is also important. In this paper, we present a novel approach of using mirrors to enhance the illumination uniformity and throughput of an indoor multi-element VLC system architecture. In this approach, we improve the Signal-to-Interference plus Noise Ratio (SINR) of the system and overall illumination uniformity of the room by redirecting the reflected LED beams on the walls to darker spots with the use of mirrors. We formulate a joint optimization problem focusing on maximization of the SINR while maintaining a reasonable illumination uniformity across the room. We propose a two-stage solution of the optimization problem with optimization of illumination in the first stage and SINR at the second stage. We propose three different heuristic solutions for the second stage and analyze the performance of them, which demonstrates the advantages of each heuristic for different possible scenarios. We also show that about threefold increase in average illumination and fourfold increase in average throughput can be achieved when the mirror placement is applied which is a significant performance improvement.

==> code/Calc_min_dist.m <==
function [out] = Calc_min_dist(coors)
min_dist = 1e6;
for x=1:length(coors)
    for y=x:length(coors)
        if (y~=x)
            d = sqrt((coors(x,1)-coors(y,1))^2+(coors(x,2)-coors(y,2))^2);
            if d<min_dist
                min_dist = d;
            end
        end
        
    end
end

% if min_dist<dist
%     out = 0;
% else
%     out = 1;
% end

out = min_dist;

end

==> code/Get_coor.m <==
function [x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor(x,rs,R,r,h,layernum)
%x = round(x);
alpha = atan(r/R); %angle between two current LED vectors
%syms t;
i=1; %layer count
num_of_led = layernum+1;
angle_dist_xz = double((90-radtodeg(alpha))/(layernum+1));
alpha_xz = radtodeg(alpha);
x_coor = 0;
y_coor = 0;
z_coor = h-R;
theta_layer = [];
R_in_layer = zeros(1,layernum);
xc = 0;
yc = 0;
zc = h;

Norm_dist = [];
Hypotnuse = [];
Norm_xcoor = [];        % x-coordinate of normal points   
Norm_ycoor = [];        % y-coordinate of normal points
Norm_zcoor = [];        % z-coordinate of normal points
FullsectionOrigins = [0 0 h-R 0 1];
FullsectionNormals = [0 0 0 1];
Fullsection_Lights = [0 0 R-h 1];

n0 = 2.5e-17; % AWGN spectral density in mW / Hz
B = 30e6; % modulation bandwidth in Hz
noise = n0*B; %AWGN noise

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Loop for determining position (x and z index) of each layers. y is zero %
% in these cases                                                          %
%%%%%%%%%%%%%%%%%%%=%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


theta1 = x(1,layernum+1); % Divergence angle of LEDs in degrees
thetaR = theta1*pi/180;
count = 1; % Total Number of LEDs

while i<=layernum
    alpha_xz = alpha_xz + angle_dist_xz;
    x_coor = [x_coor R*sin(degtorad(alpha_xz))];
    z_coor = [z_coor h-R*cos(degtorad(alpha_xz))];
    y_coor = [y_coor 0];
    count = count+1;
    
    FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
    
    %code for finding the normal point on the x-y plane
    coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
    t = -zc/coeff(1,3);
    Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
    Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
    Norm_zcoor = [Norm_zcoor 0];    
    FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
    Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
    
    % disp(sqrt((x_prev(i)-x_prev(i+1))^2+(z_prev(i)-z_prev(i+1))^2));
    theta_layer = [theta_layer atan(x_coor(length(x_coor))/(h-z_coor(length(z_coor))))];
    Norm_dist = [Norm_dist z_coor(i)*tan(theta_layer(i))]; 
    Hypotnuse = [Hypotnuse sqrt((z_coor(i))^2 + (Norm_dist(i))^2)];
    j = 1;
    R_in_layer(1,i) = x_coor(length(x_coor));
    % alpha_xy = 2*atan(r/R_in_layer(1,i));
    num = x(1,i); %floor(360/radtodeg(alpha_xy));
    % rem = double((360 - num*radtodeg(alpha_xy))/num);
    angle_dist = double(360/num); %radtodeg(alpha_xy)+rem;
    alpha_xy = 0;
    num_of_led = num_of_led + num - 1;

    % Loop for determining position (x and y index) in a particular layer.
    % z is fixed in these cases

    while j < num
        alpha_xy = alpha_xy + angle_dist;
        if alpha_xy==90
            x_coor = [x_coor 0];
            y_coor = [y_coor R_in_layer(1,i)];
        elseif alpha_xy==180
            x_coor = [x_coor -R_in_layer(1,i)];
            y_coor = [y_coor 0];
        elseif alpha_xy==270
            x_coor = [x_coor 0];
            y_coor = [y_coor -R_in_layer(1,i)];
        else
            if alpha_xy>0 && alpha_xy<90
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(alpha_xy))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(alpha_xy))];
            elseif alpha_xy>90 && alpha_xy<180
                t_angle = 180-alpha_xy;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>180 && alpha_xy<270
                t_angle = alpha_xy-180;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>270 && alpha_xy<360
                t_angle = 360-alpha_xy;
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            end
        end
        z_coor = [z_coor z_coor(length(z_coor))];

        %code for finding the normal point
        coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
        t = -zc/coeff(1,3);
        Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
        Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
        Norm_zcoor = [Norm_zcoor 0];
        count = count+1;
        
        FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
        FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
        Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
       
        j = j+1;
    end
    i = i+1;
    if i==3
        %disp(x_coor);
        %disp(y_coor);
        %disp(z_coor);
        %scatter3(x_in_layer,y_in_layer,z_in_layer);
        %scatter3(x_coor,y_coor,z_coor);
    end
end


FullsectionNormals(:,1) = FullsectionNormals(:,1) + rs/2;
FullsectionOrigins(:,1) = FullsectionOrigins(:,1) + rs/2;
FullsectionNormals(:,2) = FullsectionNormals(:,2) + rs/2;
FullsectionOrigins(:,2) = FullsectionOrigins(:,2) + rs/2;
Fullsection_Lights = -Fullsection_Lights;
% x_coor = [0 x_coor];
% y_coor = [0 y_coor];
% z_coor = [h-R z_coor];
x_coor = x_coor + rs/2;
y_coor = y_coor + rs/2;
Norm_xcoor = Norm_xcoor + rs/2;
Norm_ycoor = Norm_ycoor + rs/2;

end

==> code/Get_coor_xy.m <==
function [x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor_xy(x,rs_x,rs_y,R,r,h,layernum)
%x = round(x);
alpha = atan(r/R); %angle between two current LED vectors
%syms t;
i=1; %layer count
num_of_led = layernum+1;
angle_dist_xz = double((90-radtodeg(alpha))/(layernum+1));
alpha_xz = radtodeg(alpha);
x_coor = 0;
y_coor = 0;
z_coor = h-R;
theta_layer = [];
R_in_layer = zeros(1,layernum);
xc = 0;
yc = 0;
zc = h;

Norm_dist = [];
Hypotnuse = [];
Norm_xcoor = [];        % x-coordinate of normal points   
Norm_ycoor = [];        % y-coordinate of normal points
Norm_zcoor = [];        % z-coordinate of normal points
FullsectionOrigins = [0 0 h-R 0 1];
FullsectionNormals = [0 0 0 1];
Fullsection_Lights = [0 0 R-h 1];

n0 = 2.5e-17; % AWGN spectral density in mW / Hz
B = 30e6; % modulation bandwidth in Hz
noise = n0*B; %AWGN noise

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Loop for determining position (x and z index) of each layers. y is zero %
% in these cases                                                          %
%%%%%%%%%%%%%%%%%%%=%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


theta1 = x(1,layernum+1); % Divergence angle of LEDs in degrees
thetaR = theta1*pi/180;
count = 1; % Total Number of LEDs

while i<=layernum
    alpha_xz = alpha_xz + angle_dist_xz;
    x_coor = [x_coor R*sin(degtorad(alpha_xz))];
    z_coor = [z_coor h-R*cos(degtorad(alpha_xz))];
    y_coor = [y_coor 0];
    count = count+1;
    
    FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
    
    %code for finding the normal point on the x-y plane
    coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
    t = -zc/coeff(1,3);
    Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
    Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
    Norm_zcoor = [Norm_zcoor 0];    
    FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
    Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
    
    % disp(sqrt((x_prev(i)-x_prev(i+1))^2+(z_prev(i)-z_prev(i+1))^2));
    theta_layer = [theta_layer atan(x_coor(length(x_coor))/(h-z_coor(length(z_coor))))];
    Norm_dist = [Norm_dist z_coor(i)*tan(theta_layer(i))]; 
    Hypotnuse = [Hypotnuse sqrt((z_coor(i))^2 + (Norm_dist(i))^2)];
    j = 1;
    R_in_layer(1,i) = x_coor(length(x_coor));
    % alpha_xy = 2*atan(r/R_in_layer(1,i));
    num = x(1,i); %floor(360/radtodeg(alpha_xy));
    % rem = double((360 - num*radtodeg(alpha_xy))/num);
    angle_dist = double(360/num); %radtodeg(alpha_xy)+rem;
    alpha_xy = 0;
    num_of_led = num_of_led + num - 1;

    % Loop for determining position (x and y index) in a particular layer.
    % z is fixed in these cases

    while j < num
        alpha_xy = alpha_xy + angle_dist;
        if alpha_xy==90
            x_coor = [x_coor 0];
            y_coor = [y_coor R_in_layer(1,i)];
        elseif alpha_xy==180
            x_coor = [x_coor -R_in_layer(1,i)];
            y_coor = [y_coor 0];
        elseif alpha_xy==270
            x_coor = [x_coor 0];
            y_coor = [y_coor -R_in_layer(1,i)];
        else
            if alpha_xy>0 && alpha_xy<90
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(alpha_xy))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(alpha_xy))];
            elseif alpha_xy>90 && alpha_xy<180
                t_angle = 180-alpha_xy;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>180 && alpha_xy<270
                t_angle = alpha_xy-180;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>270 && alpha_xy<360
                t_angle = 360-alpha_xy;
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            end
        end
        z_coor = [z_coor z_coor(length(z_coor))];

        %code for finding the normal point
        coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
        t = -zc/coeff(1,3);
        Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
        Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
        Norm_zcoor = [Norm_zcoor 0];
        count = count+1;
        
        FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
        FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
        Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
       
        j = j+1;
    end
    i = i+1;
    if i==3
        %disp(x_coor);
        %disp(y_coor);
        %disp(z_coor);
        %scatter3(x_in_layer,y_in_layer,z_in_layer);
        %scatter3(x_coor,y_coor,z_coor);
    end
end


FullsectionNormals(:,1) = FullsectionNormals(:,1) + rs_x/2;
FullsectionOrigins(:,1) = FullsectionOrigins(:,1) + rs_x/2;
FullsectionNormals(:,2) = FullsectionNormals(:,2) + rs_y/2;
FullsectionOrigins(:,2) = FullsectionOrigins(:,2) + rs_y/2;
Fullsection_Lights = -Fullsection_Lights;
% x_coor = [0 x_coor];
% y_coor = [0 y_coor];
% z_coor = [h-R z_coor];
x_coor = x_coor + rs_x/2;
y_coor = y_coor + rs_y/2;
Norm_xcoor = Norm_xcoor + rs_x/2;
Norm_ycoor = Norm_ycoor + rs_y/2;

end

==> code/Get_illuminance.m <==
function [I] = Get_illuminance(P_m,h_mn,n)
% N0 = 2.5e-20; % AWGN spectral density in W / Hz
% B = 20e6;   % modulation bandwidth in Hz
alpha_0 = 60; % luminous efficacy of white LED
% sig = zeros(1,u);
% ifrnc = zeros(1,u);
% sinr = zeros(1,u);
I = zeros(1,n);
% for k=1:u
%     sig(k) = sum((P_m.*(h_mu(:,k))'.*A_mat(k,:)).^2);    
% end

% for k=1:u
%     ifrnc(k) = sum(sig)-sig(k);
%     if (ifrnc(k)==0)
%         sinr(k) = sig(k);
%     else
%         sinr(k) = sig(k)/(N0*B+ifrnc(k));
%     end
% end
% 
for k=1:n
    I(k) = alpha_0*sum(P_m.*(h_mn(:,k))');
end

% I
% I_min = min(I)
% I_avg = sum(I)/n
% 
% uni = I_min/I_avg;
% P_m(1) = 0.05;

% I

end

==> code/Get_obj.m <==
function [obj] = Get_obj(P_m,h_mu,h_mn,A_mat,m,n,u)
N0 = 2.5e-20; % AWGN spectral density in W / Hz
B = 20e6;   % modulation bandwidth in Hz
alpha_0 = 60; % luminous efficacy of white LED
sig = zeros(1,u);
ifrnc = zeros(1,u);
sinr = zeros(1,u);
I = zeros(1,n);

for k=1:u
    sig(k) = sum(P_m.*(h_mu(:,k))');
end

for k=1:u
    for j=1:u
        if k~=j
            for i=1:m
                if A_mat(j,m)==1 && distances(k,m)<led_beam_radius
                    ifrnc(k) = ifrnc(k) + P_m(i)*h_mu(i,j);
                end
            end
        end
    end
    if (ifrnc(k)==0)
        sinr(k) = sig(k);
    else
        sinr(k) = sig(k)/(N0*B+ifrnc(k));
    end
%     sinr(k) = sig(k)/(N0*B+ifrnc(k));
end

for k=1:n
    I(k) = alpha_0*sum(P_m.*(h_mn(:,k))');
end

I_min = min(I);
I_avg = sum(I)/n;

obj = min(sinr)*I_min/I_avg;

end

==> code/Get_sinr.m <==
function [out] = Get_sinr(P_m,H_mu,eps,m,u)
N0 = 2.5e-20; % AWGN spectral density in W / Hz
B = 20e6;   % modulation bandwidth in Hz
sig = zeros(1,u);
ifrnc = zeros(1,u);
sinr = zeros(1,u);

for k=1:u
    for i=1:m
        sig(k) = sig(k) + P_m(i)*H_mu(i,k)*eps(i,k);
    end
end

for k=1:u
    
    for j=1:u
        temp = 0;
        if k~=j
            for i=1:m
                temp = temp + P_m(i)*H_mu(i,j)*eps(i,j);
            end
        end
        ifrnc(k) = ifrnc(k) + temp^2;
    end
    
    sinr(k) = sig(k)^2/(N0*B+ifrnc(k));
end

% for k=1:n
% %     I(k) = alpha_0*sum(P_m.*(h_mn(:,k))');
% end
% sinr

% for k=1:u
%     for i=1:m
%         if distances(k,i)<led_beam_radius && A_mat(i)~=k
%             sig(k) = sig(k)-P_m(i)*h_mu(i,k);
%             ifrnc(k) = ifrnc(k)+P_m(i)*h_mu(i,k);
%         end
%     end
%     sinr(k) = sig(k)/(N0*B+ifrnc(k));
% end


out = sinr;
% sinr

end

==> code/Get_sinr_avg.m <==
function [out] = Get_sinr_avg(P_m,h_mu,A_mat,m,n,u,distances,led_beam_radius)
N0 = 2.5e-20; % AWGN spectral density in W / Hz
B = 20e6;   % modulation bandwidth in Hz
sig = zeros(1,u);
ifrnc = zeros(1,u);
sinr = zeros(1,u);

for k=1:u
    sig(k) = sum(P_m.*(h_mu(:,k))');
    ifrnc(k) = sig(k);
end

% for k=1:u
%     for j=1:u
%         if k~=j
%             for i=1:m
%                if distances(j,i)<led_beam_radius
%                     ifrnc(k) = ifrnc(k) + P_m(i)*h_mu(i,j);
%                end
%             end
%         end
%     end
% %     if (ifrnc(k)==0)
% %         sinr(k) = sig(k);
% %     else
% %         sinr(k) = sig(k)/(N0*B+ifrnc(k));
% %     end
%     sinr(k) = sig(k)/(N0*B+ifrnc(k));
% end

% for k=1:n
% %     I(k) = alpha_0*sum(P_m.*(h_mn(:,k))');
% end
% sinr

for k=1:u
    for i=1:m
        if distances(k,i)<led_beam_radius && A_mat(i)~=k
            sig(k) = sig(k)-P_m(i)*h_mu(i,k);
            ifrnc(k) = ifrnc(k)+P_m(i)*h_mu(i,k);
        end
    end
    sinr(k) = sig(k)/(N0*B+ifrnc(k));
end


out = mean(sinr);
% sinr

end

==> code/Get_sinr_tot.m <==
function [out] = Get_sinr_tot(P_m,h_mu,A_mat,m,n,u,distances,led_beam_radius)
N0 = 2.5e-20; % AWGN spectral density in W / Hz
B = 20e6;   % modulation bandwidth in Hz
sig = zeros(1,u);
ifrnc = zeros(1,u);
sinr = zeros(1,u);

for k=1:u
    sig(k) = sum(P_m.*(h_mu(:,k))');
    ifrnc(k) = sig(k);
end

% for k=1:u
%     for j=1:u
%         if k~=j
%             for i=1:m
%                if distances(j,i)<led_beam_radius
%                     ifrnc(k) = ifrnc(k) + P_m(i)*h_mu(i,j);
%                end
%             end
%         end
%     end
% %     if (ifrnc(k)==0)
% %         sinr(k) = sig(k);
% %     else
% %         sinr(k) = sig(k)/(N0*B+ifrnc(k));
% %     end
%     sinr(k) = sig(k)/(N0*B+ifrnc(k));
% end

% for k=1:n
% %     I(k) = alpha_0*sum(P_m.*(h_mn(:,k))');
% end
% sinr

for k=1:u
    for i=1:m
        if distances(k,i)<led_beam_radius && A_mat(i)~=k
            sig(k) = sig(k)-P_m(i)*h_mu(i,k);
            ifrnc(k) = ifrnc(k)+P_m(i)*h_mu(i,k);
        end
    end
    sinr(k) = sig(k)/(N0*B+ifrnc(k));
end


out = sum(sinr);
% sinr
end

==> code/Obj_funct.m <==
function [O_fun]=Objectivef(v,a,b)

%%% v=[x y]
x=v(1);
y=v(2);



O_fun=a^2*x+b*y;


end






==> code/Objectivef.m <==
function [out]=Objectivef(v,m,n,u,h_mn,alpha_0)
w=exp(v);
%e_mu=v(1:m*u);
P_m=w(m*u+1:m*u+m);
G_min=w(m*u+m+1);
I_min=w(end);
sum1 = zeros(1,n);
sum2 = 0;

for i=1:n
    for j=1:m
        sum2 = sum2 + alpha_0*P_m(j)*h_mn(i*j);
    end
    sum1(1,i) = sum1(1,i) + sum2;
    sum2 = 0;
end
I_avg = sum(sum1)/n
G_min
I_min

out=log(I_avg/(G_min*I_min))


end






==> code/Objectivef_org.m <==
function [out]=Objectivef(v,m,n,u,h_mn,alpha_0)
w=exp(v);
%e_mu=v(1:m*u);
P_m=w(m*u+1:m*u+m);
G_min=w(m*u+m+1);
I_min=w(end);
sum1 = zeros(1,n);
sum2 = 0;

for i=1:n
    for j=1:m
        sum2 = sum2 + alpha_0*P_m(j)*h_mn(i*j);
    end
    sum1(1,i) = sum1(1,i) + sum2;
    sum2 = 0;
end
I_avg = sum(sum1)/n
G_min
I_min

%out=I_avg/(G_min*I_min)
out=1/G_min



end






==> code/SINR_1st.m <==
clc;
close all;
t0 = clock;
% 
% options = optimset('Display','off','Diagnostics','off','Algorithm','interior-point');
%     x_in=[1 1];            %% Initial values
%     lb=[0 0]; %%  lowerbound
%     [variables,Obj_function] = fmincon(@(v)Objectivef(v,a,b),...
%         x_in,[],[],[],[],lb,[],@(v)conf(v,b),options);
%     
%     var=variables
%     objective=Obj_function
rs = 600;
h = 300;
R = 40; %radius of the hemispherical bulb in cm
r = 1.5; %radius of an LED board in cm
V = 0.5; % visibility (km)
lambda = 650; % optical signal wavelength (nm)
if (V>50) % particle distribution constant
    q = 1.6;
elseif (V>6)
    q = 1.3;
else
    q = 0.585*V^(1.0/3.0);
end
sigma = (3.91/V) * (lambda/550.0)^(-q);% attenuation coefficient of atmospheric absorption and scattering
% rho = 0.3; % radius of the transmitter (cm)
ZI = 3.75; % radius of the receiver (cm)
A_u= pi*(ZI)^2; % area of the receiver (in square-centimeters) and sensors
theta = 60;    % semi-angle at half power in degrees
q = -log10(2)/log10(cosd(theta));  % the order of lambertian emission
% b = [9    16    22    28    34    40    45    50    55    60    64    68    72    75    77    79    81    82    83   10];
b = [11 14 17 10 7 5 50];     % vector of the number of LED boards in each layer and the FOV angle of the LEDs
% b = [11 14 17 10 7 5 50];     % vector of the number of LED boards in each layer and the FOV angle of the LEDs
% b = [6    12    15    19    26    30    37    43    53    55    60    62
% 55    45    32    22    14    9    6   10];5
m = sum(b(1:length(b)-1))+1;     % number of total LED boards
u_v=2:20;
min_tp = zeros(1,length(u_v));
avg_tp = zeros(1,length(u_v));
unif = zeros(1,length(u_v));

u_v=2:10;
for u_ind = 1:length(u_v)
u = u_v(u_ind)     % number of receivers
% u = u_v(ind)
e_mu = zeros(1,m*u);    % assignment matrix
% P_max = 1*10;  % maximum allotted power for one LED Board in watts
% h_mu = zeros(1,m*u);    % Channel matrix for u users
h_mu = zeros(m,u);    % Channel matrix for u users
layernum = length(b)-1;
N0 = 2.5e-20; % AWGN spectral density in W / Hz
B = 20e6;   % modulation bandwidth in Hz
[x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor(b,rs,R,r,h,layernum);
alpha_0 = 60; % luminous efficacy of white LED
epsilon = 1;
SINR_rec = 1;
I_rec = 150*6*6;
n = 10*10;  % number of sensor points to calculate the illumination uniformity across the room
sensors = zeros(n,2);
h_mn = zeros(m,n);    % Channel matrix for n sensors
rcv_coors = zeros(u,2);
zeta = 1e-3;    % Power assignment tolerance value 

P_v = 0e-3:100e-3:100e-3;
% P_v = 100e-3;
obj_0 = zeros(1,length(P_v));
sinr_0 = zeros(1,length(P_v));
uni_0 = zeros(1,length(P_v));
P_tot = zeros(1,length(P_v));
% ind = 1;

tol = 0.7;

for ind = 1:length(P_v)
rng(11);
P_max = P_v(ind)    % maximum allotted power for one LED Board in watts
% P_max = 100e-3;
P_m = P_max*ones(1,m);   % LED power matrix, initial value set to maximum power 4W
% after running fmincon to find P_m for optimum uniformity

s_f = 0.8;              % shrink factor for discrete power levels 
P_level_assigned = [P_max P_max/2];
P_level_unassigned = [P_max P_max/2 P_max/3 P_max/4];

for j=0:sqrt(n)-1
    for i=1:sqrt(n)
        sensors(i+j*sqrt(n),1) = i*rs/(sqrt(n)+1);
        sensors(i+j*sqrt(n),2) = (j+1)*rs/(sqrt(n)+1);
    end
end

for i=1:n
    for j=1:m
        d = sqrt((FullsectionOrigins(j,1)-sensors(i,1))^2+(FullsectionOrigins(j,2)-sensors(i,2))^2+(FullsectionOrigins(j,3))^2);
        LP = [FullsectionNormals(j,1)-FullsectionOrigins(j,1) FullsectionNormals(j,2)-FullsectionOrigins(j,2) FullsectionNormals(j,3)-FullsectionOrigins(j,3)];
        RP = [sensors(i,1)-FullsectionOrigins(j,1) sensors(i,2)-FullsectionOrigins(j,2) 0-FullsectionOrigins(j,3)];
        Norm = [0 0 h];
        phi = atan2(norm(cross(Norm,-RP)),dot(Norm,-RP));
        shi = atan2(norm(cross(LP,RP)),dot(LP,RP));
        if (shi<=b(end)*pi/180)
            h_mn(j,i) = (A_u/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
        else
            h_mn(j,i) = 0;
        end
    end
end


P_t = zeros(1,m);
no_of_iters = 300;
for iter=1:no_of_iters
% rng(11);
%ideal P_m for max uniformity, calculated using fmincon (main.m)
% 70 degrees
% P_m =[0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0     0.0000          0          0          0          0          0          0          0          0          0          0          0          0          0          0     0.0000     0.0000          0     0.0000     0.0003     0.0277          0          0     0.0000          0     0.0750          0     0.0758     0.0191     0.0319     0.0688     0.0002     0.0972     0.0897     0.0849     0.0801     0.0939];
% 60 degreees
% P_m = [0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0     0.0000          0          0          0          0          0          0     0.0039     0.0050     0.0002     0.0007          0          0     0.0000     0.0001     0.0000     0.0010     0.0045     0.0075          0          0     0.0109     0.0018          0     0.0210          0     0.0147          0     0.0205          0          0     0.0236     0.0001     0.0120     0.0011     0.0009     0.0103     0.0000     0.0631     0.0455     0.0899     0.0898     0.0461];
% 50 degrees
% P_m = [0          0          0     0.0000          0          0          0          0          0          0          0          0          0     0.0016     0.0000          0     0.0000          0     0.0007     0.0003     0.0006          0     0.0011     0.0002          0          0     0.0019     0.0019     0.0008     0.0068     0.0310     0.0169     0.0000     0.0000     0.0013     0.0004     0.0007     0.0000     0.0143     0.0323     0.0084     0.0013     0.0034     0.0227     0.0002     0.0018     0.0154     0.0030     0.0060     0.0025     0.0169     0.0008     0.0002     0.0802     0.0145     0.0388     0.0339     0.0586     0.0194     0.0119     0.0160     0.0937     0.0967     0.0934     0.0943];
% 40 degrees
% P_m = [0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0536 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0566 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0915 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0924 0.0077 0.0077 0.0077 0.0077 0.0566 0.0077 0.0077 0.0077 0.0077 0.0168 0.0163 0.0168 0.0155 0.0155 0.0168 0.0163 0.0500 0.0421 0.0304 0.0304 0.0421];
% P_m = min(0.1,P_m+P_m*tol);
% for 19 layers, P_m is below
% P_m = [0.0058 0.0098 0.0098 0.0098 0.0098 0.0098 0.0098 0.0058 0.0102 0.0102 0.0058 0.0102 0.0102 0.0058 0.0102 0.0102 0.0058 0.0102 0.0102 0.0107 0.0111 0.0058 0.0150 0.0107 0.0064 0.0064 0.0107 0.0107 0.0064 0.0064 0.0107 0.0150 0.0058 0.0111 0.0058 0.0114 0.0079 0.0079 0.0114 0.0058 0.0058 0.0111 0.0058 0.0114 0.0114 0.0058 0.0111 0.0058 0.0058 0.0114 0.0079 0.0079 0.0114 0.0122 0.0082 0.0058 0.0062 0.0121 0.0082 0.0095 0.0095 0.0082 0.0121 0.0062 0.0058 0.0082 0.0122 0.0082 0.0058 0.0062 0.0121 0.0082 0.0095 0.0095 0.0082 0.0121 0.0062 0.0058 0.0082 0.0193 0.0104 0.0099 0.0094 0.0061 0.0107 0.0071 0.0066 0.0066 0.0071 0.0107 0.0061 0.0094 0.0099 0.0104 0.0066 0.0104 0.0099 0.0094 0.0061 0.0107 0.0071 0.0066 0.0066 0.0071 0.0107 0.0061 0.0094 0.0099 0.0104 0.0175 0.0083 0.0087 0.0084 0.0084 0.0110 0.0084 0.0087 0.0063 0.0096 0.0081 0.0058 0.0112 0.0084 0.0088 0.0084 0.0065 0.0063 0.0081 0.0081 0.0063 0.0065 0.0084 0.0088 0.0084 0.0112 0.0058 0.0081 0.0096 0.0063 0.0087 0.0084 0.0110 0.0084 0.0084 0.0087 0.0083 0.0176 0.0124 0.0098 0.0107 0.0081 0.0102 0.0092 0.0108 0.0108 0.0098 0.0104 0.0095 0.0098 0.0081 0.0107 0.0066 0.0102 0.0066 0.0108 0.0080 0.0098 0.0095 0.0095 0.0098 0.0080 0.0108 0.0066 0.0102 0.0066 0.0107 0.0081 0.0098 0.0095 0.0104 0.0098 0.0108 0.0108 0.0092 0.0102 0.0081 0.0107 0.0098 0.0124 0.0151 0.0131 0.0152 0.0130 0.0092 0.0119 0.0092 0.0087 0.0119 0.0092 0.0130 0.0126 0.0152 0.0151 0.0131 0.0152 0.0109 0.0107 0.0119 0.0107 0.0087 0.0119 0.0092 0.0107 0.0109 0.0152 0.0151 0.0151 0.0152 0.0109 0.0107 0.0092 0.0119 0.0087 0.0107 0.0119 0.0107 0.0109 0.0152 0.0131 0.0151 0.0152 0.0126 0.0130 0.0092 0.0119 0.0137 0.0133 0.0119 0.0092 0.0130 0.0152 0.0131 0.0151 0.0261 0.0152 0.0169 0.0141 0.0138 0.0107 0.0132 0.0107 0.0138 0.0169 0.0169 0.0152 0.0261 0.0151 0.0152 0.0152 0.0169 0.0141 0.0107 0.0092 0.0132 0.0107 0.0196 0.0169 0.0268 0.0152 0.0261 0.0261 0.0152 0.0268 0.0169 0.0196 0.0107 0.0132 0.0092 0.0107 0.0141 0.0169 0.0152 0.0152 0.0151 0.0261 0.0152 0.0169 0.0169 0.0138 0.0126 0.0420 0.0127 0.0138 0.0141 0.0169 0.0152 0.0261 0.0500 0.0500 0.0500 0.0500 0.0281 0.0196 0.0148 0.0132 0.0132 0.0148 0.0196 0.0281 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0281 0.0196 0.0148 0.0132 0.0132 0.0148 0.0196 0.0281 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0281 0.0196 0.0148 0.0132 0.0132 0.0148 0.0196 0.0281 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0281 0.0196 0.0551 0.0427 0.0427 0.0551 0.0196 0.0281 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0310 0.0310 0.0226 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0226 0.0310 0.0310 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0310 0.0310 0.0226 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0651 0.0737 0.0737 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500];
% P_m = [0.0036  0.0073  0.0073  0.0073  0.0073  0.0073  0.0073  0.0035  0.0076  0.0076  0.0035  0.0076  0.0076  0.0035  0.0076  0.0076  0.0035  0.0076  0.0076  0.0080  0.0083  0.0034  0.0182  0.0080  0.0050  0.0050  0.0080  0.0080  0.0050  0.0050  0.0080  0.0182  0.0034  0.0083  0.0032  0.0085  0.0061  0.0061  0.0084  0.0032  0.0037  0.0082  0.0037  0.0085  0.0085  0.0037  0.0082  0.0037  0.0032  0.0084  0.0061  0.0061  0.0085  0.0090  0.0063  0.0037  0.0049  0.0089  0.0063  0.0071  0.0071  0.0063  0.0089  0.0049  0.0037  0.0063  0.0090  0.0063  0.0037  0.0049  0.0089  0.0063  0.0071  0.0071  0.0063  0.0089  0.0049  0.0037  0.0063  0.0052  0.0078  0.0074  0.0071  0.0049  0.0080  0.0056  0.0052  0.0052  0.0056  0.0080  0.0049  0.0071  0.0074  0.0078  0.0052  0.0078  0.0074  0.0071  0.0049  0.0080  0.0056  0.0052  0.0052  0.0056  0.0080  0.0049  0.0071  0.0074  0.0078  0.0072  0.0063  0.0066  0.0064  0.0064  0.0082  0.0064  0.0066  0.0050  0.0072  0.0062  0.0042  0.0083  0.0064  0.0067  0.0064  0.0051  0.0050  0.0062  0.0062  0.0050  0.0051  0.0064  0.0067  0.0064  0.0083  0.0042  0.0062  0.0072  0.0050  0.0066  0.0064  0.0082  0.0064  0.0064  0.0066  0.0063  0.0072  0.0091  0.0074  0.0080  0.0062  0.0076  0.0069  0.0080  0.0080  0.0074  0.0077  0.0072  0.0074  0.0062  0.0080  0.0052  0.0076  0.0052  0.0080  0.0061  0.0074  0.0072  0.0072  0.0074  0.0061  0.0080  0.0052  0.0076  0.0052  0.0080  0.0062  0.0074  0.0072  0.0077  0.0074  0.0080  0.0080  0.0069  0.0076  0.0062  0.0080  0.0074  0.0091  0.0188  0.0196  0.0095  0.0088  0.0089  0.0088  0.0080  0.0196  0.0188  0.0196  0.0081  0.0070  0.0070  0.0080  0.0070  0.0081  0.0096  0.0096  0.0081  0.0070  0.0080  0.0070  0.0070  0.0081  0.0196  0.0188  0.0196  0.0080  0.0088  0.0066  0.0296  0.0095  0.0196  0.0188  0.0196  0.0218  0.0087  0.0096  0.0105  0.0219  0.0323  0.0323  0.0219  0.0105  0.0096  0.0079  0.0218  0.0196  0.0188  0.0196  0.0218  0.0079  0.0096  0.0105  0.0219  0.0323  0.0323  0.0219  0.0105  0.0405  0.0195  0.0218  0.0196  0.0500  0.0500  0.0348  0.0328  0.0282  0.0348  0.0500  0.0500  0.0500  0.0348  0.0282  0.0282  0.0348  0.0500  0.0500  0.0500  0.0348  0.0282  0.0282  0.0348  0.0500  0.0500  0.0500  0.0348  0.0282  0.0628  0.0348  0.0500  0.0500  0.0500  0.0500  0.0393  0.0500  0.0500  0.0500  0.0500  0.0500  0.0283  0.0283  0.0500  0.0500  0.0500  0.0500  0.0283  0.0283  0.0500  0.0500  0.0500  0.0500  0.0500  0.0393  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500];
% 60 degrees
% P_m = [0 0.0102 0.0175 0.0102 0.0102 0.0102 0.0102 0.0102 0.0102 0.0175 0.0000 0.0109 0.0044 0.0109 0.0000 0.0109 0.0044 0.0109  0 0.0109 0.0044 0.0109  0 0.0109 0.0044 0.0109 0.0117 0.0183 0.0050  0 0.0123 0.0117 0.0117 0.0123  0 0.0050 0.0183 0.0117 0.0183 0.0050  0 0.0123 0.0117 0.0117 0.0123  0 0.0050 0.0183 0.0007 0.0128 0.0019 0.0073 0.0073 0.0019 0.0128 0.0007 0.0128 0.0019 0.0073 0.0073 0.0019 0.0128 0.0007 0.0128 0.0019 0.0073 0.0073 0.0019 0.0128 0.0007 0.0128 0.0019 0.0073 0.0073 0.0019 0.0128 0.0139 0.0086 0.0078 0.0084 0.0047 0.0139 0.0018 0.0078 0.0097 0.0097 0.0078 0.0018 0.0139 0.0047 0.0084 0.0078 0.0086 0.0139 0.0086 0.0078 0.0084 0.0047 0.0139 0.0018 0.0078 0.0097 0.0097 0.0078 0.0018 0.0139 0.0047 0.0084 0.0078 0.0086 0.0064 0.0151 0.0062 0.0104 0.0096 0.0045 0.0096 0.0104 0.0062 0.0151 0.0054 0.0151 0.0062 0.0104 0.0096 0.0045 0.0096 0.0104 0.0062 0.0151 0.0116 0.0151 0.0062 0.0104 0.0096 0.0045 0.0096 0.0104 0.0062 0.0151 0.0054 0.0151 0.0062 0.0104 0.0096 0.0045 0.0096 0.0104 0.0062 0.0151 0.0105 0.0049 0.0050 0.0052 0.0081 0.0121 0.0087 0.0081 0.0124 0.0031 0.0079 0.0099 0.0076 0.0049 0.0086 0.0082 0.0082 0.0087 0.0082 0.0124 0.0086 0.0049 0.0071 0.0071 0.0049 0.0086 0.0124 0.0082 0.0087 0.0082 0.0082 0.0086 0.0049 0.0076 0.0099 0.0079 0.0031 0.0124 0.0081 0.0087 0.0121 0.0081 0.0052 0.0049 0.0049 0.0104 0.0111 0.0103 0.0118 0.0117 0.0054 0.0108 0.0094 0.0105 0.0117 0.0103 0.0103 0.0098 0.0098 0.0103 0.0103 0.0117 0.0105 0.0094 0.0108 0.0054 0.0117 0.0118 0.0103 0.0111 0.0331 0.0111 0.0103 0.0118 0.0117 0.0054 0.0108 0.0094 0.0105 0.0117 0.0103 0.0103 0.0098 0.0098 0.0103 0.0103 0.0117 0.0105 0.0094 0.0108 0.0054 0.0117 0.0118 0.0103 0.0111 0.0184 0.0154 0.0189 0.0119 0.0117 0.0136 0.0117 0.0086 0.0117 0.0094 0.0117 0.0119 0.0189 0.0154 0.0184 0.0190 0.0146 0.0152 0.0094 0.0136 0.0094 0.0086 0.0136 0.0094 0.0117 0.0119 0.0190 0.0184 0.0184 0.0190 0.0119 0.0117 0.0094 0.0136 0.0086 0.0094 0.0136 0.0094 0.0152 0.0146 0.0190 0.0184 0.0154 0.0189 0.0119 0.0117 0.0094 0.0117 0.0086 0.0117 0.0136 0.0117 0.0119 0.0189 0.0154 0.0184 0.0335 0.0190 0.0216 0.0215 0.0164 0.0116 0.0155 0.0155 0.0116 0.0164 0.0215 0.0216 0.0190 0.0335 0.0184 0.0335 0.0190 0.0216 0.0215 0.0164 0.0116 0.0155 0.0155 0.0116 0.0164 0.0215 0.0216 0.0190 0.0335 0.0184 0.0335 0.0190 0.0216 0.0215 0.0164 0.0116 0.0155 0.0155 0.0116 0.0164 0.0215 0.0216 0.0190 0.0335 0.0184 0.0335 0.0190 0.0216 0.0215 0.0164 0.0116 0.0155 0.0155 0.0116 0.0164 0.0215 0.0216 0.0190 0.0335 0.0500 0.0500 0.0500 0.0500 0.0361 0.0251 0.0180 0.0288 0.0155 0.0288 0.0180 0.0251 0.0361 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0361 0.0251 0.0180 0.0288 0.0155 0.0288 0.0180 0.0251 0.0361 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0361 0.0251 0.0180 0.0288 0.0155 0.0288 0.0180 0.0251 0.0361 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0361 0.0251 0.0180 0.0288 0.0155 0.0288 0.0180 0.0251 0.0361 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0289 0.0399 0.0399 0.0289 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0289 0.0399 0.0399 0.0289 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0289 0.0399 0.0399 0.0289 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0289 0.0399 0.0399 0.0289 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500];

dist = 0;
min_dist = 200;


% while dist<min_dist
    for i=1:u
        rcv_coors(i,1) = randi([1,rs],1,1);
        rcv_coors(i,2) = randi([1,rs],1,1);
    end
%     dist = Calc_min_dist(rcv_coors);
% end
% rcv_coors
for i=1:u
    for j=1:m
        d = sqrt((FullsectionOrigins(j,1)-rcv_coors(i,1))^2+(FullsectionOrigins(j,2)-rcv_coors(i,2))^2+(FullsectionOrigins(j,3))^2);
        LP = [FullsectionNormals(j,1)-FullsectionOrigins(j,1) FullsectionNormals(j,2)-FullsectionOrigins(j,2) FullsectionNormals(j,3)-FullsectionOrigins(j,3)];
        RP = [rcv_coors(i,1)-FullsectionOrigins(j,1) rcv_coors(i,2)-FullsectionOrigins(j,2) 0-FullsectionOrigins(j,3)];
        Norm = [0 0 h];
        phi = atan2(norm(cross(Norm,-RP)),dot(Norm,-RP));
        shi = atan2(norm(cross(LP,RP)),dot(LP,RP));
        if (shi<=b(end)*pi/180)
            h_mu(j,i) = (A_u/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
        else
            h_mu(j,i) = 0;
        end
    end
end





% disp(h_mu);
% disp(h_mn);

A_mat = zeros(u,m);     % A_mat(i,j)=1 means user i is associated with led j
distances = zeros(u,m);

led_beam_radius = (h-R)*(tan(b(end)/2*pi/180));

for k=1:u
    for l=1:m
        distances(k,l) = sqrt((FullsectionNormals(l,1)-rcv_coors(k,1))^2+(FullsectionNormals(l,2)-rcv_coors(k,2))^2);
    end
end

nearest = zeros(1,m);
scnd_nearest = zeros(1,m);
assigned = zeros(1,m);

for l=1:m
    min_dist = 600;
    for k=1:u
        if (distances(k,l)<led_beam_radius && distances(k,l)<min_dist)
            scnd_nearest(l) = nearest(l);
            nearest(l) = k;
            min_dist = distances(k,l);
        end
    end
end
temp=0;
for l=1:m
    if nearest(l)~=0         
        A_mat(nearest(l),l)=1;       
        assigned(1,l)=1;
        if scnd_nearest(l)~=0
%            P_m(l)=P_m(l)*(1-distances(nearest(l),l)/distances(scnd_nearest(l),l));
%            if (abs(temp-P_m(l))/P_m(l))<=tol
%               P_m(l)=temp;
%            end
%         else
% %             P_m(l) = min(0.1,P_m(l)+P_m(l)*tol);
%             P_m(l) = max(0,P_m(l)-P_m(l)*tol);
        end

    end
end
% disp(P_m);
% P_m
n1=3;
n2=5;

for n1=1:3
    for n2=1:5
        for l=1:m
            sumb=0;
            for i=1:length(b)-1
                sumb = sumb+b(1,i);
                if sumb 
                end
            end
            if assigned(1,l)==1
                
            end
    
        end
    end
end


sig = zeros(1,u);
ifrnc = zeros(1,u);
sinr = zeros(1,u);

% I_old = Get_illuminance(P_m,h_mn,n);
% min(I_old)*n/sum(I_old);
% P_m_new = Update_P_m(P_m,m,h_mn,n,assigned,I_old,P_level);

% obj_0(ind) = obj_0(ind)+Get_obj(P_m,h_mu,h_mn,A_mat,m,n,u);
sinr_0(ind) = sinr_0(ind) + Get_sinr(P_m,h_mu,A_mat,m,n,u,distances,led_beam_radius);
I_new = Get_illuminance(P_m,h_mn,n);
uni_0(ind) = uni_0(ind) + min(I_new)*n/sum(I_new);

% min(I_new)*n/sum(I_new);


P_t = P_t + P_m;
% P_tot(ind) = P_tot(ind) + sum(P_m);

end

% ind = ind+1

end 

P_t = P_t / no_of_iters;
% plot(P_v,sinr_0/1000,'-o');
plot(P_v,B*log2(1+sinr_0/no_of_iters),'-o');
xlabel('Max. Source Power (W)');
% ylabel('sinr');
ylabel('Throughput (bps)');
% legend('sinr','uniformity');
figure();
plot(P_v,uni_0/no_of_iters,'-*');
xlabel('Max. Source Power (W)');
ylabel('uniformity');
% figure();
% plot(P_v,obj_0/1000,'-o');
% xlabel('Max. Source Power per LED(W)');
% ylabel('obj. function');
% figure();
% plot(P_v,P_tot/1000,'-o');
% xlabel('Max. Source Power per LED (W)');
% ylabel('total power used(W)');
% plot(P_v,obj_0/1000,'-o');
% xlabel('No. of users');
% ylabel('obj. function');

ms = round(etime(clock,t0) * 1000);
end

==> code/Update_P_m.m <==
function [P_upd] = Update_P_m(P_m,m,h_mn,n,assigned,I,P_level)
% N0 = 2.5e-20; % AWGN spectral density in W / Hz
% B = 20e6;   % modulation bandwidth in Hz
alpha_0 = 60; % luminous efficacy of white LED
I_min = min(I);
I_avg = sum(I)/n;
P_t = P_m;

for k=1:n
    if I(k)>I_avg
        for l=1:m
            if h_mn(l,k)~=0 && assigned(1,l)==0
                P_t(l) = P_level(2);
            end
        end
    end
    temp=0;
    for l=1:m
        temp = temp + alpha_0*P_t(l)*h_mn(l,k);
    end
    if temp<I_min
        P_t= P_m;
    end
end

I = Get_illuminance(P_m,h_mn,n);
max_uni=0;
P_max=0;

% rng(11);
% for iter=1:100
%     for l=1:m
%         if assigned(1,l)==0
%             P_m(l) = P_level(randi([1,length(P_level)],1,1));
%         end
%     end
%     I = Get_illuminance(P_m,h_mn,n);
%     I_min = min(I);
%     I_avg = sum(I)/n;
%     if (max_uni<I_min/I_avg)
%         max_uni=I_min/I_avg;
%         P_max=P_m;
%     end
% end


% uni = I_min/I_avg;
P_upd = P_t;

end

==> code/calc_los_channel.m <==
function [out,out2] = calc_los_channel(FullsectionOrigins,FullsectionNormals,node_coors,m,l,q,divangle,shi_c,h,A_l,cov_ml)
    out = zeros(m,l);
    for i=1:l
        for j=1:m
            d = sqrt((FullsectionOrigins(j,1)-node_coors(i,1))^2+(FullsectionOrigins(j,2)-node_coors(i,2))^2+(FullsectionOrigins(j,3))^2);
            LP = [FullsectionNormals(j,1)-FullsectionOrigins(j,1) FullsectionNormals(j,2)-FullsectionOrigins(j,2) FullsectionNormals(j,3)-FullsectionOrigins(j,3)];
            RP = [node_coors(i,1)-FullsectionOrigins(j,1) node_coors(i,2)-FullsectionOrigins(j,2) 0-FullsectionOrigins(j,3)];
            NV = [0 0 h];
            shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
            phi = atan2(norm(cross(LP,RP)),dot(LP,RP));
            if (phi<=divangle*pi/180 && shi<=shi_c*pi/180)
                out(j,i) = (A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                cov_ml(j,i) = norm(node_coors(i:i,1:2) - FullsectionNormals(j:j,1:2));
            else
                out(j,i) = 0;
            end
%             if isreal(out(j,i))==0
%                 phi
%                 shi
%                 d
%             end
        end
    end
    out2 = cov_ml;

end

==> code/calc_nlos_channel.m <==
function [fin,out] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,node_coors,m,l,q,divangle,shi_c,rs,h,A_l,rfl_ind,grids,MX,MY,MZ,cov_ml)

fin = zeros(m,l,2*MZ*(MX+MY));
% fin = cvx(zeros(m,l,4*MH*MV));

% variables for calculating nlos channel model 
% YZ plane variables
N0_YZ = [-rs 0 0]; %normal vector on YZ plane
V0_YZ = [0 rs/2 h/2]; %any point that belongs to the YZ Plane 
% YZ+rs plane variables
N0_YZ_rs = [rs 0 0]; %normal vector on YZ+rs plane
V0_YZ_rs = [rs rs/2 h/2]; %any point that belongs to the YZ+rs Plane 
% XZ plane variables
N0_XZ = [0 rs 0]; %normal vector on XZ plane
V0_XZ = [rs/2 0 h/2]; %any point that belongs to the XZ Plane 
% XZ+rs plane variables
N0_XZ_rs = [0 -rs 0]; %normal vector on XZ+rs plane
V0_XZ_rs = [rs/2 rs h/2]; %any point that belongs to the XZ+rs Plane 
N0_XY = [0 0 rs]; %normal vector on XY plane
V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 

rfl_pnt = zeros(m,3); % reflected points on the floor of all LEDs


for i=1:l
    for j=1:m

        %%%%----------------------------------%%%%
        %%%%         NLOS channel             %%%%
        %%%%----------------------------------%%%%

        P1 = [FullsectionNormals(j,1) FullsectionNormals(j,2) FullsectionNormals(j,3)];
        P0 = [FullsectionOrigins(j,1) FullsectionOrigins(j,2) FullsectionOrigins(j,3)];
        LP = P1-P0;                                                 % LED beam vector
        node = [node_coors(i,1) node_coors(i,2) 0];  
        NV = [0 0 h];                                               % unit normal vector on YZ plane

        %%% Checking with YZ plane

        norm_N0 = N0_YZ / norm(N0_YZ);                              % unit normal vector on YZ plane
        [I,check]=plane_line_intersect(N0_YZ,V0_YZ,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ plane

            for z = 1:MY*MZ
                
                %%% find the reflected ray
                % if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                            cov_ml(j,i) = norm(node_coors(i:i,1:2) - rfl_pnt(j:j,1:2));
                        end
                    end

                % end

            end
            
            continue
            
        end
        
        %%% Checking with XZ+rs plane

        norm_N0 = N0_XZ_rs / norm(N0_XZ_rs);                              % unit normal vector on XZ+rs plane
        [I,check]=plane_line_intersect(N0_XZ_rs,V0_XZ_rs,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ+rs plane

            for z = MY*MZ+1:MY*MZ+MX*MZ

                %%% find the reflected ray
%                 if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                            cov_ml(j,i) = norm(node_coors(i:i,1:2) - rfl_pnt(j:j,1:2));
                        end
                    end

%                 end

            end
            
            continue
            
        end
        
        %%% Checking with YZ+rs plane

        norm_N0 = N0_YZ_rs / norm(N0_YZ_rs);                              % unit normal vector on YZ+rs plane
        [I,check]=plane_line_intersect(N0_YZ_rs,V0_YZ_rs,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ+rs plane

            for z = MY*MZ+MX*MZ+1:2*MY*MZ+MX*MZ

                %%% find the reflected ray
                %if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                            cov_ml(j,i) = norm(node_coors(i:i,1:2) - rfl_pnt(j:j,1:2));
                        end
                    end

                %end

            end
            
            continue
            
        end
        
        %%% Checking with XZ plane

        norm_N0 = N0_XZ / norm(N0_XZ);                              % unit normal vector on XZ plane
        [I,check]=plane_line_intersect(N0_XZ,V0_XZ,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ plane

            for z = 2*MY*MZ+MX*MZ+1:2*MY*MZ+2*MX*MZ

                %%% find the reflected ray
                % if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                            cov_ml(j,i) = norm(node_coors(i:i,1:2) - rfl_pnt(j:j,1:2));
                        end
                    end

                % end

            end
            
            continue
            
        end
    
    end
    
end

out = cov_ml;


end

==> code/calculate_grid_to_led_mappings.m <==
function [out] = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,divangle,rs,h,grids,MX,MY,MZ)

out = zeros(2*MZ*(MX+MY),m);

% this function is for finding incident leds for every z index 
% YZ plane variables
N0_YZ = [-rs 0 0]; %normal vector on YZ plane
V0_YZ = [0 rs/2 h/2]; %any point that belongs to the YZ Plane 
% YZ+rs plane variables
N0_YZ_rs = [rs 0 0]; %normal vector on YZ+rs plane
V0_YZ_rs = [rs rs/2 h/2]; %any point that belongs to the YZ+rs Plane 
% XZ plane variables
N0_XZ = [0 rs 0]; %normal vector on XZ plane
V0_XZ = [rs/2 0 h/2]; %any point that belongs to the XZ Plane 
% XZ+rs plane variables
N0_XZ_rs = [0 -rs 0]; %normal vector on XZ+rs plane
V0_XZ_rs = [rs/2 rs h/2]; %any point that belongs to the XZ+rs Plane 


for j=1:m

    %%%%----------------------------------%%%%
    %%%%         NLOS channel             %%%%
    %%%%----------------------------------%%%%

    P1 = [FullsectionNormals(j,1) FullsectionNormals(j,2) FullsectionNormals(j,3)];
    P0 = [FullsectionOrigins(j,1) FullsectionOrigins(j,2) FullsectionOrigins(j,3)];
    LP = P1-P0;                                                 % LED beam vector

    %%% Checking with YZ plane

    [I,check]=plane_line_intersect(N0_YZ,V0_YZ,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ plane

        for z = 1:MY*MZ

            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

    %%% Checking with XZ+rs plane

    [I,check]=plane_line_intersect(N0_XZ_rs,V0_XZ_rs,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ+rs plane

        for z = MY*MZ+1:MY*MZ+MX*MZ


            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

    %%% Checking with YZ+rs plane

    [I,check]=plane_line_intersect(N0_YZ_rs,V0_YZ_rs,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ+rs plane

        for z = MY*MZ+MX*MZ+1:2*MY*MZ+MX*MZ
            
            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

    %%% Checking with XZ plane

    [I,check]=plane_line_intersect(N0_XZ,V0_XZ,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ plane

        for z = 2*MY*MZ+MX*MZ+1:2*MY*MZ+2*MX*MZ

            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

end



end

==> code/conf.m <==
function [c,ceq]=conf(v,b)

%%% v=[x y]
x=v(1);
y=v(2);

c1=x+y-b;
c2=-x-y+b/7;
c3=0.2-x;

c=[c1 c2 c3];
ceq=[];
end


==> code/createfigure.m <==
function createfigure(X1, YMatrix1)
%CREATEFIGURE(X1, YMatrix1)
%  X1:  vector of x data
%  YMATRIX1:  matrix of y data

%  Auto-generated by MATLAB on 18-Sep-2019 14:41:40

% Create figure
figure;

% Create axes
axes1 = axes;
hold(axes1,'on');

% Create multiple lines using matrix input to plot
plot1 = plot(X1,YMatrix1,'LineWidth',2);
set(plot1(1),'DisplayName','2 users','Marker','diamond');
set(plot1(2),'DisplayName','5 users','MarkerSize',8,'Marker','square');
set(plot1(3),'DisplayName','8 users','Marker','+');

% Create ylabel
ylabel('Min. Throughput (bps)');

% Create xlabel
xlabel('Tolerance. \tau');

% Uncomment the following line to preserve the X-limits of the axes
% xlim(axes1,[2 20]);
% Uncomment the following line to preserve the Y-limits of the axes
% ylim(axes1,[14000000 16947000]);
box(axes1,'on');
grid(axes1,'on');
% Set the remaining axes properties
set(axes1,'FontSize',16);
% Create legend
legend1 = legend(axes1,'show');
set(legend1,'FontSize',14.4);



==> code/diffuse_TDMA.m <==
clc;
close all;
% 
% options = optimset('Display','off','Diagnostics','off','Algorithm','interior-point');
%     x_in=[1 1];            %% Initial values
%     lb=[0 0]; %%  lowerbound
%     [variables,Obj_function] = fmincon(@(v)Objectivef(v,a,b),...
%         x_in,[],[],[],[],lb,[],@(v)conf(v,b),options);
%     
%     var=variables
%     objective=Obj_function
rs = 600;
h = 300;
R = 40; %radius of the hemispherical bulb in cm
r = 1.5; %radius of an LED board in cm
V = 0.5; % visibility (km)
lambda = 650; % optical signal wavelength (nm)
if (V>50) % particle distribution constant
    q = 1.6;
elseif (V>6)
    q = 1.3;
else
    q = 0.585*V^(1.0/3.0);
end
sigma = (3.91/V) * (lambda/550.0)^(-q);% attenuation coefficient of atmospheric absorption and scattering
% rho = 0.3; % radius of the transmitter (cm)
ZI = 3.75; % radius of the receiver (cm)
A_u= pi*(ZI)^2; % area of the receiver (in square-centimeters) and sensors
theta = 60;    % semi-angle at half power in degrees
q = -log10(2)/log10(cosd(theta));  % the order of lambertian emission
% b = [9    16    22    28    34    40    45    50    55    60    64    68    72    75    77    79    81    82    83   40];
% b = [11 14 17 10 7 5 50];     % vector of the number of LED boards in each layer and the FOV angle of the LEDs
b = [11 14 17 10 7 5 50];     % vector of the number of LED boards in each layer and the FOV angle of the LEDs
% b = [6    12    15    19    26    30    37    43    53    55    60    62
% 55    45    32    22    14    9    6   10];5
m = sum(b(1:length(b)-1))+1;     % number of total LED boards
u_v=2:10;
% for ind = 1:length(u_v)
u = 2 ;      % number of receivers
% u = u_v(ind)
e_mu = zeros(1,m*u);    % assignment matrix
% P_max = 1*10;  % maximum allotted power for one LED Board in watts
% h_mu = zeros(1,m*u);    % Channel matrix for u users
h_mu = zeros(m,u);    % Channel matrix for u users
layernum = length(b)-1;
N0 = 2.5e-20; % AWGN spectral density in W / Hz
B = 20e6;   % modulation bandwidth in Hz
[x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor(b,rs,R,r,h,layernum);
alpha_0 = 60; % luminous efficacy of white LED
epsilon = 1;
SINR_rec = 1;
I_rec = 150*6*6;
n = 10*10;  % number of sensor points to calculate the illumination uniformity across the room
sensors = zeros(n,2);
h_mn = zeros(m,n);    % Channel matrix for n sensors
rcv_coors = zeros(u,2);
zeta = 1e-3;    % Power assignment tolerance value 

P_v = 0e-3:100e-3:100e-3;
% P_v = 100e-3;
obj_0 = zeros(1,length(P_v));
sinr_0 = zeros(1,length(P_v));
uni_0 = zeros(1,length(P_v));
P_tot = zeros(1,length(P_v));
% ind = 1;

tol = 0.7;

for ind = 1:length(P_v)
rng(11);
P_max = P_v(ind)    % maximum allotted power for one LED Board in watts
% P_max = 100e-3;
P_m = P_max*ones(1,m);   % LED power matrix, initial value set to maximum power 4W
% after running fmincon to find P_m for optimum uniformity

P_level = [P_max P_max/2 P_max/3 P_max/4];

for i=1:n
    for j=1:m
        d = sqrt((FullsectionOrigins(j,1)-sensors(i,1))^2+(FullsectionOrigins(j,2)-sensors(i,2))^2+(FullsectionOrigins(j,3))^2);
        LP = [FullsectionNormals(j,1)-FullsectionOrigins(j,1) FullsectionNormals(j,2)-FullsectionOrigins(j,2) FullsectionNormals(j,3)-FullsectionOrigins(j,3)];
        RP = [sensors(i,1)-FullsectionOrigins(j,1) sensors(i,2)-FullsectionOrigins(j,2) 0-FullsectionOrigins(j,3)];
        Norm = [0 0 h];
        phi = atan2(norm(cross(Norm,-RP)),dot(Norm,-RP));
        shi = atan2(norm(cross(LP,RP)),dot(LP,RP));
        if (shi<=b(end)*pi/180)
            h_mn(j,i) = (A_u/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
        else
            h_mn(j,i) = 0;
        end
    end
end

for j=0:sqrt(n)-1
    for i=1:sqrt(n)
        sensors(i+j*sqrt(n),1) = i*rs/(sqrt(n)+1);
        sensors(i+j*sqrt(n),2) = (j+1)*rs/(sqrt(n)+1);
    end
end

no_of_iters = 600;
for iter=1:no_of_iters
% rng(11);
%ideal P_m for max uniformity, calculated using fmincon (main.m)
% 70 degrees
% P_m =[0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0     0.0000          0          0          0          0          0          0          0          0          0          0          0          0          0          0     0.0000     0.0000          0     0.0000     0.0003     0.0277          0          0     0.0000          0     0.0750          0     0.0758     0.0191     0.0319     0.0688     0.0002     0.0972     0.0897     0.0849     0.0801     0.0939];
% 60 degreees
% P_m = [0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0     0.0000          0          0          0          0          0          0     0.0039     0.0050     0.0002     0.0007          0          0     0.0000     0.0001     0.0000     0.0010     0.0045     0.0075          0          0     0.0109     0.0018          0     0.0210          0     0.0147          0     0.0205          0          0     0.0236     0.0001     0.0120     0.0011     0.0009     0.0103     0.0000     0.0631     0.0455     0.0899     0.0898     0.0461];
% 50 degrees
% P_m = [0          0          0     0.0000          0          0          0          0          0          0          0          0          0     0.0016     0.0000          0     0.0000          0     0.0007     0.0003     0.0006          0     0.0011     0.0002          0          0     0.0019     0.0019     0.0008     0.0068     0.0310     0.0169     0.0000     0.0000     0.0013     0.0004     0.0007     0.0000     0.0143     0.0323     0.0084     0.0013     0.0034     0.0227     0.0002     0.0018     0.0154     0.0030     0.0060     0.0025     0.0169     0.0008     0.0002     0.0802     0.0145     0.0388     0.0339     0.0586     0.0194     0.0119     0.0160     0.0937     0.0967     0.0934     0.0943];
% 40 degrees
% P_m = [0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0536 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0566 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0915 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0924 0.0077 0.0077 0.0077 0.0077 0.0566 0.0077 0.0077 0.0077 0.0077 0.0168 0.0163 0.0168 0.0155 0.0155 0.0168 0.0163 0.0500 0.0421 0.0304 0.0304 0.0421];
% P_m = min(0.1,P_m+P_m*tol);
dist = 0;
min_dist = 200;


% while dist<min_dist
    for i=1:u
        rcv_coors(i,1) = randi([1,rs],1,1);
        rcv_coors(i,2) = randi([1,rs],1,1);
    end
%     dist = Calc_min_dist(rcv_coors);
% end
% rcv_coors
for i=1:u
    for j=1:m
        d = sqrt((FullsectionOrigins(j,1)-rcv_coors(i,1))^2+(FullsectionOrigins(j,2)-rcv_coors(i,2))^2+(FullsectionOrigins(j,3))^2);
        LP = [FullsectionNormals(j,1)-FullsectionOrigins(j,1) FullsectionNormals(j,2)-FullsectionOrigins(j,2) FullsectionNormals(j,3)-FullsectionOrigins(j,3)];
        RP = [rcv_coors(i,1)-FullsectionOrigins(j,1) rcv_coors(i,2)-FullsectionOrigins(j,2) 0-FullsectionOrigins(j,3)];
        Norm = [0 0 h];
        phi = atan2(norm(cross(Norm,-RP)),dot(Norm,-RP));
        shi = atan2(norm(cross(LP,RP)),dot(LP,RP));
        if (shi<=b(end)*pi/180)
            h_mu(j,i) = (A_u/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
        else
            h_mu(j,i) = 0;
        end
    end
end





% disp(h_mu);
% disp(h_mn);

A_mat = zeros(u,m);     % A_mat(i,j)=1 means user i is associated with led j
distances = zeros(u,m);

led_beam_radius = (h-R)*(tan(b(end)/2*pi/180));

for k=1:u
    for l=1:m
        distances(k,l) = sqrt((FullsectionNormals(l,1)-rcv_coors(k,1))^2+(FullsectionNormals(l,2)-rcv_coors(k,2))^2);
    end
end

nearest = zeros(1,m);
scnd_nearest = zeros(1,m);
assigned = zeros(1,m);

for l=1:m
    min_dist = 600;
    for k=1:u
        if (distances(k,l)<led_beam_radius && distances(k,l)<min_dist)
            scnd_nearest(l) = nearest(l);
            nearest(l) = k;
            min_dist = distances(k,l);
        end
    end
end
temp=0;
for l=1:m
    if nearest(l)~=0         
        A_mat(nearest(l),l)=1;       
        assigned(1,l)=1;
        if scnd_nearest(l)~=0
           P_m(l)=P_m(l)*(1-distances(nearest(l),l)/distances(scnd_nearest(l),l));
%            if (abs(temp-P_m(l))/P_m(l))<=tol
%               P_m(l)=temp;
%            end
%         else
% %             P_m(l) = min(0.1,P_m(l)+P_m(l)*tol);
%             P_m(l) = max(0,P_m(l)-P_m(l)*tol);
        end

    end
end
% disp(P_m);
% P_m
sig = zeros(1,u);
ifrnc = zeros(1,u);
sinr = zeros(1,u);

% I_old = Get_illuminance(P_m,h_mn,n);
% min(I_old)*n/sum(I_old);
% P_m_new = Update_P_m(P_m,m,h_mn,n,assigned,I_old,P_level);

% obj_0(ind) = obj_0(ind)+Get_obj(P_m,h_mu,h_mn,A_mat,m,n,u);
sinr_0(ind) = sinr_0(ind) + Get_sinr(P_m,h_mu,A_mat,m,n,u,distances,led_beam_radius);
I_new = Get_illuminance(P_m,h_mn,n);
uni_0(ind) = uni_0(ind) + min(I_new)*n/sum(I_new);

% min(I_new)*n/sum(I_new);


% P_tot(ind) = P_tot(ind) + sum(P_m);

end

% ind = ind+1

end 

% plot(P_v,sinr_0/1000,'-o');
plot(P_v,B*log2(1+sinr_0/no_of_iters),'-o');
xlabel('Max. Source Power (W)');
% ylabel('sinr');
ylabel('Throughput (bps)');
% legend('sinr','uniformity');
figure();
plot(P_v,uni_0/no_of_iters,'-*');
xlabel('Max. Source Power (W)');
ylabel('uniformity');
% figure();
% plot(P_v,obj_0/1000,'-o');
% xlabel('Max. Source Power per LED(W)');
% ylabel('obj. function');
% figure();
% plot(P_v,P_tot/1000,'-o');
% xlabel('Max. Source Power per LED (W)');
% ylabel('total power used(W)');
% plot(P_v,obj_0/1000,'-o');
% xlabel('No. of users');
% ylabel('obj. function');


==> code/groubi/Main.m <==
clear all;
clc;
close all;
rng(350)
tic;
%%%%%%%%% Constants %%%%%%%%%%%%%%
L=12;               % Total number of Relays
U=75;              % Total number of users
N0=7.2e-16;         % Noise variance
alpha=4;            % Relay power parameter Earth model
beta=6.8;           % Relay power parameter Earth model
gamma=2.9;          % Relay power parameter Earth model
T=1;                % Blook time
expo=3;             % Pathloss exponent
Ul=20;              % MAximum number of users connected to a relay
Pr=.1/Ul;           % Relay transmit power
Pu_bar=0.001;        % User peak power
R_th=.1;             % Rate threshold (Bits/s/Hz)
SNR_th=2^(R_th)-1;  % SINR threshold
d0=100;             %Area of interest 100*100
C=50;              % Number of available channels


for b=1:length(U)
[xl,yl] =Relay_dis(L,d0);    % Relay uniform distribution
[xu,yu] =User_dis(U,d0);     % Devices random distribution


%%% Interference calculation (this is for fixed iterference as an example)
for i=1:L
CH(i,:)=sqrt(sqrt((xl(i)-xu).^2+(yl(i)-yu).^2).^(-expo)).*(1/sqrt(2)*(randn(1,U)+1i.*randn(1,U)));           % All the channels between the devices and relays 
end
Int=.01*floor(U/C)*abs(1/sqrt(2)*(randn(1,1)+1i.*randn(1,1))*sqrt(sqrt((xl(1)-xu(1)).^2+(yl(1)-yu(1)).^2).^(-expo)))^2;  % Interference

%%% I think you can use better association (interference model)
% for i=1:L
% CH(i,:);                  % All selected channels between the devices and relays 
% end
% Int;                     %Interference function


CHa=abs(CH).^2;                           % Absulute square value of the channels
             

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%% CVX %%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%clear Eps;

cvx_begin

cvx_precision low
cvx_solver_settings('MSK_DPAR_MIO_TOL_ABS_GAP', 1e-3)
cvx_solver_settings('MSK_DPAR_MIO_TOL_REL_GAP', 0.2)

variable Eps(L,U) binary;
variable Pi(L,1) binary;
variable P(1,U)
variable Rho(L,U)


% Eu=T*sum(P);
% El=T*alpha*Pr*sum(sum(Eps))+T*(beta-gamma)*sum(Pi)+T*L*gamma;
[Eu, El]=test(T,P,alpha,Pr,Eps,beta,gamma,Pi,L);

minimize (Eu+El)
P <= Pu_bar*ones(1,U);
sum(Rho.*CHa,1)/(N0+Int)>= SNR_th;
sum(Eps,2) <= Ul;
sum(Eps,1) == ones(1,U);
Eps <= repmat(Pi,1,U);
Rho<=repmat(P,L,1);
Rho<= Pu_bar*Eps;
Rho>= Pu_bar*Eps-Pu_bar*ones(L,U)+repmat(P,L,1);

cvx_end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%   CVX END  %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

Pii(:,b)=Pi
assoc=Eps
end
toc;


==> code/groubi/Relay_dis.m <==
function [xa, ya]=Relay_dis(N,d0)
xmin = 1;
xmax = d0;
npts = N;
xa = xmin + (xmax-xmin)*rand(npts,1);
ya=  xmin + (xmax-xmin)*rand(npts,1);
end

==> code/groubi/User_dis.m <==
function [xa, ya]=User_dis(N,d0)
     xa=d0*(rand(1,N));  
     ya=d0*(rand(1,N));  
end

==> code/groubi/test.m <==
function [Eu, El]=test(T,P,alpha,Pr,Eps,beta,gamma,Pi,L)
if beta>0.5
Eu=T*sum(P);
else
    Eu=T/2*sum(P);
end


El=T*alpha*Pr*sum(sum(Eps))+T*(beta-gamma)*sum(Pi)+T*L*gamma;
end

==> code/heuristic2.m <==
function [x_coor, y_coor, z_coor, num_of_led, FullsectionNormals, FullsectionOrigins, Fullsection_Lights, Norm_dist, Hypotnuse, ub] = heuristic2(rs,R,r,h,layernum,sigma,Theta,ZI,rho)
alpha = atan(r/R); %angle between two current LED vectors
syms t;
i=1; %layer count
num_of_led = 1;
angle_dist_xz = double((90-radtodeg(alpha))/(layernum+1));
alpha_xz = radtodeg(alpha);
x_coor = [];
y_coor = [];
z_coor = [];
theta_layer = [];
% R_in_layer = zeros(1,layernum);
xc = 0;
yc = 0;
zc = h;

Norm_dist = [];
Hypotnuse = [];
Norm_xcoor = [];        % x-coordinate of normal points   
Norm_ycoor = [];        % y-coordinate of normal points
Norm_zcoor = [];        % z-coordinate of normal points
FullsectionOrigins = [0 0 h-R 0];
FullsectionNormals = [0 0 0];
Fullsection_Lights = [0 0 R-h];

ub = zeros(layernum+1,1);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Loop for determining position (x and z index) of each layers. y is zero %
% in these cases                                                          %
%%%%%%%%%%%%%%%%%%%=%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

while i<=layernum
    alpha_xz = alpha_xz + angle_dist_xz;
    x_coor = [x_coor R*sin(degtorad(alpha_xz))];
    z_coor = [z_coor h-R*cos(degtorad(alpha_xz))];
    y_coor = [y_coor 0];
    
    FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i];
    
    %code for finding the normal point on the x-y plane
    coeff = solve((1-t)*zc + t*z_coor(length(z_coor)) == 0, t);
    Norm_xcoor = [Norm_xcoor (1-coeff)*xc + coeff*x_coor(length(x_coor))];
    Norm_ycoor = [Norm_ycoor (1-coeff)*yc];
    Norm_zcoor = [Norm_zcoor (1-coeff)*zc + coeff*z_coor(length(z_coor))];    
    
    FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor))];
    Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor))]; 
    
    % disp(sqrt((x_prev(i)-x_prev(i+1))^2+(z_prev(i)-z_prev(i+1))^2));
    theta_layer = [theta_layer atan(x_coor(length(x_coor))/(h-z_coor(length(z_coor))))];
    Norm_dist = [Norm_dist z_coor(i)*tan(theta_layer(i))]; 
    Hypotnuse = [Hypotnuse sqrt((z_coor(i))^2 + (Norm_dist(i))^2)];
    j = 1;
    R_in_layer = x_coor(length(x_coor));
    alpha_xy = 2*atan(r/R_in_layer);
    num = floor(360/radtodeg(alpha_xy));
    ub (i,1) = num;
    rem = double((360 - num*radtodeg(alpha_xy))/num);
    angle_dist = radtodeg(alpha_xy)+rem;
    alpha_xy = 0;
    num_of_led = num_of_led + num;

    % Loop for determining position (x and y index) in a particular layer.
    % z is fixed in these cases

    while j < num
        alpha_xy = alpha_xy + angle_dist;
        if alpha_xy==90
            x_coor = [x_coor 0];
            y_coor = [y_coor R_in_layer];
        elseif alpha_xy==180
            x_coor = [x_coor -R_in_layer];
            y_coor = [y_coor 0];
        elseif alpha_xy==270
            x_coor = [x_coor 0];
            y_coor = [y_coor -R_in_layer];
        else
            if alpha_xy>0 && alpha_xy<90
                x_coor = [x_coor R_in_layer*cos(degtorad(alpha_xy))];
                y_coor = [y_coor R_in_layer*sin(degtorad(alpha_xy))];
            elseif alpha_xy>90 && alpha_xy<180
                t_angle = 180-alpha_xy;
                x_coor = [x_coor -R_in_layer*cos(degtorad(t_angle))];
                y_coor = [y_coor R_in_layer*sin(degtorad(t_angle))];
            elseif alpha_xy>180 && alpha_xy<270
                t_angle = alpha_xy-180;
                x_coor = [x_coor -R_in_layer*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer*sin(degtorad(t_angle))];
            elseif alpha_xy>270 && alpha_xy<360
                t_angle = 360-alpha_xy;
                x_coor = [x_coor R_in_layer*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer*sin(degtorad(t_angle))];
            end
        end
        
        z_coor = [z_coor z_coor(length(z_coor))];

        %code for finding the normal point
        coeff = solve((1-t)*zc + t*z_coor(length(z_coor)) == 0, t);
        Norm_xcoor = [Norm_xcoor (1-coeff)*xc + coeff*x_coor(length(x_coor))];
        Norm_ycoor = [Norm_ycoor (1-coeff)*yc + coeff*y_coor(length(y_coor))];
        Norm_zcoor = [Norm_zcoor (1-coeff)*zc + coeff*z_coor(length(z_coor))];
        
        FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i];
        FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor))];
        Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor))]; 
       
        j = j+1;
    end
    i = i+1;
    if i==3
        %disp(x_coor);
        %disp(y_coor);
        %disp(z_coor);
        %scatter3(x_in_layer,y_in_layer,z_in_layer);
        %scatter3(x_coor,y_coor,z_coor);
    end
end

ub(layernum+1,1) = 50;
x_coor = x_coor + rs/2;
y_coor = y_coor + rs/2;
FullsectionNormals(:,1) = FullsectionNormals(:,1) + rs/2;
FullsectionOrigins(:,1) = FullsectionOrigins(:,1) + rs/2;
FullsectionNormals(:,2) = FullsectionNormals(:,2) + rs/2;
FullsectionOrigins(:,2) = FullsectionOrigins(:,2) + rs/2;
Fullsection_Lights = -Fullsection_Lights;

% nLED = zeros(1,layernum);
% P = zeros(1,layernum);
% PdBm = zeros(1,layernum);
% Sz = zeros(1,layernum); 
% P0 = 10*20*(1^2); %Power for LED Board facing directly down
% PdBm0 = 10.0*log10(P0);
% S_R = PdBm0 + 10*log10((exp(-sigma*(h/100000))))+ 20*log10((ZI/(rho+200.0*Theta*(h/100000))));%Refer to Wireless network paper " Free-Space-Optical Mobile Ad Hoc Networks: AutoConfigurable Building Blocks "
% Sz0 = 10^(S_R/10);
% TotPower = P0;
% syms S_R;
% 
% for i=1:layernum
%     nLED(i) = 10*sum(FullsectionOrigins(:,4)==i);
%     P(i) = nLED(i)*20*(1^2);
%     TotPower = TotPower + P(i);
%     PdBm(i) = 10.0*log10(P(i));
%     tempexp1 = PdBm(i) - S_R + 10*log10((exp(-sigma*(Hypotnuse(i)/100000))))+ 20*log10((ZI/(rho+200.0*Theta*(Hypotnuse(i)/100000))));
%     Srr = eval(solve(tempexp1)); % received power in dbm
%     Sz(i)=10^(Srr/10);   % power at the normal in milliWatts
% 
% end

end

==> code/heuristic2_new.m <==
function [x_coor, y_coor, z_coor, num_of_led, FullsectionNormals, FullsectionOrigins, Fullsection_Lights, Norm_dist, Hypotnuse, ub] = heuristic2(rs,R,r,h,layernum,sigma,Theta,ZI,rho)
alpha = atan(r/R); %angle between two current LED vectors
syms t;
i=1; %layer count
num_of_led = 1;
v1 = [0 0 -R];
v2 = [rs rs/2 0] - [rs/2 rs/2 h];
angle = radtodeg(atan2(norm(cross(v1,v2)),dot(v1,v2)))
angle_dist_xz = double((angle-radtodeg(alpha))/(layernum+1));
alpha_xz = radtodeg(alpha);
x_coor = [];
y_coor = [];
z_coor = [];
theta_layer = [];
% R_in_layer = zeros(1,layernum);
xc = 0;
yc = 0;
zc = h;

Norm_dist = [];
Hypotnuse = [];
Norm_xcoor = [];        % x-coordinate of normal points   
Norm_ycoor = [];        % y-coordinate of normal points
Norm_zcoor = [];        % z-coordinate of normal points
FullsectionOrigins = [0 0 h-R 0];
FullsectionNormals = [0 0 0];
Fullsection_Lights = [0 0 R-h];

ub = zeros(layernum+1,1);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Loop for determining position (x and z index) of each layers. y is zero %
% in these cases                                                          %
%%%%%%%%%%%%%%%%%%%=%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

while i<=layernum
    alpha_xz = alpha_xz + angle_dist_xz;
    x_coor = [x_coor R*sin(degtorad(alpha_xz))];
    z_coor = [z_coor h-R*cos(degtorad(alpha_xz))];
    y_coor = [y_coor 0];
    
    FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i];
    
    %code for finding the normal point on the x-y plane
    coeff = solve((1-t)*zc + t*z_coor(length(z_coor)) == 0, t);
    Norm_xcoor = [Norm_xcoor (1-coeff)*xc + coeff*x_coor(length(x_coor))];
    Norm_ycoor = [Norm_ycoor (1-coeff)*yc];
    Norm_zcoor = [Norm_zcoor (1-coeff)*zc + coeff*z_coor(length(z_coor))];    
    
    FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor))];
    Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor))]; 
    
    % disp(sqrt((x_prev(i)-x_prev(i+1))^2+(z_prev(i)-z_prev(i+1))^2));
    theta_layer = [theta_layer atan(x_coor(length(x_coor))/(h-z_coor(length(z_coor))))];
    Norm_dist = [Norm_dist z_coor(i)*tan(theta_layer(i))]; 
    Hypotnuse = [Hypotnuse sqrt((z_coor(i))^2 + (Norm_dist(i))^2)];
    j = 1;
    R_in_layer = x_coor(length(x_coor));
    alpha_xy = 2*atan(r/R_in_layer);
    num = floor(360/radtodeg(alpha_xy));
    ub (i,1) = num;
    rem = double((360 - num*radtodeg(alpha_xy))/num);
    angle_dist = radtodeg(alpha_xy)+rem;
    alpha_xy = 0;
    num_of_led = num_of_led + num;

    % Loop for determining position (x and y index) in a particular layer.
    % z is fixed in these cases

    while j < num
        alpha_xy = alpha_xy + angle_dist;
        if alpha_xy==90
            x_coor = [x_coor 0];
            y_coor = [y_coor R_in_layer];
        elseif alpha_xy==180
            x_coor = [x_coor -R_in_layer];
            y_coor = [y_coor 0];
        elseif alpha_xy==270
            x_coor = [x_coor 0];
            y_coor = [y_coor -R_in_layer];
        else
            if alpha_xy>0 && alpha_xy<90
                x_coor = [x_coor R_in_layer*cos(degtorad(alpha_xy))];
                y_coor = [y_coor R_in_layer*sin(degtorad(alpha_xy))];
            elseif alpha_xy>90 && alpha_xy<180
                t_angle = 180-alpha_xy;
                x_coor = [x_coor -R_in_layer*cos(degtorad(t_angle))];
                y_coor = [y_coor R_in_layer*sin(degtorad(t_angle))];
            elseif alpha_xy>180 && alpha_xy<270
                t_angle = alpha_xy-180;
                x_coor = [x_coor -R_in_layer*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer*sin(degtorad(t_angle))];
            elseif alpha_xy>270 && alpha_xy<360
                t_angle = 360-alpha_xy;
                x_coor = [x_coor R_in_layer*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer*sin(degtorad(t_angle))];
            end
        end
        
        z_coor = [z_coor z_coor(length(z_coor))];

        %code for finding the normal point
        coeff = solve((1-t)*zc + t*z_coor(length(z_coor)) == 0, t);
        Norm_xcoor = [Norm_xcoor (1-coeff)*xc + coeff*x_coor(length(x_coor))];
        Norm_ycoor = [Norm_ycoor (1-coeff)*yc + coeff*y_coor(length(y_coor))];
        Norm_zcoor = [Norm_zcoor (1-coeff)*zc + coeff*z_coor(length(z_coor))];
        
        FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i];
        FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor))];
        Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor))]; 
       
        j = j+1;
    end
    i = i+1;
    if i==3
        %disp(x_coor);
        %disp(y_coor);
        %disp(z_coor);
        %scatter3(x_in_layer,y_in_layer,z_in_layer);
        %scatter3(x_coor,y_coor,z_coor);
    end
end

ub(layernum+1,1) = 50;
x_coor = x_coor + rs/2;
y_coor = y_coor + rs/2;
FullsectionNormals(:,1) = FullsectionNormals(:,1) + rs/2;
FullsectionOrigins(:,1) = FullsectionOrigins(:,1) + rs/2;
FullsectionNormals(:,2) = FullsectionNormals(:,2) + rs/2;
FullsectionOrigins(:,2) = FullsectionOrigins(:,2) + rs/2;
Fullsection_Lights = -Fullsection_Lights;

% nLED = zeros(1,layernum);
% P = zeros(1,layernum);
% PdBm = zeros(1,layernum);
% Sz = zeros(1,layernum); 
% P0 = 10*20*(1^2); %Power for LED Board facing directly down
% PdBm0 = 10.0*log10(P0);
% S_R = PdBm0 + 10*log10((exp(-sigma*(h/100000))))+ 20*log10((ZI/(rho+200.0*Theta*(h/100000))));%Refer to Wireless network paper " Free-Space-Optical Mobile Ad Hoc Networks: AutoConfigurable Building Blocks "
% Sz0 = 10^(S_R/10);
% TotPower = P0;
% syms S_R;
% 
% for i=1:layernum
%     nLED(i) = 10*sum(FullsectionOrigins(:,4)==i);
%     P(i) = nLED(i)*20*(1^2);
%     TotPower = TotPower + P(i);
%     PdBm(i) = 10.0*log10(P(i));
%     tempexp1 = PdBm(i) - S_R + 10*log10((exp(-sigma*(Hypotnuse(i)/100000))))+ 20*log10((ZI/(rho+200.0*Theta*(Hypotnuse(i)/100000))));
%     Srr = eval(solve(tempexp1)); % received power in dbm
%     Sz(i)=10^(Srr/10);   % power at the normal in milliWatts
% 
% end

end

==> code/heuristic_NUA.m <==
clc;
tic;
close all;

parameters              % load default parameters

% add modified parameters below

filename = sprintf('%s_%d_%d_%d%s.txt','nua_final_users',u_v(1),u_v(end),R,'cm');
fileID = fopen(filename,'w');

f1 = 'input_P_m.txt';
P_m_ini = importdata(f1);
f2 = 'input_xi.txt';
xi = importdata(f2);

Q_iteration = 100;

uni = zeros(1,Q_iteration);
min_Rate = zeros(1,Q_iteration);
avg_Rate = zeros(1,Q_iteration);
avg_ilum = zeros(1,Q_iteration);
obj = zeros(1,Q_iteration);

min_RateAVG = zeros(1,length(u_v));
avg_RateAVG = zeros(1,length(u_v));
uniAVG = zeros(1,length(u_v));
avg_ilumAVG = zeros(1,length(u_v));
objAVG = zeros(1,length(u_v));

[h_mn_los,cov_mn] = calc_los_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,h,A_s,cov_mn);
[h_mn_nlos,cov_mn] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,rs,h,A_s,rfl_ind,grids,MX,MY,MZ,cov_mn);

grid_led_matrix = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,b(end),rs,h,grids,MX,MY,MZ);
h_mn_nlos_2d = zeros(m,n);

for i=1:m
    for j=1:n
        for k=1:Z
            if grid_led_matrix(k,i)==1
                h_mn_nlos_2d(i,j) = h_mn_nlos_2d(i,j) + xi(k)*h_mn_nlos(i,j,k);
            end
        end
    end
end

P_m = P_m_ini;
H_mn = h_mn_los + h_mn_nlos_2d;
I_avg = alpha_0/n*sum(P_m*H_mn);
iuni = min(alpha_0*P_m*H_mn)/I_avg;

for sp=1:length(u_v)
    u=u_v(sp);
    fprintf(fileID,'\nU = %d\n',u);
    % P_m = readmatrix('input_P_m.txt')
    % xi = xi_ini;
    
        
    rng(11);
    
    for qq=1:Q_iteration
        
        fprintf(fileID,'\nqq = %d',qq);
        P_m = P_m_ini;
        eps = zeros(m,u);
        cov_mu = zeros(m,u);
        cov_mu(:,:) = Inf;
        
        % dist = 0;
        % min_dist = 200;
        rcv_coors = zeros(u,2);
        
        % while dist<min_dist
        for i=1:u
            rcv_coors(i,1) = randi([1,rs_x],1,1);
            rcv_coors(i,2) = randi([1,rs_y],1,1);
        end
        %     dist = Calc_min_dist(rcv_coors);
        % end
        % rcv_coors
        
        [h_mu_los,cov_mu] = calc_los_channel(FullsectionOrigins,FullsectionNormals,rcv_coors,m,u,q,b(end),shi_c,h,A_r,cov_mu);
        [h_mu_nlos,cov_mu] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,rcv_coors,m,u,q,b(end),shi_c,rs,h,A_r,rfl_ind,grids,MX,MY,MZ,cov_mu);
        
        for i=1:m
            count = 0;
            nrst = -1;
            scnd_nrst = -1;
            min = Inf;
            scnd_min = Inf;
            for j=1:u
                if cov_mu(i,j) < min
                    min = cov_mu(i,j);
                    nrst = j;
                end
            end
            
            for j=1:u
                if cov_mu(i,j) < scnd_min && j~= nrst
                    count = count+1;
                    scnd_min = cov_mu(i,j);
                    scnd_nrst = j;
                end
            end
            if nrst ~= -1
                eps(i,nrst) = 1;
                if scnd_nrst == -1
                    clear min;
                    P_m(i) = min((1+tol)*P_m(i),P_bar);
                    if P_m(i) > P_bar
                        P_m(i) = P_bar;
                    end
                else
                    %             disp('reached')
                    %             P_m(i)*(1-min/scnd_min)
                    %             max(P_m(i)*(1-min/scnd_min),P_min)
                    P_m(i) = max([P_m(i)*(1-tol),P_m(i)*(1-min/scnd_min),P_min]);
                end
            end
        end
        
        h_mu_nlos_2d = zeros(m,u);
        
        for i=1:m
            for j=1:u
                for k=1:Z
                    if grid_led_matrix(k,i)==1
                        h_mu_nlos_2d(i,j) = h_mu_nlos_2d(i,j) + xi(k)*h_mu_nlos(i,j,k);
                    end
                end
            end
        end
        
        H_mu = h_mu_los + h_mu_nlos_2d;
        
        G_mat = Get_sinr(P_m,H_mu,eps,m,u);
        clear min;
        G_min = min(G_mat);
        G_avg = mean(G_mat);
        I_avg = alpha_0/n*sum(P_m*H_mn);
        clear min;
        uni(qq) = min(alpha_0*P_m*H_mn)/I_avg;
        min_Rate(qq) = B*log2(1+G_min);
        avg_Rate(qq) = B*log2(1+G_avg);
        avg_ilum(qq) = 1000*I_avg;
        obj(qq) = G_min*uni(qq);
        
    end
    
    min_RateAVG(sp) = sum(min_Rate)/Q_iteration;
    avg_RateAVG(sp) = sum(avg_Rate)/Q_iteration;
    uniAVG(sp) = sum(uni)/Q_iteration;
    avg_ilumAVG(sp) = sum(avg_ilum)/Q_iteration;
    objAVG(sp) = sum(obj)/Q_iteration;
    
    fprintf(fileID,'\n\n');
    fprintf(fileID,'Obj function values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', obj(qq));
    end
    
    fprintf(fileID,'\n');
    fprintf(fileID,'Uniformity values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', uni(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Minimum rate values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', min_Rate(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Average rate values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', avg_Rate(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Average illumination values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', avg_ilum(qq));
    end
    fprintf(fileID,'\n');
    
end

fprintf(fileID,'\nEnd of simulation\n');

fprintf(fileID,'Obj Function for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4f ', objAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Uniformity for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4f ', uniAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Minimum rate for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', min_RateAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Average rate for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', avg_RateAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Average illumination for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', avg_ilumAVG(sp));
end
fprintf(fileID,'\n');

toc;


==> code/heuristic_SSA_LED.m <==
clc;
tic;
close all;

parameters              % load default parameters

% add modified parameters below
% u_v = 5;

filename = sprintf('%s_%d_%d_%d_%s.txt','ssa_led_final_users',u_v(1),u_v(end),R,'cm');
fileID = fopen(filename,'w');

f1 = 'input_P_m.txt';
P_m_ini = importdata(f1);
f2 = 'input_xi.txt';
xi = importdata(f2);

Q_iteration = 100;

uni = zeros(1,Q_iteration);
min_Rate = zeros(1,Q_iteration);
avg_Rate = zeros(1,Q_iteration);
avg_ilum = zeros(1,Q_iteration);
obj = zeros(1,Q_iteration);

min_RateAVG = zeros(1,length(u_v));
avg_RateAVG = zeros(1,length(u_v));
uniAVG = zeros(1,length(u_v));
avg_ilumAVG = zeros(1,length(u_v));
objAVG = zeros(1,length(u_v));

cov_mn = zeros(m,n);

[h_mn_los,cov_mn] = calc_los_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,h,A_s,cov_mn);
[h_mn_nlos,cov_mn] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,rs,h,A_s,rfl_ind,grids,MX,MY,MZ,cov_mn);

grid_led_matrix = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,b(end),rs,h,grids,MX,MY,MZ);
h_mn_nlos_2d = zeros(m,n);

for i=1:m
    for j=1:n
        for k=1:Z
            if grid_led_matrix(k,i)==1
                h_mn_nlos_2d(i,j) = h_mn_nlos_2d(i,j) + xi(k)*h_mn_nlos(i,j,k);
            end
        end
    end
end

P_m = P_m_ini;
H_mn = h_mn_los + h_mn_nlos_2d;
I_avg = alpha_0/n*sum(P_m*H_mn);
iuni = min(alpha_0*P_m*H_mn)/I_avg;

for sp=1:length(u_v)
    u=u_v(sp);
    fprintf(fileID,'\nU = %d\n',u);
    % P_m = readmatrix('input_P_m.txt')
    % xi = xi_ini;
    
        
    rng(11);
    
    for qq=1:Q_iteration
        
        fprintf(fileID,'\nqq = %d',qq);
        P_m = P_m_ini;
        eps = zeros(m,u);
        cov_mu = zeros(m,u);
        cov_mu(:,:) = Inf;
        
        % dist = 0;
        % min_dist = 200;
        rcv_coors = zeros(u,2);
        
        % while dist<min_dist
        for i=1:u
            rcv_coors(i,1) = randi([1,rs_x],1,1);
            rcv_coors(i,2) = randi([1,rs_y],1,1);
        end
        %     dist = Calc_min_dist(rcv_coors);
        % end
%         rcv_coors
        
        [h_mu_los,cov_mu] = calc_los_channel(FullsectionOrigins,FullsectionNormals,rcv_coors,m,u,q,b(end),shi_c,h,A_r,cov_mu);
        [h_mu_nlos,cov_mu] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,rcv_coors,m,u,q,b(end),shi_c,rs,h,A_r,rfl_ind,grids,MX,MY,MZ,cov_mu);
        
        h_mu_nlos_2d = zeros(m,u);
        
        for i=1:m
            for j=1:u
                for k=1:Z
                    if grid_led_matrix(k,i)==1
                        h_mu_nlos_2d(i,j) = h_mu_nlos_2d(i,j) + xi(k)*h_mu_nlos(i,j,k);
                    end
                end
            end
        end
        
        H_mu = h_mu_los + h_mu_nlos_2d;
        maxs = zeros(1,m);
        nrst = zeros(1,m);
        % Assigning LEDs to users
        
        for i=1:m           
            count = 0;  
            nrst = -1;
            scnd_nrst = -1;
            mx = -1;
            scnd_mx = 0;
            for j=1:u
                if cov_mu(i,j) ~= Inf
                    if H_mu(i,j) > mx
                        mx = H_mu(i,j);
                        nrst = j;
                    end
                end
            end
            
            for j=1:u
                if cov_mu(i,j) ~= Inf && j~= nrst
                    count = count+1;
                    if H_mu(i,j) > scnd_mx
                        scnd_mx = H_mu(i,j);
                        scnd_nrst = j;
                    end
                end
            end
            
            if nrst ~= -1
                if sum(eps(:,nrst))==0 || count <= round(0.3*u) 
                    eps(i,nrst) = 1;
                end
                if scnd_mx == 0 
                    clear min;
                    P_m(i) = min((1+tol)*P_m(i),P_bar);
                    if P_m(i) > P_bar
                        P_m(i) = P_bar;
                    end                    
%                     eps(i,nrst) = 1;
                else
                    %             disp('reached')
                    %             P_m(i)*(1-min/scnd_min)
                    %             max(P_m(i)*(1-min/scnd_min),P_min) ,P_m(i)*scnd_mx/mx
%                     scnd_mx
%                     mx
                    P_m(i) = max([P_m(i)*(1-tol),P_m(i)*(1-scnd_mx/mx),P_min]);
                end
            end
%             count 
        end
        
        G_mat = Get_sinr(P_m,H_mu,eps,m,u);
        clear min;
        G_min = min(G_mat);
        G_avg = mean(G_mat);
        I_avg = alpha_0/n*sum(P_m*H_mn);
        clear min;
        uni(qq) = min(alpha_0*P_m*H_mn)/I_avg;
        min_Rate(qq) = B*log2(1+G_min);
        avg_Rate(qq) = B*log2(1+G_avg);
        avg_ilum(qq) = 1000*I_avg;
        obj(qq) = G_min*uni(qq);
        
    end
    
    min_RateAVG(sp) = sum(min_Rate)/Q_iteration;
    avg_RateAVG(sp) = sum(avg_Rate)/Q_iteration;
    uniAVG(sp) = sum(uni)/Q_iteration;
    avg_ilumAVG(sp) = sum(avg_ilum)/Q_iteration;
    objAVG(sp) = sum(obj)/Q_iteration;
    
    fprintf(fileID,'\n\n');
    fprintf(fileID,'Obj function values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', obj(qq));
    end
    
    fprintf(fileID,'\n');
    fprintf(fileID,'Uniformity values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', uni(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Minimum rate values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', min_Rate(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Average rate values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', avg_Rate(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Average illumination values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', avg_ilum(qq));
    end
    fprintf(fileID,'\n');
    
end

fprintf(fileID,'\nEnd of simulation\n');

fprintf(fileID,'Obj Function for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4f ', objAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Uniformity for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4f ', uniAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Minimum rate for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', min_RateAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Average rate for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', avg_RateAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Average illumination for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', avg_ilumAVG(sp));
end
fprintf(fileID,'\n');

toc;


==> code/heuristic_SSA_User.m <==
clc;
tic;
close all;

parameters              % load default parameters

% add modified parameters below
% u_v = 5;

filename = sprintf('%s_%d_%d_%d_%s.txt','ssa_user_final_users',u_v(1),u_v(end),R,'cm');
fileID = fopen(filename,'w');

f1 = 'input_P_m.txt';
P_m_ini = importdata(f1);
f2 = 'input_xi.txt';
xi = importdata(f2);

Q_iteration = 10;

uni = zeros(1,Q_iteration);
min_Rate = zeros(1,Q_iteration);
avg_Rate = zeros(1,Q_iteration);
avg_ilum = zeros(1,Q_iteration);
obj = zeros(1,Q_iteration);

min_RateAVG = zeros(1,length(u_v));
avg_RateAVG = zeros(1,length(u_v));
uniAVG = zeros(1,length(u_v));
avg_ilumAVG = zeros(1,length(u_v));
objAVG = zeros(1,length(u_v));

cov_mn = zeros(m,n);

[h_mn_los,cov_mn] = calc_los_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,h,A_s,cov_mn);
[h_mn_nlos,cov_mn] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,rs,h,A_s,rfl_ind,grids,MX,MY,MZ,cov_mn);

grid_led_matrix = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,b(end),rs,h,grids,MX,MY,MZ);
h_mn_nlos_2d = zeros(m,n);

for i=1:m
    for j=1:n
        for k=1:Z
            if grid_led_matrix(k,i)==1
                h_mn_nlos_2d(i,j) = h_mn_nlos_2d(i,j) + xi(k)*h_mn_nlos(i,j,k);
            end
        end
    end
end

P_m = P_m_ini;
H_mn = h_mn_los + h_mn_nlos_2d;
I_avg = alpha_0/n*sum(P_m*H_mn);
iuni = min(alpha_0*P_m*H_mn)/I_avg;

for sp=1:length(u_v)
    u=u_v(sp);
    fprintf(fileID,'\nU = %d\n',u);
    % P_m = readmatrix('input_P_m.txt')
    % xi = xi_ini;
    
        
    rng(11);
    
    for qq=1:Q_iteration
        
        fprintf(fileID,'\nqq = %d',qq);
        P_m = P_m_ini;
        eps = zeros(m,u);
        cov_mu = zeros(m,u);
        cov_mu(:,:) = Inf;
        
        % dist = 0;
        % min_dist = 200;
        rcv_coors = zeros(u,2);
        
        % while dist<min_dist
        for i=1:u
            rcv_coors(i,1) = randi([1,rs_x],1,1);
            rcv_coors(i,2) = randi([1,rs_y],1,1);
        end
        %     dist = Calc_min_dist(rcv_coors);
        % end
%         rcv_coors
        
        [h_mu_los,cov_mu] = calc_los_channel(FullsectionOrigins,FullsectionNormals,rcv_coors,m,u,q,b(end),shi_c,h,A_r,cov_mu);
        [h_mu_nlos,cov_mu] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,rcv_coors,m,u,q,b(end),shi_c,rs,h,A_r,rfl_ind,grids,MX,MY,MZ,cov_mu);
        
        h_mu_nlos_2d = zeros(m,u);
        
        for i=1:m
            for j=1:u
                for k=1:Z
                    if grid_led_matrix(k,i)==1
                        h_mu_nlos_2d(i,j) = h_mu_nlos_2d(i,j) + xi(k)*h_mu_nlos(i,j,k);
                    end
                end
            end
        end
        
        H_mu = h_mu_los + h_mu_nlos_2d;
        maxs = zeros(1,m);
        nrst = zeros(1,m);
        
        % Assigning LEDs to users
        
        for j=1:u       
            count = 0;  
            nrst = -1;
            scnd_nrst = -1;
            mx = -1;
            scnd_mx = 0;
            for i=1:m
                if cov_mu(i,j) ~= Inf
                    if H_mu(i,j) > mx
                        mx = H_mu(i,j);
                        nrst = i;
                    end
                end
            end
            
            for i=1:m
                if cov_mu(i,j) ~= Inf && i~= nrst
                    count = count+1;
                    if sum(eps(i,:))>0 && H_mu(i,j) > scnd_mx
                        scnd_mx = H_mu(i,j);
                        scnd_nrst = i;
                    end
                end
            end
            
            temp = -1;
            
            if nrst ~= -1
                
                if sum(eps(nrst,:))==0
                    eps(nrst,j) = 1;
                else
                    for i=1:m
                        if cov_mu(i,j) ~= Inf && i~= nrst
                            if H_mu(i,j) > temp && sum(eps(i,:))==0
                                eps(i,j) = 1;
                            end
                        end
                    end
                end
                
                if scnd_mx == 0 
                    P_m(nrst) = min((1+tol)*P_m(i),P_bar);
                    if P_m(nrst) > P_bar
                        P_m(nrst) = P_bar;
                    end                    
%                     eps(i,nrst) = 1;
                else
                    %             disp('reached')
                    %             P_m(i)*(1-min/scnd_min)
                    %             max(P_m(i)*(1-min/scnd_min),P_min) ,P_m(i)*scnd_mx/mx
%                     scnd_mx
%                     mx
                    frac = scnd_mx / mx;                        
                    P_m(nrst) = max([P_m(nrst)*(1-tol),P_m(nrst)*(1-frac),P_min]);
                end
            end
%             count 
        end
        
        G_mat = Get_sinr(P_m,H_mu,eps,m,u);
        G_min = min(G_mat);
        G_avg = mean(G_mat);
        I_avg = alpha_0/n*sum(P_m*H_mn);
        clear min;
        uni(qq) = min(alpha_0*P_m*H_mn)/I_avg;
        min_Rate(qq) = B*log2(1+G_min);
        avg_Rate(qq) = B*log2(1+G_avg);
        avg_ilum(qq) = 1000*I_avg;
        obj(qq) = G_min*uni(qq);
        
    end
    
    min_RateAVG(sp) = sum(min_Rate)/Q_iteration;
    avg_RateAVG(sp) = sum(avg_Rate)/Q_iteration;
    uniAVG(sp) = sum(uni)/Q_iteration;
    avg_ilumAVG(sp) = sum(avg_ilum)/Q_iteration;
    objAVG(sp) = sum(obj)/Q_iteration;
    
    fprintf(fileID,'\n\n');
    fprintf(fileID,'Obj function values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', obj(qq));
    end
    
    fprintf(fileID,'\n');
    fprintf(fileID,'Uniformity values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', uni(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Minimum rate values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', min_Rate(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Average rate values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', avg_Rate(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Average illumination values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', avg_ilum(qq));
    end
    fprintf(fileID,'\n');
    
end

fprintf(fileID,'\nEnd of simulation\n');

fprintf(fileID,'Obj Function for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4f ', objAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Uniformity for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4f ', uniAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Minimum rate for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', min_RateAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Average rate for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', avg_RateAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Average illumination for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', avg_ilumAVG(sp));
end
fprintf(fileID,'\n');

toc;


==> code/main.m <==

a=3;
b=7;
options = optimset('Display','off','Diagnostics','off','Algorithm','interior-point');
    x_in=[1 1];            %% Initial values
    lb=[0 0]; %%  lowerbound
    [variables,Obj_function] = fmincon(@(v)Obj_funct(v,a,b),...
        x_in,[],[],[],[],lb,[],@(v)conf(v,b),options);
    
    var=variables
    objective=Obj_function

==> code/main_caller.m <==
clc;
close all;
% 
% options = optimset('Display','off','Diagnostics','off','Algorithm','interior-point');
%     x_in=[1 1];            %% Initial values
%     lb=[0 0]; %%  lowerbound
%     [variables,Obj_function] = fmincon(@(v)Objectivef(v,a,b),...
%         x_in,[],[],[],[],lb,[],@(v)conf(v,b),options);
%     
%     var=variables
%     objective=Obj_function
rs = 600;
h = 300;
R = 40; %radius of the hemispherical bulb in cm
r = 3.5; %radius of an LED board in cm
V = 0.5; % visibility (km)
lambda = 650; % optical signal wavelength (nm)
if (V>50) % particle distribution constant
    q = 1.6;
elseif (V>6)
    q = 1.3;
else
    q = 0.585*V^(1.0/3.0);
end;
sigma = (3.91/V) * (lambda/550.0)^(-q);% attenuation coefficient of atmospheric absorption and scattering
rho = 0.3; % radius of the transmitter (cm)


ZI = 3.75; % radius of the receiver (cm)
A_u= pi*(ZI)^2; % area of the receiver (in square-meters) and sensors
theta = 50;    % semi-angle at half power in degrees
%q = -log(2/theta);  % the order of lambertian emission
q = -log(2)/log(cosd(theta));  % the order of lambertian emission
b = [11 14 60];
m = sum(b(1:length(b)-1))+1;     % number of total LEDs
u = 3;      % number of receivers
e_mu = zeros(1,m*u);    % assignment matrix
P_m = ones(1,m);   % LED power matrix, initial value set to 1W
h_mu = zeros(1,m*u);    % Channel matrix for u users
layernum = 2;
N0 = 2.5e-20;
B = 20e6;
P_max = 4;  % maximum allotted power for one LED
[x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor(b,rs,R,r,h,layernum);
alpha_0 = 60; % luminous  efficacy of white LED
epsilon = 1;
SINR_rec = .1;
I_rec = 150*6*6;
n = 10*10;
sensors = zeros(n,2);
h_mn = zeros(1,m*n);    % Channel matrix for n sensors
rcv_coors = zeros(u,2);

for j=0:9
    for i=1:10
        sensors(i+j*10,1) = i*rs/(10+1);
        sensors(i+j*10,2) = (j+1)*rs/(10+1);
    end
end

rng(11);
for i=1:u
    rcv_coors(i,1) = randi([1,rs],1,1);
    rcv_coors(i,2) = randi([1,rs],1,1);
end

for i=0:u-1
    for j=1:m
        d = sqrt((FullsectionOrigins(j,1)-rcv_coors(i+1,1))^2+(FullsectionOrigins(j,2)-rcv_coors(i+1,2))^2+(FullsectionOrigins(j,3))^2);
        LP = [FullsectionNormals(j,1)-FullsectionOrigins(j,1) FullsectionNormals(j,2)-FullsectionOrigins(j,2) FullsectionNormals(j,3)-FullsectionOrigins(j,3)];
        RP = [rcv_coors(i+1,1)-FullsectionOrigins(j,1) rcv_coors(i+1,2)-FullsectionOrigins(j,2) 0-FullsectionOrigins(j,3)];
        Norm = [0 0 h];
        phi = atan2(norm(cross(Norm,-RP)),dot(Norm,-RP));
        shi = atan2(norm(cross(LP,RP)),dot(LP,RP));
        if (shi<=b(end)*pi/180)
            h_mu(m*i+j) = (A_u/d^2)*(q+1)/(2*pi)*(cosd(phi))^q*cosd(shi);
        else
            h_mu(m*i+j) = 0;
        end
    end
end

for i=0:n-1
    for j=1:m
        d = sqrt((FullsectionOrigins(j,1)-sensors(i+1,1))^2+(FullsectionOrigins(j,2)-sensors(i+1,2))^2+(FullsectionOrigins(j,3))^2);
        LP = [FullsectionNormals(j,1)-FullsectionOrigins(j,1) FullsectionNormals(j,2)-FullsectionOrigins(j,2) FullsectionNormals(j,3)-FullsectionOrigins(j,3)];
        RP = [sensors(i+1,1)-FullsectionOrigins(j,1) sensors(i+1,2)-FullsectionOrigins(j,2) 0-FullsectionOrigins(j,3)];
        Norm = [0 0 h];
        phi = atan2(norm(cross(Norm,-RP)),dot(Norm,-RP));
        shi = atan2(norm(cross(LP,RP)),dot(LP,RP));
        if (shi<=b(end)*pi/180)
            h_mn(m*i+j) = (A_u/d^2)*(q+1)/(2*pi)*(cosd(phi))^q*cosd(shi);
        else
            h_mn(m*i+j) = 0;
        end
    end
end

options = optimset('Display','off','Diagnostics','off','Algorithm','interior-point');
x_in = zeros(1,m*u+m+2); 
x_in(1:m*u)=log(0.5);
x_in(m*u+1:m*u+m) = 0;
x_in(m*u+m+1) = log(SINR_rec);
x_in(end) = log(6000);
P_0 = log(1.1)*ones(1,m);
e_mu_0 = log(0.5)*ones(1,m*u);
lb = zeros(1,m*u+m+2);
lb(1:m*u+m+1) = log(0.001);
% lb(m*u+m+2) = -Inf*ones(1,m*u+m+1); 
lb(end) = log(150*6*6);
ub = zeros(1,m*u+m+2); 
ub(1:m*u) = log(ones(1,m*u));
ub(m*u+1:m*u+m) = log(P_max*ones(1,m));
ub(m*u+m+1) = Inf;
ub(m*u+m+2) = Inf;


tol = 1;
Obj_value = 1;
fileID = fopen('result.txt','w');
count = 1;
while abs(tol-exp(Obj_value))>.001
    tol = exp(Obj_value);
    options = optimset('Display','off','Diagnostics','off','Algorithm','interior-point');
    [x_out,Obj_value] = fmincon(@(v)Objectivef(v,m,n,u,h_mn,alpha_0),...
        log(x_in),[],[],[],[],lb,ub,@(v)const(v,m,n,u,h_mn,h_mu,P_max,alpha_0,P_0,e_mu_0,N0,B),options)
%     disp(x_out);
%     disp(Obj_value);
    x_in = x_out;
    P_0 = abs(exp(x_in(m*u+1:m*u+m)));
    e_mu_0 = abs(exp(x_in(1:m*u)));
    fprintf(fileID,'%d\n%.8f\t\t\t%.8f\n',count,x_in,Obj_value);    
    count = count+1;
end





==> code/main_caller_org.m <==
clc;
close all;
% 
% options = optimset('Display','off','Diagnostics','off','Algorithm','interior-point');
%     x_in=[1 1];            %% Initial values
%     lb=[0 0]; %%  lowerbound
%     [variables,Obj_function] = fmincon(@(v)Objectivef(v,a,b),...
%         x_in,[],[],[],[],lb,[],@(v)conf(v,b),options);
%     
%     var=variables
%     objective=Obj_function
rs = 600;
h = 300;
R = 40; %radius of the hemispherical bulb in cm
r = 3.5; %radius of an LED board in cm
V = 0.5; % visibility (km)
lambda = 650; % optical signal wavelength (nm)
if (V>50) % particle distribution constant
    q = 1.6;
elseif (V>6)
    q = 1.3;
else
    q = 0.585*V^(1.0/3.0);
end;
sigma = (3.91/V) * (lambda/550.0)^(-q);% attenuation coefficient of atmospheric absorption and scattering
rho = 0.3; % radius of the transmitter (cm)
ZI = 3.75; % radius of the receiver (cm)
A_u= pi*(ZI)^2; % area of the receiver (in square-meters) and sensors
theta = 40;    % semi-angle at half power in degrees
q = -log(2/theta);  % the order of lambertian emission
b = [11 14 60];
m = sum(b(1:length(b)-1))+1;     % number of total LEDs
u = 3;      % number of receivers
e_mu = zeros(1,m*u);    % assignment matrix
P_m = ones(1,m);   % LED power matrix, initial value set to 1W
h_mu = zeros(1,m*u);    % Channel matrix for u users
layernum = 2;
N0 = 2.5e-20; % AWGN spectral density in W / Hz
B = 20e6;   % modulation bandwidth in Hz
P_max = 4;  % maximum allotted power for one LED
[x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor(b,rs,R,r,h,layernum);
alpha_0 = 60; % luminous efficacy of white LED
epsilon = 1;
SINR_rec = 1;
I_rec = 150*6*6;
n = 10*10;  % number of sensor points to calculate the illumination uniformity across the room
sensors = zeros(n,2);
h_mn = zeros(1,m*n);    % Channel matrix for n sensors
rcv_coors = zeros(u,2);

for j=0:9
    for i=1:10
        sensors(i+j*10,1) = i*rs/(10+1);
        sensors(i+j*10,2) = (j+1)*rs/(10+1);
    end
end

rng(11);
for i=1:u
    rcv_coors(i,1) = randi([1,rs],1,1);
    rcv_coors(i,2) = randi([1,rs],1,1);
end

for i=0:u-1
    for j=1:m
        d = sqrt((FullsectionOrigins(j,1)-rcv_coors(i+1,1))^2+(FullsectionOrigins(j,2)-rcv_coors(i+1,2))^2+(FullsectionOrigins(j,3))^2);
        LP = [FullsectionNormals(j,1)-FullsectionOrigins(j,1) FullsectionNormals(j,2)-FullsectionOrigins(j,2) FullsectionNormals(j,3)-FullsectionOrigins(j,3)];
        RP = [rcv_coors(i+1,1)-FullsectionOrigins(j,1) rcv_coors(i+1,2)-FullsectionOrigins(j,2) 0-FullsectionOrigins(j,3)];
        Norm = [0 0 h];
        phi = atan2(norm(cross(Norm,-RP)),dot(Norm,-RP));
        shi = atan2(norm(cross(LP,RP)),dot(LP,RP));
        if (shi<=b(end)*pi/180)
            h_mu(m*i+j) = (A_u/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
        else
            h_mu(m*i+j) = 0;
        end
    end
end

for i=0:n-1
    for j=1:m
        d = sqrt((FullsectionOrigins(j,1)-sensors(i+1,1))^2+(FullsectionOrigins(j,2)-sensors(i+1,2))^2+(FullsectionOrigins(j,3))^2);
        LP = [FullsectionNormals(j,1)-FullsectionOrigins(j,1) FullsectionNormals(j,2)-FullsectionOrigins(j,2) FullsectionNormals(j,3)-FullsectionOrigins(j,3)];
        RP = [sensors(i+1,1)-FullsectionOrigins(j,1) sensors(i+1,2)-FullsectionOrigins(j,2) 0-FullsectionOrigins(j,3)];
        Norm = [0 0 h];
        phi = atan2(norm(cross(Norm,-RP)),dot(Norm,-RP));
        shi = atan2(norm(cross(LP,RP)),dot(LP,RP));
        if (shi<=b(end)*pi/180)
            h_mn(m*i+j) = (A_u/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
        else
            h_mn(m*i+j) = 0;
        end
    end
end

options = optimset('Display','off','Diagnostics','off','Algorithm','interior-point');
x_in = zeros(1,m*u+m+2); 
x_in(1:m*u)=0.7;
x_in(m*u+1:m*u+m) = 0;
x_in(m*u+m+1) = SINR_rec;
x_in(end) = 6000;
P_0 = 1*ones(1,m);
e_mu_0 = 0.7*ones(1,m*u);
lb = zeros(1,m*u+m+2);
lb(1:m*u+m+1) = 0.001;
% lb(m*u+m+2) = -Inf*ones(1,m*u+m+1); 
lb(end) = 150*6*6;
ub = zeros(1,m*u+m+2); 
ub(1:m*u) = ones(1,m*u);
ub(m*u+1:m*u+m) = P_max*ones(1,m);
ub(m*u+m+1) = Inf;
ub(m*u+m+2) = Inf;


tol = 1;
Obj_value = 0;
fileID = fopen('result.txt','w');
count = 1;
while abs(tol-Obj_value)>.001
    tol = Obj_value;
    options = optimset('Display','off','Diagnostics','off','Algorithm','interior-point');
    [x_out,Obj_value] = fmincon(@(v)Objectivef_org(v,m,n,u,h_mn,alpha_0),...
        x_in,[],[],[],[],lb,ub,@(v)const_org(v,m,n,u,h_mn,h_mu,P_max,alpha_0,P_0,e_mu_0,N0,B),options)
%     disp(x_out);
%     disp(Obj_value);
    x_in = x_out;
    P_0 = x_in(m*u+1:m*u+m);
    e_mu_0 = x_in(1:m*u);
    fprintf(fileID,'%d\n%.8f\t\t\t%.8f\n',count,x_in,Obj_value);    
    count = count+1;
end





==> code/mirrorvlc_main.m <==
clc;
close all;

parameters

count = 0;
cov_mn = zeros(m,n);

[h_mn_los,cov_mn] = calc_los_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,h,A_s,cov_mn);
[h_mn_nlos,cov_mn] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,rs,h,A_s,rfl_ind,grids,MX,MY,MZ,cov_mn);

grid_led_matrix = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,b(end),rs,h,grids,MX,MY,MZ);

filename = sprintf('%s_%d_%d_%d_%d.txt','log',m,Z,n,b(end));
fileID = fopen(filename,'w');
diary on

cvx_begin

variable xi(1,Z) binary;
variable P_m(1,m); 
variable Rho_mz(m,Z);

% count = count+1

%xi = randi([0,1],1,4*MH*MV);
%P_m = 0.02+0.08*rand(1,m);

% P_m = cvx(zeros(1,m));
% xi = cvx(zeros(1,4*MH*MV));

%Rho_mz = cvx(zeros(m,Z));
% h_mn_nlos = cvx(zeros(m,n,Z));

I = cvx(zeros(1,n));
chi_mz = cvx(zeros(m,Z));

for x=1:Z    
    for y=1:m
          if grid_led_matrix(x,y)==1
                chi_mz(y,x) = xi(x);
          end
    end
end


for x=1:m
    fprintf(fileID,'%d \n', x);
    for y=1:n
        I(1,y) = I(1,y) + alpha_0 * P_m(1,x) * h_mn_los(x,y);
        for z=1:Z
            I(1,y) = I(1,y) + alpha_0 * Rho_mz(x,z) * h_mn_nlos(x,y,z);
        end
    end
end

maximize (min(I))

P_m >= 0.02;
P_m <= P_bar;
% sum(xi) <= 3;
% repmat(min(I),1,n) - I <= 0;
min(I) >= (max_uni/n)*sum(I);
% I >= 0.0035;
repmat(P_m',1,Z) >= Rho_mz;
Rho_mz >= 0;
Rho_mz >= P_bar*chi_mz - P_bar + repmat(P_m',1,Z);
Rho_mz <= P_bar*chi_mz;
1000*min(I) >= 15;
1000*max(I) <= 25;
cvx_end


P_t = zeros(1,m);

no_of_iters = 1;

for iter=1:no_of_iters
rng(11);

dist = 0;
min_dist = 200;

% while dist<min_dist
%     for i=1:u
%         rcv_coors(i,1) = randi([1,rs_x],1,1);
%         rcv_coors(i,2) = randi([1,rs_y],1,1);
%     end
%     dist = Calc_min_dist(rcv_coors);
% end
% rcv_coors

end


fprintf(fileID,'End of simulation\n');
fprintf(fileID,'Objective = %0.4g, uniformity = %0.4g \n', min(I), min(I)/mean(I));

fprintf(fileID,'P_m = \n');
for qq=1:m-1
    fprintf(fileID,'%0.4g,', P_m(qq));
end
fprintf(fileID,'%0.4g\n', P_m(m));

fprintf(fileID,'xi = \n');
for qq=1:Z-1
    fprintf(fileID,'%0.4g,', xi(qq));
end
fprintf(fileID,'%0.4g\n', xi(Z));
% dlmwrite('xi_values.txt', xi,' ')
% dlmwrite('P_m.txt', P_m,' ')
% dlmwrite('chi_mz.txt', chi_mz, 'delimiter', ' ')

diary off
% H_mn = h_mn_los + h_mn_nlos;

fclose(fileID);




==> code/mirrorvlc_main_backup.m <==
clc;
close all;
% 
% options = optimset('Display','off','Diagnostics','off','Algorithm','interior-point');
%     x_in=[1 1];            %% Initial values
%     lb=[0 0]; %%  lowerbound
%     [variables,Obj_function] = fmincon(@(v)Objectivef(v,a,b),...
%         x_in,[],[],[],[],lb,[],@(v)conf(v,b),options);
%     
%     var=variables
%     objective=Obj_function
rs = 600;
rs_x = 600;
rs_y = 600;
h = 300;
R = 40; %radius of the hemispherical bulb in cm
r = 1.5; %radius of an LED board in cm
V = 0.5; % visibility (km)
lambda = 650; % optical signal wavelength (nm)
if (V>50) % particle distribution constant
    q = 1.6;
elseif (V>6)
    q = 1.3;
else
    q = 0.585*V^(1.0/3.0);
end
sigma = (3.91/V) * (lambda/550.0)^(-q);% attenuation coefficient of atmospheric absorption and scattering
% rho = 0.3; % radius of the transmitter (cm)
ZI = 3.75; % radius of the receiver (cm)
A_u= pi*(ZI)^2; % area of the receiver (in square-centimeters) and sensors
A_r = 5; % area of a receiver (in square-centimeters) 
A_s = 10; % effective receiving area of a sensing point (in square-centimeters) 
theta = 60;    % semi-angle at half power in degrees
q = -log10(2)/log10(cosd(theta));  % the order of lambertian emission
% b = [9    16    22    28    34    40    45    50    55    60    64    68    72    75    77    79    81    82    83   40];
% b = [11 14 17 10 7 5 50];     % vector of the number of LED boards in each layer and the FOV angle of the LEDs
% b = [11 14 17 10 7 5 60];     % vector of the number of LED boards in each layer and the FOV angle of the LEDs
% b = [11 14 17 21 25 30 60];
b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   40];
% b = [9    16    22    28    34    40    45    50    55    60    64    68    72    75    77    79    81    82    83   50];
% b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   10];

m = sum(b(1:length(b)-1))+1;     % number of total LED boards
n = 10*10;  % number of sensor points to calculate the illumination uniformity across the room
u_v=[2 5 8];
min_tp = zeros(1,length(u_v));
avg_tp = zeros(1,length(u_v));
unif = zeros(1,length(u_v));
ms = zeros(1,length(u_v));
for u_ind = 1:length(u_v)
u = u_v(u_ind)      % number of receivers

t0 = clock;
tol = 0.7;
% u = u_v(ind)
e_mu = zeros(1,m*u);    % assignment matrix
% P_max = 1*10;  % maximum allotted power for one LED Board in watts
% h_mu = zeros(1,m*u);    % Channel matrix for u users
h_mu = zeros(m,u);    % LOS Channel matrix for u users
h_mn = zeros(m,n);    % LOS Channel matrix for n sensing points
h_mu_nlos = zeros(m,u); % NLOS Channel matrix for u users
h_mn_nlos = zeros(m,n); % NLOS Channel matrix for n sensing points
h_mu_total = zeros(m,u);  % Total Channel matrix for u users
layernum = length(b)-1;
N0 = 2.5e-20; % AWGN spectral density in W / H
B = 20e6;   % modulation bandwidth in Hz
[x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor(b,rs,R,r,h,layernum);
% [x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor_xy(b,rs_x,rs_y,R,r,h,layernum);

scatter3(x_coor,y_coor,z_coor);
alpha_0 = 60; % luminous efficacy of white LED
epsilon = 1;
SINR_rec = 1;
I_rec = 150*6*6;
sensors = zeros(n,2);
rcv_coors = zeros(u,2);
zeta = zeros(1,m);    % Mirror assignment binary variable 
led_beam_radius = (h-R)*(tan(b(end)/2*pi/180))+r;


% variables for calculating channel model with reflection 
% YZ plane variables
N0_YZ = [-rs 0 0]; %normal vector on YZ plane
V0_YZ = [0 rs/2 h/2]; %any point that belongs to the YZ Plane 
% YZ+rs plane variables
N0_YZ_rs = [rs 0 0]; %normal vector on YZ+rs plane
V0_YZ_rs = [rs rs/2 h/2]; %any point that belongs to the YZ+rs Plane 
% XZ plane variables
N0_XZ = [0 rs 0]; %normal vector on XZ plane
V0_XZ = [rs/2 0 h/2]; %any point that belongs to the XZ Plane 
% XZ+rs plane variables
N0_XZ_rs = [0 -rs 0]; %normal vector on XZ+rs plane
V0_XZ_rs = [rs/2 rs h/2]; %any point that belongs to the XZ+rs Plane 
reflected = zeros(m,3);
rfl_ind = 0.99; %reflection index - assumed yellow painted walls
rfl_pnt = zeros(m,3); % reflected points on the floor of all LEDs

P_v = 100e-3:100e-3:100e-3;
% P_v = 100e-3;
obj_0 = zeros(1,length(P_v));
sinr_0 = zeros(1,length(P_v));
sinr_0_avg = zeros(1,length(P_v));
uni_0 = zeros(1,length(P_v));
P_tot = zeros(1,length(P_v));
% ind = 1;
cnt=0;

for ind = 1:length(P_v)
rng(11);
P_max = P_v(ind);    % maximum allotted power for one LED Board in watts
% P_max = 100e-3;
% P_m = P_max*ones(1,m);   % LED power matrix, initial value set to maximum power 4W
% after running fmincon to find P_m for optimum uniformity

P_level = [P_max P_max/2 P_max/3 P_max/4];


% placing the sensors
% 
for j=0:sqrt(n)-1
    for i=1:sqrt(n)
        sensors(i+j*sqrt(n),1) = i*rs/(sqrt(n)+1);
        sensors(i+j*sqrt(n),2) = (j+1)*rs/(sqrt(n)+1);
    end
end

% n=0;
% for j=54.5455:54.5455:rs_y
%     for i= 54.5455:54.5455:rs_x
%         n = n+1;
%         sensors(n,1) = i;
%         sensors(n,2) = j;
%     end
% end

h_mn = zeros(m,n);    % Channel matrix for n sensors


for i=1:n
    for j=1:m
        
        d = sqrt((FullsectionOrigins(j,1)-sensors(i,1))^2+(FullsectionOrigins(j,2)-sensors(i,2))^2+(FullsectionOrigins(j,3))^2);
        LP = [FullsectionNormals(j,1)-FullsectionOrigins(j,1) FullsectionNormals(j,2)-FullsectionOrigins(j,2) FullsectionNormals(j,3)-FullsectionOrigins(j,3)];
        RP = [sensors(i,1)-FullsectionOrigins(j,1) sensors(i,2)-FullsectionOrigins(j,2) 0-FullsectionOrigins(j,3)];
        Norm = [0 0 h];
        phi = atan2(norm(cross(Norm,-RP)),dot(Norm,-RP));
        shi = atan2(norm(cross(LP,RP)),dot(LP,RP));
        if (shi<=b(end)*pi/180)
            h_mn(j,i) = (A_u/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
        else
            h_mn(j,i) = 0;
        end
        
          
        %%%%----------------------------------%%%%
        %%%%         NLOS channel             %%%%
        %%%%----------------------------------%%%%
        %%% Checking with YZ plane
        P1 = [FullsectionNormals(j,1) FullsectionNormals(j,2) FullsectionNormals(j,3)];
        P0 = [FullsectionOrigins(j,1) FullsectionOrigins(j,2) FullsectionOrigins(j,3)];
        [I,check]=plane_line_intersect(N0_YZ,V0_YZ,P0,P1)
        if check==1 % ray is reflected on YZ plane
            %%% find the reflected ray
            norm_N0 = N0_YZ / norm(N0_YZ);
            R0 = LP - 2 * dot(LP,norm_N0) * norm_N0; %%% reflected ray
            %%% find the intersection point between reflected ray and the floor (XY plane)
            N0_XY = [0 0 rs]; %normal vector on XY plane
            V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 
            R1 = R0 - I;
            [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,I,R1);
            d1(j) = norm(P0-I); % distance between LED and incident point
            d2(j) = norm(I-rfl_pnt(j,:)); % distance between incident point and reflected point on the floor)
%             for k=1:u
                if norm([sensors(i,1) sensors(i,2)]-[rfl_pnt(j,1) rfl_pnt(j,2)])<=led_beam_radius
                    h_mn_nlos(j,i) = h_mn_nlos(j,i) + rfl_ind*(A_u/(d1(j))^2)*(q+1)/(2*pi);
%                     if mirrors(1,j)==1
%                         h_mn_nlos(j,i) = h_mn_nlos(j,i) + (1-rfl_ind)*(A_u/(d1(j))^2)*(q+1)/(2*pi);
%                     end
                    % disp('reached');
                    cnt = cnt+1;
                end
%             end
        end
        
        %%% Checking with YZ+rs plane
        [I,check]=plane_line_intersect(N0_YZ_rs,V0_YZ_rs,P0,P1);
        if check==1 % ray is reflected on YZ+rs plane
            %%% find the reflected ray
            norm_N0 = N0_YZ_rs / norm(N0_YZ_rs);
            R0 = LP - 2 * dot(LP,norm_N0) * norm_N0; %%% reflected ray
            %%% find the intersection point between reflected ray and the floor (XY plane)
            N0_XY = [0 0 rs]; %normal vector on XY plane
            V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 
            R1 = R0 - I;
            [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,I,R1);
            d1(j) = norm(P0-I); % distance between LED and incident point
            d2(j) = norm(I-rfl_pnt(j,:)); % distance between incident point and reflected point on the floor)
            %for k=1:u
                if norm([sensors(i,1) sensors(i,2)]-[rfl_pnt(j,1) rfl_pnt(j,2)])<=led_beam_radius
                    h_mn_nlos(j,i) = h_mn_nlos(j,i) + rfl_ind*(A_u/(d1(j))^2)*(q+1)/(2*pi);
%                     if mirrors(1,j)==1
%                         h_mn_nlos(j,i) = h_mn_nlos(j,i) + (1-rfl_ind)*(A_u/(d1(j))^2)*(q+1)/(2*pi);
%                     end
                end
            %end
        end
        
        %%% Checking with XZ plane
        [I,check]=plane_line_intersect(N0_XZ,V0_XZ,P0,P1);
        if check==1 % ray is reflected on XZ plane
            %%% find the reflected ray
            norm_N0 = N0_XZ / norm(N0_XZ);
            R0 = LP - 2 * dot(LP,norm_N0) * norm_N0; %%% reflected ray
            %%% find the intersection point between reflected ray and the floor (XY plane)
            N0_XY = [0 0 rs]; %normal vector on XY plane
            V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 
            R1 = R0 - I;
            [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,I,R1);
            d1(j) = norm(P0-I); % distance between LED and incident point
            d2(j) = norm(I-rfl_pnt(j,:)); % distance between incident point and reflected point on the floor)
%             for k=1:u
                if norm([sensors(i,1) sensors(i,2)]-[rfl_pnt(j,1) rfl_pnt(j,2)])<=led_beam_radius
                    h_mn_nlos(j,i) = h_mn_nlos(j,i) + rfl_ind*(A_u/(d1(j))^2)*(q+1)/(2*pi);
%                     if mirrors(1,j)==1
%                         h_mn_nlos(j,i) = h_mn_nlos(j,i) + (1-rfl_ind)*(A_u/(d1(j))^2)*(q+1)/(2*pi);
%                     end
                end
%             end
        end
        
        %%% Checking with XZ+rs plane
        [I,check]=plane_line_intersect(N0_XZ_rs,V0_XZ_rs,P0,P1);
        if check==1 % ray is reflected on XZ+rs plane
            %%% find the reflected ray
            norm_N0 = N0_XZ_rs / norm(N0_XZ_rs);
            R0 = LP - 2 * dot(LP,norm_N0) * norm_N0; %%% reflected ray
            %%% find the intersection point between reflected ray and the floor (XY plane)
            N0_XY = [0 0 rs]; %normal vector on XY plane
            V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 
            R1 = R0 - I;
            [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,I,R1);
            d1(j) = norm(P0-I); % distance between LED and incident point
            d2(j) = norm(I-rfl_pnt(j,:)); % distance between incident point and reflected point on the floor)
%             for k=1:u
                if norm([sensors(i,1) sensors(i,2)]-[rfl_pnt(j,1) rfl_pnt(j,2)])<=led_beam_radius
                    h_mn_nlos(j,i) = h_mn_nlos(j,i) + rfl_ind*(A_u/(d1(j))^2)*(q+1)/(2*pi);
%                     if mirrors(1,j)==1
%                         h_mn_nlos(j,i) = h_mn_nlos(j,i) + (1-rfl_ind)*(A_u/(d1(j))^2)*(q+1)/(2*pi);
%                     end
                end
%             end
        end         
        
      
        %h_mn_total(j,i) = 
        
        
    end
end




P_t = zeros(1,m);

no_of_iters = 300;
for iter=1:no_of_iters
% rng(11);
%ideal P_m for max uniformity, calculated using fmincon (main.m)

% for b = [11 14 17 10 7 5 60]
% P_m = [0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0     0.0000          0          0          0          0          0          0     0.0039     0.0050     0.0002     0.0007          0          0     0.0000     0.0001     0.0000     0.0010     0.0045     0.0075          0          0     0.0109     0.0018          0     0.0210          0     0.0147          0     0.0205          0          0     0.0236     0.0001     0.0120     0.0011     0.0009     0.0103     0.0000     0.0631     0.0455     0.0899     0.0898     0.0461];

% for b = [11 14 17 10 7 5 50]
% P_m = [0     0.0000          0     0.0000          0     0.0000          0          0          0     0.0000          0          0     0.0000     0.0000          0          0          0     0.0000          0          0          0    -0.0000          0     0.0000          0     0.0000     0.0000     0.0003          0     0.0068     0.0477     0.0093     0.0000          0     0.0001     0.0003          0     0.0000     0.0089     0.0479     0.0058          0     0.0006     0.0299          0          0     0.0145     0.0001          0     0.0003     0.0155     0.0002          0     0.0667     0.0011     0.0140     0.0551     0.0552     0.0133     0.0015     0.0223     0.0980     0.0898     0.0894     0.0983];

% for b = [11 14 17 10 7 5 40]
% P_m = [0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0536 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0566 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0915 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0924 0.0077 0.0077 0.0077 0.0077 0.0566 0.0077 0.0077 0.0077 0.0077 0.0168 0.0163 0.0168 0.0155 0.0155 0.0168 0.0163 0.0500 0.0421 0.0304 0.0304 0.0421];


% for 19 layers, P_m is below
% for b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   40]; 
% P_m = [0.0000     0.0002          0     0.0001     0.0012          0          0     0.0000          0     0.0000          0     0.0000     0.0007     0.0000     0.0017     0.0000     0.0000     0.0000     0.0001          0     0.0011     0.0050     0.0015     0.0000     0.0013     0.0067     0.0004     0.0017     0.0027     0.0001     0.0000     0.0026     0.0066     0.0003          0     0.0001     0.0017     0.0021     0.0001     0.0002     0.0028     0.0095     0.0051     0.0021     0.0023     0.0017     0.0025     0.0027     0.0005     0.0002     0.0000     0.0093     0.0018     0.0016     0.0000     0.0021     0.0105     0.0010     0.0026     0.0010     0.0003     0.0000     0.0004     0.0140     0.0013     0.0002     0.0058     0.0003     0.0004     0.0079     0.0000     0.0001     0.0003     0.0003     0.0013     0.0064     0.0195     0.0007     0.0000     0.0031     0.0010     0.0003     0.0019     0.0013     0.0021     0.0010     0.0053     0.0126     0.0010     0.0019     0.0001     0.0013     0.0004     0.0013     0.0003     0.0015     0.0010     0.0015     0.0007     0.0010     0.0016     0.0047     0.0141     0.0009     0.0012     0.0016     0.0079     0.0055     0.0000     0.0005     0.0000     0.0002     0.0040     0.0052     0.0076     0.0045     0.0001     0.0008     0.0145     0.0000     0.0007     0.0016     0.0006     0.0009     0.0011     0.0053     0.0002     0.0088     0.0038     0.0008     0.0092     0.0015     0.0001     0.0007     0.0040     0.0002     0.0000     0.0078     0.0000     0.0007     0.0048     0.0030     0.0010     0.0011     0.0000     0.0001     0.0049     0.0027     0.0001     0.0005     0.0013     0.0208     0.0001     0.0012     0.0074     0.0044     0.0113     0.0127     0.0000     0.0052     0.0047     0.0000     0.0007     0.0059     0.0059     0.0004     0.0008     0.0116     0.0042     0.0007     0.0007     0.0047     0.0025     0.0005     0.0001     0.0066     0.0009     0.0005     0.0222     0.0152     0.0010     0.0037     0.0021     0.0016     0.0206     0.0001     0.0007     0.0002     0.0000     0.0014     0.0012     0.0009     0.0013     0.0079     0.0019     0.0057     0.0004     0.0134     0.0002     0.0293     0.0008     0.0002     0.0017     0.0049     0.0006     0.0039     0.0099     0.0001     0.0047     0.0006     0.0007     0.0008     0.0123     0.0000     0.0215     0.0008     0.0109     0.0026     0.0017     0.0020     0.0002     0.0004     0.0318     0.0024     0.0039     0.0060     0.0170     0.0003     0.0014     0.0000     0.0001     0.0097     0.0020     0.0073     0.0053     0.0006     0.0039     0.0580     0.0053     0.0002     0.0051     0.0048     0.0011     0.0036     0.0000     0.0001     0.0046     0.0005     0.0266     0.0019     0.0057     0.0021     0.0019     0.0057     0.0044     0.0025     0.0072     0.0081     0.0006     0.0411     0.0045     0.0004     0.0047     0.0017     0.0009     0.0004     0.0468     0.0007     0.0003     0.0006     0.0014     0.0024     0.0026     0.0321     0.0071     0.0005     0.0067     0.0024     0.0094     0.0041     0.0531     0.0029     0.0386     0.0023     0.0075     0.0025     0.0030     0.0151     0.0061     0.0114     0.0046     0.0200     0.0036     0.0170     0.0457     0.0029     0.0092     0.0063     0.0105     0.0073     0.0080     0.0084     0.0161     0.0165     0.0007     0.0007     0.0182     0.0389     0.0080     0.0163     0.0277     0.0318     0.0388     0.0114     0.0033     0.0161     0.0230     0.0038     0.0084     0.0286     0.0526     0.0304     0.0312     0.0103     0.0230     0.0082     0.0079     0.0425     0.0487     0.0628     0.0103     0.0363     0.0203     0.0111     0.0209     0.0207     0.0221     0.0300     0.0117     0.0363     0.0463     0.0456     0.0453     0.0739     0.0797     0.0058     0.0774     0.0870     0.0784     0.0709     0.0890     0.0804     0.0147     0.0650     0.0879     0.0747     0.0864     0.1000     0.0220     0.0937     0.0997     0.0993     0.0961     0.0458     0.0931     0.0937     0.0500     0.0964     0.1000     0.0855     0.0997     0.0500     0.0966     0.0882     0.0994     0.0997     0.0500     0.0996     0.0500     0.0867     0.0500     0.0500     0.0920     0.0500     0.0990     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500];

% 70 degrees
% P_m =[0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0     0.0000          0          0          0          0          0          0          0          0          0          0          0          0          0          0     0.0000     0.0000          0     0.0000     0.0003     0.0277          0          0     0.0000          0     0.0750          0     0.0758     0.0191     0.0319     0.0688     0.0002     0.0972     0.0897     0.0849     0.0801     0.0939];
% 60 degreees
% P_m = [0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0     0.0000          0          0          0          0          0          0     0.0039     0.0050     0.0002     0.0007          0          0     0.0000     0.0001     0.0000     0.0010     0.0045     0.0075          0          0     0.0109     0.0018          0     0.0210          0     0.0147          0     0.0205          0          0     0.0236     0.0001     0.0120     0.0011     0.0009     0.0103     0.0000     0.0631     0.0455     0.0899     0.0898     0.0461];
% 50 degrees
% room size 6m x 6m, 65 LEDs
% P_m = [0          0          0     0.0000          0          0          0          0          0          0          0          0          0     0.0016     0.0000          0     0.0000          0     0.0007     0.0003     0.0006          0     0.0011     0.0002          0          0     0.0019     0.0019     0.0008     0.0068     0.0310     0.0169     0.0000     0.0000     0.0013     0.0004     0.0007     0.0000     0.0143     0.0323     0.0084     0.0013     0.0034     0.0227     0.0002     0.0018     0.0154     0.0030     0.0060     0.0025     0.0169     0.0008     0.0002     0.0802     0.0145     0.0388     0.0339     0.0586     0.0194     0.0119     0.0160     0.0937     0.0967     0.0934     0.0943];
% room size 6m x 6m, 119 LEDs
% P_m = [ 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 0.0000  0  0  0  0  0  0  0  0 0.0495 0.0152  0 0.0216 0.0355 0.0227 0.0147 0.0110 0.0360 0.0356 0.0099 0.0121 0.0212 0.0384 0.0218  0 0.0214 0.0053 0.0145 0.0015 0.0019 0.0015 0.0051 0.0095  0 0.0026 0.0080 0.0115 0.0134 0.0028 0.0062 0.0026 0.0104 0.0026  0  0  0 0.0177 0.0626 0.0672 0.0008 0.0016 0.0002 0.0765 0.0651 0.0522  0 0.0008 0.0000  0 0.0528 0.0549  0 0.0001 0.0004  0 0.0573 0.0612 0.0811 0.0005 0.0043 0.0021 0.0662 0.1000 0.0576 0.0815 0.0930 0.0891 0.0855 0.0771 0.0992 0.0999 0.0981 0.0986 0.0987 0.0989 0.0985 0.0847 0.1000 0.0759 0.0996 0.0998 0.0997 0.0997 0.0991 0.1000 0.1000 0.0764 0.0854 0.0880 0.0899 0.0810 0.0561];
% room size 7m x 6m, 119 LEDs
% P_m = [0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 0.0000 0.0000  0  0  0  0  0  0 0.0001  0 0.0098  0 0.0109  0 0.0236  0 0.0000 0.0241  0 0.0124  0 0.0077  0 0.0001 0.0001 0.0045  0  0 0.0000 0.0000  0  0  0  0  0 0.0000  0  0  0 0.0000  0 0.0000  0  0 0.0052 0.0344 0.0048  0  0  0  0 0.0251  0  0  0  0  0 0.0000 0.0000 0.0000  0 0.0000  0 0.0000 0.0252  0  0  0  0 0.0037 0.0549 0.0849  0 0.0000  0  0  0 0.0970  0  0 0.0225 0.0081  0  0 0.0549 0.0996 0.0528  0  0 0.0101 0.0202  0 0.0000 0.0997  0  0  0  0  0 0.0847];
% room size 8m x 6m, 119 LEDs
% P_m = [0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 0  0  0  0 0.0069  0  0  0 0.0273 0.0008  0 0.0006  0  0 0.0010  0  0 0.0281  0  0  0  0  0 0.0003  0  0  0 0.0001  0  0  0 0.0000 0.0016  0  0  0  0  0  0  0 0.0003  0 0.0116 0.0000 0.0000  0  0  0 0.0342  0  0  0  0 0.0153 0.0022 0.0043 0.0131  0  0  0  0 0.0335  0  0  0  0 0.0004 0.1000 0.0597  0  0  0  0 0.0498  0  0 0.0062 0.0014  0  0  0 0.0996 0.0410 0.0966  0  0  0 0.0001 0.0097  0 0.0032 0.0439  0 0.0004  0  0 0.0694];
% room size 9m x 6m, 119 LEDs
% P_m = [0  0  0  0  0 0.0000  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 0.0025  0  0  0 0.0174  0  0 0.0002  0  0 0.0000  0  0 0.0166  0  0  0  0  0 0.0005  0  0  0  0  0  0 0.0009  0  0 0.0000  0 0.0000  0 0.0000  0  0 0.0010  0  0 0.0029 0.0000  0 0.0000  0 0.0198  0  0  0  0 0.0050 0.0045 0.0008 0.0088  0  0  0  0 0.0205  0  0  0 0.0001 0.0040  0 0.0461 0.0522 0.0001  0  0 0.0101  0  0 0.0008 0.0192  0  0 0.0307  0 0.1000  0 0.0236  0  0 0.0183 0.0055  0  0 0.0021  0 0.0059 0.0001 0.0489 0.0525];
% room size 6m x 6m, 391 LEDs
% for b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   40];
P_m = [0.0000     0.0002          0     0.0001     0.0012          0          0     0.0000          0     0.0000          0     0.0000     0.0007     0.0000     0.0017     0.0000     0.0000     0.0000     0.0001          0     0.0011     0.0050     0.0015     0.0000     0.0013     0.0067     0.0004     0.0017     0.0027     0.0001     0.0000     0.0026     0.0066     0.0003          0     0.0001     0.0017     0.0021     0.0001     0.0002     0.0028     0.0095     0.0051     0.0021     0.0023     0.0017     0.0025     0.0027     0.0005     0.0002     0.0000     0.0093     0.0018     0.0016     0.0000     0.0021     0.0105     0.0010     0.0026     0.0010     0.0003     0.0000     0.0004     0.0140     0.0013     0.0002     0.0058     0.0003     0.0004     0.0079     0.0000     0.0001     0.0003     0.0003     0.0013     0.0064     0.0195     0.0007     0.0000     0.0031     0.0010     0.0003     0.0019     0.0013     0.0021     0.0010     0.0053     0.0126     0.0010     0.0019     0.0001     0.0013     0.0004     0.0013     0.0003     0.0015     0.0010     0.0015     0.0007     0.0010     0.0016     0.0047     0.0141     0.0009     0.0012     0.0016     0.0079     0.0055     0.0000     0.0005     0.0000     0.0002     0.0040     0.0052     0.0076     0.0045     0.0001     0.0008     0.0145     0.0000     0.0007     0.0016     0.0006     0.0009     0.0011     0.0053     0.0002     0.0088     0.0038     0.0008     0.0092     0.0015     0.0001     0.0007     0.0040     0.0002     0.0000     0.0078     0.0000     0.0007     0.0048     0.0030     0.0010     0.0011     0.0000     0.0001     0.0049     0.0027     0.0001     0.0005     0.0013     0.0208     0.0001     0.0012     0.0074     0.0044     0.0113     0.0127     0.0000     0.0052     0.0047     0.0000     0.0007     0.0059     0.0059     0.0004     0.0008     0.0116     0.0042     0.0007     0.0007     0.0047     0.0025     0.0005     0.0001     0.0066     0.0009     0.0005     0.0222     0.0152     0.0010     0.0037     0.0021     0.0016     0.0206     0.0001     0.0007     0.0002     0.0000     0.0014     0.0012     0.0009     0.0013     0.0079     0.0019     0.0057     0.0004     0.0134     0.0002     0.0293     0.0008     0.0002     0.0017     0.0049     0.0006     0.0039     0.0099     0.0001     0.0047     0.0006     0.0007     0.0008     0.0123     0.0000     0.0215     0.0008     0.0109     0.0026     0.0017     0.0020     0.0002     0.0004     0.0318     0.0024     0.0039     0.0060     0.0170     0.0003     0.0014     0.0000     0.0001     0.0097     0.0020     0.0073     0.0053     0.0006     0.0039     0.0580     0.0053     0.0002     0.0051     0.0048     0.0011     0.0036     0.0000     0.0001     0.0046     0.0005     0.0266     0.0019     0.0057     0.0021     0.0019     0.0057     0.0044     0.0025     0.0072     0.0081     0.0006     0.0411     0.0045     0.0004     0.0047     0.0017     0.0009     0.0004     0.0468     0.0007     0.0003     0.0006     0.0014     0.0024     0.0026     0.0321     0.0071     0.0005     0.0067     0.0024     0.0094     0.0041     0.0531     0.0029     0.0386     0.0023     0.0075     0.0025     0.0030     0.0151     0.0061     0.0114     0.0046     0.0200     0.0036     0.0170     0.0457     0.0029     0.0092     0.0063     0.0105     0.0073     0.0080     0.0084     0.0161     0.0165     0.0007     0.0007     0.0182     0.0389     0.0080     0.0163     0.0277     0.0318     0.0388     0.0114     0.0033     0.0161     0.0230     0.0038     0.0084     0.0286     0.0526     0.0304     0.0312     0.0103     0.0230     0.0082     0.0079     0.0425     0.0487     0.0628     0.0103     0.0363     0.0203     0.0111     0.0209     0.0207     0.0221     0.0300     0.0117     0.0363     0.0463     0.0456     0.0453     0.0739     0.0797     0.0058     0.0774     0.0870     0.0784     0.0709     0.0890     0.0804     0.0147     0.0650     0.0879     0.0747     0.0864     0.1000     0.0220     0.0937     0.0997     0.0993     0.0961     0.0458     0.0931     0.0937     0.0500     0.0964     0.1000     0.0855     0.0997     0.0500     0.0966     0.0882     0.0994     0.0997     0.0500     0.0996     0.0500     0.0867     0.0500     0.0500     0.0920     0.0500     0.0990     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500];
% room size 7m x 6m, 391 LEDs
% for b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   40];
% P_m = [0.0000     0.0173     0.0002          0          0          0     0.0008     0.0010     0.0068     0.0024     0.0052     0.0000          0     0.0000          0          0     0.0076     0.0012     0.0064     0.0000     0.0019     0.0024     0.0009     0.0001     0.0000     0.0002          0     0.0000     0.0017     0.0000     0.0000     0.0026     0.0137     0.0018     0.0001     0.0083     0.0011     0.0016     0.0000     0.0003     0.0005     0.0034     0.0002     0.0000     0.0000     0.0019     0.0096     0.0023     0.0011     0.0009     0.0024     0.0006     0.0030     0.0157     0.0006     0.0019     0.0052     0.0025     0.0000     0.0000     0.0000     0.0009     0.0047     0.0000     0.0000     0.0000     0.0002     0.0003     0.0000     0.0001     0.0018     0.0003     0.0021     0.0004     0.0009     0.0005     0.0005     0.0011     0.0018     0.0031     0.0013     0.0003     0.0019     0.0004     0.0000     0.0001     0.0000     0.0139     0.0029     0.0014     0.0039     0.0001     0.0001     0.0000     0.0006     0.0000     0.0000     0.0000     0.0053     0.0027     0.0060     0.0023     0.0008     0.0004     0.0001     0.0005     0.0002     0.0006     0.0048     0.0018     0.0016     0.0020     0.0002     0.0003     0.0001     0.0022     0.0000     0.0000     0.0000     0.0042     0.0001     0.0010     0.0002     0.0015     0.0028     0.0000     0.0000     0.0029     0.0004     0.0000     0.0001     0.0000     0.0001     0.0037     0.0013     0.0002     0.0020     0.0000     0.0002     0.0010     0.0021     0.0020     0.0010     0.0036     0.0008     0.0066     0.0068     0.0010     0.0005     0.0007     0.0005     0.0031     0.0005     0.0045     0.0001     0.0001     0.0000     0.0103     0.0063     0.0006     0.0011     0.0079     0.0027     0.0010     0.0016     0.0000     0.0000     0.0046     0.0158     0.0000     0.0004     0.0009     0.0000     0.0042     0.0033     0.0001     0.0014     0.0052     0.0111     0.0000     0.0002     0.0050     0.0008     0.0003     0.0012     0.0054     0.0003     0.0070     0.0101     0.0049     0.0013     0.0060     0.0052     0.0013     0.0007     0.0010     0.0002     0.0000     0.0027     0.0023     0.0002     0.0122     0.0014     0.0005     0.0000     0.0129     0.0063     0.0001     0.0006     0.0053     0.0044     0.0006     0.0026     0.0078     0.0000     0.0000     0.0001     0.0010     0.0005     0.0015     0.0005     0.0044     0.0088     0.0018     0.0064     0.0078     0.0014     0.0009     0.0051     0.0001     0.0427     0.0002     0.0024     0.0040     0.0108     0.0007     0.0025     0.0277     0.0000     0.0052     0.0185     0.0020     0.0011     0.0010     0.0341     0.0000     0.0007     0.0004     0.0046     0.0050     0.0069     0.0011     0.0009     0.0092     0.0009     0.0047     0.0150     0.0045     0.0042     0.0000     0.0031     0.0021     0.0023     0.0102     0.0013     0.0006     0.0520     0.0000     0.0049     0.0066     0.0007     0.0003     0.0072     0.0001     0.0066     0.0014     0.0120     0.0069     0.0030     0.0133     0.0075     0.0176     0.0124     0.0008     0.0195     0.0015     0.0003     0.0378     0.0030     0.0144     0.0075     0.0054     0.0000     0.0005     0.0048     0.0118     0.0063     0.0068     0.0173     0.0016     0.0120     0.0090     0.0021     0.0062     0.0084     0.0059     0.0073     0.0138     0.0033     0.0253     0.0045     0.0530     0.0205     0.0120     0.0215     0.0067     0.0040     0.0166     0.0145     0.0110     0.0676     0.0035     0.0243     0.0044     0.0178     0.0135     0.0209     0.0384     0.0298     0.0129     0.0120     0.0336     0.0092     0.0124     0.0984     0.0127     0.0105     0.0461     0.0209     0.0122     0.0238     0.0310     0.0478     0.0732     0.0060     0.0622     0.0984     0.0744     0.0714     0.0503     0.0655     0.0933     0.0415     0.0163     0.0650     0.0500     0.0669     0.0572     0.0130     0.1000     0.0992     0.0990     0.1000     0.0186     0.0849     0.0755     0.0500     0.0920     0.0955     0.0400     0.0994     0.0332     0.1000     0.0440     0.0993     0.0522     0.0500     0.0612     0.0500     0.1000     0.1000     0.1000     0.1000     0.0500     0.0737     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500];
% room size 8m x 6m, 391 LEDs
% for b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   40];
% P_m = [0     0.0506     0.0277          0          0          0     0.0196     0.0063     0.0049     0.0032          0          0          0     0.0000          0          0     0.0010     0.0053     0.0043     0.0009     0.0026     0.0079     0.0001     0.0000          0     0.0000     0.0000     0.0000          0          0     0.0000     0.0005     0.0134     0.0004     0.0002     0.0056     0.0006     0.0018     0.0000          0          0     0.0001          0          0          0     0.0000     0.0000          0     0.0000     0.0001     0.0009     0.0006     0.0009     0.0005     0.0013     0.0004     0.0004     0.0000     0.0001     0.0000          0     0.0003     0.0000     0.0014     0.0000     0.0000     0.0004     0.0000     0.0000     0.0000     0.0005     0.0014     0.0000     0.0007     0.0000     0.0000     0.0015     0.0000     0.0002     0.0002     0.0028     0.0000     0.0001     0.0001     0.0001     0.0000     0.0000     0.0000     0.0014     0.0005          0     0.0000     0.0000     0.0012     0.0001     0.0000     0.0000     0.0004     0.0000     0.0001     0.0006     0.0000     0.0000          0     0.0001     0.0005     0.0011     0.0001     0.0010     0.0004     0.0004     0.0008     0.0000     0.0001     0.0001     0.0001     0.0000     0.0000     0.0000     0.0000     0.0052     0.0019     0.0000     0.0000     0.0000     0.0001     0.0014     0.0002     0.0003     0.0013     0.0000     0.0000     0.0006     0.0001     0.0011     0.0059     0.0000     0.0000     0.0000     0.0000     0.0011     0.0009     0.0001     0.0002     0.0007     0.0001     0.0030     0.0015     0.0000     0.0000     0.0000     0.0001     0.0000     0.0006     0.0000     0.0000     0.0001     0.0000     0.0075     0.0059     0.0000     0.0021     0.0000          0     0.0000          0     0.0001     0.0008     0.0004     0.0000     0.0000     0.0000     0.0000     0.0043     0.0005     0.0010     0.0048     0.0037          0     0.0000          0     0.0000     0.0002     0.0001     0.0006     0.0001     0.0017     0.0003     0.0002     0.0004     0.0015     0.0000     0.0008     0.0001     0.0000     0.0060     0.0000          0     0.0020     0.0170     0.0008     0.0001     0.0001     0.0002     0.0008     0.0029     0.0004     0.0002     0.0000     0.0000     0.0000     0.0006     0.0113     0.0058          0     0.0000     0.0010     0.0000     0.0000     0.0001     0.0003     0.0006     0.0017     0.0083     0.0060     0.0022     0.0003     0.0000     0.0009     0.0000          0     0.0026     0.0004     0.0002     0.0002     0.0001     0.0149     0.0028     0.0141     0.0000     0.0000     0.0004     0.0129     0.0134     0.0000     0.0005     0.0023     0.0000     0.0002     0.0010     0.0052     0.0056     0.0034     0.0012     0.0045     0.0047     0.0000     0.0074     0.0003     0.0000     0.0172     0.0194     0.0025     0.0027     0.0004     0.0003     0.0069     0.0002     0.0000     0.0011     0.0019     0.0032     0.0120     0.0000     0.0011     0.0002     0.0015     0.0010     0.0058     0.0120     0.0056     0.0009     0.0289     0.0071     0.0022     0.0003     0.0062     0.0097     0.0193     0.0016     0.0011     0.0000     0.0437     0.0332     0.0000     0.0003     0.0018     0.0309     0.0023     0.0036     0.0025     0.0024     0.0130     0.0086     0.0068     0.0054     0.0055     0.0223     0.0020     0.0206     0.0007     0.0247     0.0156     0.0152     0.0002     0.0470     0.0424     0.0008     0.0036     0.0088     0.0341     0.0000     0.0246     0.0046     0.0208     0.0171     0.0500     0.0158     0.0558     0.0151     0.0014     0.0700     0.0378     0.0007     0.0961     0.0022     0.0214     0.0723     0.0001     0.0186     0.0485     0.0225     0.0500     0.0735     0.0090     0.0616     0.0818     0.0801     0.0035     0.0082     0.0934     0.0760     0.0732     0.0051     0.0374     0.0500     0.0424     0.0517     0.0203     0.1000     0.0975     0.0962     0.1000     0.0292     0.0599     0.0431     0.0500     0.0500     0.0605          0     0.1000     0.0625     0.1000          0     0.0942     0.0500     0.0500     0.0500     0.0500     0.0949     0.1000     0.1000     0.0922     0.0500     0.0500     0.0500     0.0500     0.0500     0.0000     0.0500     0.0500];      
% room size 9m x 6m, 391 LEDs
% for b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   40];
% P_m = [ 0     0.0213     0.0169          0     0.0001          0     0.0169     0.0095     0.0016     0.0001     0.0004     0.0000          0          0          0          0     0.0000     0.0000     0.0006     0.0017     0.0015     0.0009     0.0002          0     0.0000     0.0000     0.0000          0          0          0          0     0.0000     0.0013     0.0010     0.0007     0.0002     0.0010     0.0007     0.0000     0.0000     0.0000     0.0000          0     0.0001     0.0000     0.0001     0.0000     0.0000     0.0002     0.0019     0.0018     0.0005     0.0011     0.0001     0.0000     0.0018     0.0018     0.0000     0.0003     0.0001          0     0.0000     0.0001          0          0     0.0001     0.0000     0.0003     0.0000     0.0005     0.0009     0.0000     0.0003     0.0004     0.0005     0.0000     0.0002     0.0006     0.0049     0.0009     0.0005     0.0001     0.0001     0.0002     0.0000          0     0.0000     0.0000          0     0.0000     0.0001     0.0002     0.0002     0.0009     0.0007     0.0007     0.0003     0.0000     0.0001     0.0003     0.0000     0.0000          0     0.0001          0     0.0001     0.0001     0.0000     0.0005     0.0023     0.0002     0.0000     0.0001     0.0006     0.0003          0     0.0000     0.0005          0     0.0001     0.0008     0.0035     0.0006     0.0001     0.0002     0.0000     0.0005     0.0001     0.0000     0.0002     0.0000     0.0006     0.0001     0.0002     0.0013     0.0012     0.0000     0.0000     0.0000     0.0002     0.0000     0.0001     0.0002     0.0005     0.0001     0.0006     0.0006     0.0012     0.0001     0.0000     0.0010     0.0005     0.0023     0.0003          0     0.0000     0.0000     0.0000     0.0000     0.0020     0.0007     0.0052     0.0002     0.0002     0.0000     0.0000     0.0005     0.0004     0.0029     0.0000     0.0002     0.0012          0     0.0005     0.0008     0.0005     0.0006          0          0     0.0000          0     0.0000     0.0024     0.0001     0.0000     0.0003     0.0008     0.0002     0.0008     0.0014     0.0009     0.0018     0.0004     0.0016     0.0002     0.0000     0.0000     0.0000          0     0.0035     0.0017          0     0.0026     0.0000     0.0008     0.0026     0.0009     0.0013     0.0000     0.0000     0.0005     0.0001     0.0112          0     0.0000     0.0003     0.0003     0.0006     0.0000     0.0004     0.0030     0.0035     0.0015     0.0004     0.0049     0.0017     0.0003     0.0011     0.0019          0     0.0000     0.0051     0.0021     0.0029     0.0029     0.0000     0.0041     0.0044     0.0074     0.0000     0.0000     0.0002     0.0016     0.0017     0.0000     0.0001     0.0002     0.0000     0.0023     0.0017     0.0009     0.0006     0.0066     0.0019     0.0024     0.0008     0.0035     0.0043     0.0006     0.0001     0.0083     0.0048     0.0033          0     0.0000     0.0022     0.0001     0.0013     0.0000     0.0046     0.0040     0.0114     0.0122     0.0035     0.0004     0.0006     0.0020     0.0038     0.0029     0.0014     0.0500     0.0500     0.0082     0.0025     0.0017     0.0013     0.0019     0.0010     0.0129     0.0017     0.0010          0     0.0127     0.0108     0.0001     0.0010     0.0021     0.0151     0.0003     0.0029     0.0008     0.0006     0.0105     0.0071     0.0500     0.0500     0.0500     0.0167     0.0044     0.0158     0.0014     0.0032     0.0079     0.0108     0.0001     0.0137     0.0299     0.0012     0.0092     0.0047     0.0000     0.0027     0.0071     0.0100     0.0239     0.0500     0.0500     0.0500     0.0068     0.0022     0.0041     0.0515     0.0153     0.0012     0.0337     0.0021     0.0060     0.0659     0.0017     0.0076     0.0048     0.0500     0.0500     0.0500     0.0167     0.0545     0.0315     0.0478     0.0306     0.0295     0.0306     0.0397     0.0345     0.0104     0.0500     0.0500     0.0500     0.0220     0.0099     0.0647     0.0114     0.0196     0.0674     0.0183     0.0301     0.0500     0.0500     0.0500     0.0710          0     0.0994     0.1000     0.0963          0     0.0605     0.0500     0.0500     0.0500     0.0500     0.0959     0.0999     0.0987     0.0903     0.0500     0.0500     0.0500     0.0500     0.0500     0.0321     0.0500     0.0500];

% div angle 20 degrees, 391 LEDs
% for b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   20];
% P_m = [ 0.0037     0.0056     0.0064     0.0064     0.0056     0.0064     0.0064     0.0042     0.0060     0.0060     0.0042     0.0060     0.0060     0.0042     0.0060     0.0060     0.0042     0.0060     0.0060     0.0054     0.0065     0.0041     0.0071     0.0058     0.0065     0.0059     0.0066     0.0066     0.0059     0.0065     0.0058     0.0071     0.0041     0.0065     0.0054     0.0059     0.0063     0.0051     0.0055     0.0049     0.0058     0.0072     0.0058     0.0063     0.0063     0.0058     0.0072     0.0058     0.0049     0.0055     0.0051     0.0063     0.0059     0.0054     0.0064     0.0049     0.0048     0.0065     0.0058     0.0064     0.0064     0.0058     0.0065     0.0048     0.0049     0.0064     0.0054     0.0064     0.0049     0.0048     0.0065     0.0058     0.0064     0.0064     0.0058     0.0065     0.0048     0.0049     0.0064     0.0062     0.0056     0.0059     0.0063     0.0047     0.0064     0.0065     0.0066     0.0066     0.0065     0.0064     0.0047     0.0063     0.0059     0.0056     0.0062     0.0056     0.0059     0.0063     0.0047     0.0064     0.0065     0.0066     0.0066     0.0065     0.0064     0.0047     0.0063     0.0059     0.0056     0.0080     0.0079     0.0058     0.0064     0.0063     0.0069     0.0073     0.0066     0.0073     0.0080     0.0070     0.0065     0.0064     0.0063     0.0069     0.0068     0.0070     0.0073     0.0083     0.0083     0.0073     0.0070     0.0113     0.0126     0.0063     0.0064     0.0065     0.0070     0.0080     0.0073     0.0066     0.0073     0.0069     0.0063     0.0064     0.0058     0.0079     0.0094     0.0084     0.0087     0.0086     0.0067     0.0076     0.0076     0.0067     0.0093     0.0092     0.0079     0.0094     0.0088     0.0083     0.0086     0.0068     0.0072     0.0070     0.0082     0.0083     0.0088     0.0083     0.0083     0.0088     0.0083     0.0287     0.0144     0.0161     0.0120     0.0323     0.0083     0.0088     0.0094     0.0079     0.0092     0.0093     0.0067     0.0076     0.0076     0.0067     0.0086     0.0087     0.0084     0.0109     0.0103     0.0098     0.0090     0.0084     0.0096     0.0098     0.0093     0.0098     0.0099     0.0095     0.0090     0.0084     0.0096     0.0090     0.0093     0.0103     0.0103     0.0093     0.0376     0.0449     0.0306     0.0374     0.0095     0.0099     0.0098     0.0093     0.0098     0.0096     0.0084     0.0090     0.0098     0.0103     0.0152     0.0116     0.0111     0.0103     0.0103     0.0108     0.0113     0.0111     0.0111     0.0113     0.0108     0.0103     0.0103     0.0111     0.0116     0.0152     0.0116     0.0620     0.0533     0.0532     0.0582     0.0113     0.0111     0.0111     0.0113     0.0108     0.0103     0.0103     0.0111     0.0116     0.0294     0.0235     0.0117     0.0115     0.0115     0.0117     0.0235     0.0294     0.0235     0.0117     0.0115     0.0115     0.0117     0.0235     0.0294     0.0235     0.0692     0.0669     0.0669     0.0692     0.0235     0.0294     0.0235     0.0117     0.0115     0.0115     0.0117     0.0235     0.0394     0.0353     0.0234     0.0200     0.0196     0.0316     0.0346     0.0354     0.0336     0.0243     0.0244     0.0367     0.0397     0.0397     0.0367     0.0820     0.0819     0.0836     0.0354     0.0346     0.0316     0.0196     0.0200     0.0234     0.0353     0.0500     0.0500     0.0386     0.0303     0.0456     0.0500     0.0500     0.0387     0.0345     0.0418     0.0500     0.0500     0.0418     0.0837     0.0840     0.0500     0.0500     0.0456     0.0303     0.0386     0.0500     0.0500     0.0500     0.0468     0.0500     0.0500     0.0500     0.0468     0.0500     0.0500     0.0500     0.0847     0.0500     0.0500     0.0500     0.0468     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500];
% div angle 10 degrees, 391 LEDs
% for b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   20];
% P_m = [0.0036     0.0073     0.0073     0.0073     0.0073     0.0073     0.0073     0.0035     0.0076     0.0076     0.0035     0.0076     0.0076     0.0035     0.0076     0.0076     0.0035     0.0076     0.0076     0.0080     0.0083     0.0034     0.0182     0.0080     0.0050     0.0050     0.0080     0.0080     0.0050     0.0050     0.0080     0.0182     0.0034     0.0083     0.0032     0.0085     0.0061     0.0061     0.0084     0.0032     0.0037     0.0082     0.0037     0.0085     0.0085     0.0037     0.0082     0.0037     0.0032     0.0084     0.0061     0.0061     0.0085     0.0090     0.0063     0.0037     0.0049     0.0089     0.0063     0.0071     0.0071     0.0063     0.0089     0.0049     0.0037     0.0063     0.0090     0.0063     0.0037     0.0049     0.0089     0.0063     0.0071     0.0071     0.0063     0.0089     0.0049     0.0037     0.0063     0.0052     0.0078     0.0074     0.0071     0.0049     0.0080     0.0056     0.0052     0.0052     0.0056     0.0080     0.0049     0.0071     0.0074     0.0078     0.0052     0.0078     0.0074     0.0071     0.0049     0.0080     0.0056     0.0052     0.0052     0.0056     0.0080     0.0049     0.0071     0.0074     0.0078     0.0072     0.0063     0.0066     0.0064     0.0064     0.0082     0.0064     0.0066     0.0050     0.0072     0.0062     0.0042     0.0083     0.0064     0.0067     0.0064     0.0051     0.0050     0.0062     0.0062     0.0050     0.0051     0.0064     0.0067     0.0064     0.0083     0.0042     0.0062     0.0072     0.0050     0.0066     0.0064     0.0082     0.0064     0.0064     0.0066     0.0063     0.0072     0.0091     0.0074     0.0080     0.0062     0.0076     0.0069     0.0080     0.0080     0.0074     0.0077     0.0072     0.0074     0.0062     0.0080     0.0052     0.0076     0.0052     0.0080     0.0061     0.0074     0.0072     0.0072     0.0074     0.0061     0.0080     0.0052     0.0076     0.0052     0.0080     0.0062     0.0074     0.0072     0.0077     0.0074     0.0080     0.0080     0.0069     0.0076     0.0062     0.0080     0.0074     0.0091     0.0188     0.0196     0.0095     0.0088     0.0089     0.0088     0.0080     0.0196     0.0188     0.0196     0.0081     0.0070     0.0070     0.0080     0.0070     0.0081     0.0096     0.0096     0.0081     0.0070     0.0080     0.0070     0.0070     0.0081     0.0196     0.0188     0.0196     0.0080     0.0088     0.0066     0.0296     0.0095     0.0196     0.0188     0.0196     0.0218     0.0087     0.0096     0.0105     0.0219     0.0323     0.0323     0.0219     0.0105     0.0096     0.0079     0.0218     0.0196     0.0188     0.0196     0.0218     0.0079     0.0096     0.0105     0.0219     0.0323     0.0323     0.0219     0.0105     0.0405     0.0195     0.0218     0.0196     0.0500     0.0500     0.0348     0.0328     0.0282     0.0348     0.0500     0.0500     0.0500     0.0348     0.0282     0.0282     0.0348     0.0500     0.0500     0.0500     0.0348     0.0282     0.0282     0.0348     0.0500     0.0500     0.0500     0.0348     0.0282     0.0628     0.0348     0.0500     0.0500     0.0500     0.0500     0.0393     0.0500     0.0500     0.0500     0.0500     0.0500     0.0283     0.0283     0.0500     0.0500     0.0500     0.0500     0.0283     0.0283     0.0500     0.0500     0.0500     0.0500     0.0500     0.0393     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500];
% P_m = [0.0038     0.0077     0.0077     0.0077     0.0077     0.0077     0.0077     0.0044     0.0080     0.0080     0.0044     0.0080     0.0080     0.0044     0.0080     0.0080     0.0044     0.0080     0.0080     0.0084     0.0081     0.0050     0.0213     0.0084     0.0065     0.0065     0.0084     0.0084     0.0065     0.0065     0.0084     0.0213     0.0050     0.0081     0.0061     0.0089     0.0087     0.0064     0.0089     0.0061     0.0063     0.0087     0.0067     0.0089     0.0089     0.0067     0.0087     0.0063     0.0061     0.0089     0.0064     0.0087     0.0089     0.0094     0.0066     0.0066     0.0071     0.0094     0.0066     0.0064     0.0064     0.0066     0.0094     0.0071     0.0066     0.0066     0.0094     0.0066     0.0066     0.0071     0.0094     0.0066     0.0064     0.0064     0.0066     0.0094     0.0071     0.0066     0.0066     0.0065     0.0082     0.0078     0.0074     0.0066     0.0084     0.0064     0.0065     0.0065     0.0064     0.0084     0.0066     0.0074     0.0078     0.0082     0.0065     0.0082     0.0078     0.0074     0.0066     0.0084     0.0064     0.0065     0.0065     0.0064     0.0084     0.0066     0.0074     0.0078     0.0082     0.0076     0.0067     0.0067     0.0068     0.0086     0.0086     0.0068     0.0070     0.0065     0.0076     0.0065     0.0067     0.0087     0.0068     0.0070     0.0067     0.0065     0.0065     0.0065     0.0065     0.0065     0.0065     0.0067     0.0070     0.0068     0.0087     0.0067     0.0065     0.0076     0.0065     0.0070     0.0068     0.0086     0.0086     0.0068     0.0067     0.0067     0.0075     0.0096     0.0078     0.0084     0.0065     0.0080     0.0086     0.0084     0.0084     0.0078     0.0081     0.0075     0.0078     0.0065     0.0084     0.0065     0.0080     0.0065     0.0084     0.0064     0.0078     0.0075     0.0075     0.0078     0.0064     0.0084     0.0065     0.0080     0.0065     0.0084     0.0065     0.0078     0.0075     0.0081     0.0078     0.0084     0.0084     0.0086     0.0080     0.0065     0.0084     0.0078     0.0096     0.0218     0.0227     0.0100     0.0107     0.0078     0.0093     0.0084     0.0227     0.0219     0.0096     0.0085     0.0073     0.0073     0.0084     0.0073     0.0085     0.0101     0.0101     0.0085     0.0073     0.0084     0.0073     0.0073     0.0085     0.0096     0.0219     0.0227     0.0084     0.0093     0.0076     0.0236     0.0100     0.0227     0.0219     0.0227     0.0248     0.0110     0.0105     0.0137     0.0249     0.0352     0.0352     0.0249     0.0137     0.0102     0.0084     0.0248     0.0227     0.0219     0.0227     0.0248     0.0084     0.0102     0.0137     0.0249     0.0352     0.0352     0.0249     0.0137     0.0327     0.0146     0.0248     0.0227     0.0500     0.0500     0.0374     0.0340     0.0312     0.0374     0.0500     0.0500     0.0500     0.0374     0.0312     0.0312     0.0374     0.0500     0.0500     0.0500     0.0374     0.0312     0.0312     0.0374     0.0500     0.0500     0.0500     0.0374     0.0312     0.0540     0.0374     0.0500     0.0500     0.0500     0.0500     0.0408     0.0500     0.0500     0.0500     0.0500     0.0500     0.0312     0.0313     0.0500     0.0500     0.0500     0.0500     0.0313     0.0312     0.0500     0.0500     0.0500     0.0500     0.0500     0.0408     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500];
% P_m = min(0.1,P_m+P_m*tol);


% for 19 layers, P_m is below
% P_m = [0.0058 0.0098 0.0098 0.0098 0.0098 0.0098 0.0098 0.0058 0.0102 0.0102 0.0058 0.0102 0.0102 0.0058 0.0102 0.0102 0.0058 0.0102 0.0102 0.0107 0.0111 0.0058 0.0150 0.0107 0.0064 0.0064 0.0107 0.0107 0.0064 0.0064 0.0107 0.0150 0.0058 0.0111 0.0058 0.0114 0.0079 0.0079 0.0114 0.0058 0.0058 0.0111 0.0058 0.0114 0.0114 0.0058 0.0111 0.0058 0.0058 0.0114 0.0079 0.0079 0.0114 0.0122 0.0082 0.0058 0.0062 0.0121 0.0082 0.0095 0.0095 0.0082 0.0121 0.0062 0.0058 0.0082 0.0122 0.0082 0.0058 0.0062 0.0121 0.0082 0.0095 0.0095 0.0082 0.0121 0.0062 0.0058 0.0082 0.0193 0.0104 0.0099 0.0094 0.0061 0.0107 0.0071 0.0066 0.0066 0.0071 0.0107 0.0061 0.0094 0.0099 0.0104 0.0066 0.0104 0.0099 0.0094 0.0061 0.0107 0.0071 0.0066 0.0066 0.0071 0.0107 0.0061 0.0094 0.0099 0.0104 0.0175 0.0083 0.0087 0.0084 0.0084 0.0110 0.0084 0.0087 0.0063 0.0096 0.0081 0.0058 0.0112 0.0084 0.0088 0.0084 0.0065 0.0063 0.0081 0.0081 0.0063 0.0065 0.0084 0.0088 0.0084 0.0112 0.0058 0.0081 0.0096 0.0063 0.0087 0.0084 0.0110 0.0084 0.0084 0.0087 0.0083 0.0176 0.0124 0.0098 0.0107 0.0081 0.0102 0.0092 0.0108 0.0108 0.0098 0.0104 0.0095 0.0098 0.0081 0.0107 0.0066 0.0102 0.0066 0.0108 0.0080 0.0098 0.0095 0.0095 0.0098 0.0080 0.0108 0.0066 0.0102 0.0066 0.0107 0.0081 0.0098 0.0095 0.0104 0.0098 0.0108 0.0108 0.0092 0.0102 0.0081 0.0107 0.0098 0.0124 0.0151 0.0131 0.0152 0.0130 0.0092 0.0119 0.0092 0.0087 0.0119 0.0092 0.0130 0.0126 0.0152 0.0151 0.0131 0.0152 0.0109 0.0107 0.0119 0.0107 0.0087 0.0119 0.0092 0.0107 0.0109 0.0152 0.0151 0.0151 0.0152 0.0109 0.0107 0.0092 0.0119 0.0087 0.0107 0.0119 0.0107 0.0109 0.0152 0.0131 0.0151 0.0152 0.0126 0.0130 0.0092 0.0119 0.0137 0.0133 0.0119 0.0092 0.0130 0.0152 0.0131 0.0151 0.0261 0.0152 0.0169 0.0141 0.0138 0.0107 0.0132 0.0107 0.0138 0.0169 0.0169 0.0152 0.0261 0.0151 0.0152 0.0152 0.0169 0.0141 0.0107 0.0092 0.0132 0.0107 0.0196 0.0169 0.0268 0.0152 0.0261 0.0261 0.0152 0.0268 0.0169 0.0196 0.0107 0.0132 0.0092 0.0107 0.0141 0.0169 0.0152 0.0152 0.0151 0.0261 0.0152 0.0169 0.0169 0.0138 0.0126 0.0420 0.0127 0.0138 0.0141 0.0169 0.0152 0.0261 0.0500 0.0500 0.0500 0.0500 0.0281 0.0196 0.0148 0.0132 0.0132 0.0148 0.0196 0.0281 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0281 0.0196 0.0148 0.0132 0.0132 0.0148 0.0196 0.0281 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0281 0.0196 0.0148 0.0132 0.0132 0.0148 0.0196 0.0281 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0281 0.0196 0.0551 0.0427 0.0427 0.0551 0.0196 0.0281 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0310 0.0310 0.0226 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0226 0.0310 0.0310 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0310 0.0310 0.0226 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0651 0.0737 0.0737 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500];
% P_m = [0.0036  0.0073  0.0073  0.0073  0.0073  0.0073  0.0073  0.0035  0.0076  0.0076  0.0035  0.0076  0.0076  0.0035  0.0076  0.0076  0.0035  0.0076  0.0076  0.0080  0.0083  0.0034  0.0182  0.0080  0.0050  0.0050  0.0080  0.0080  0.0050  0.0050  0.0080  0.0182  0.0034  0.0083  0.0032  0.0085  0.0061  0.0061  0.0084  0.0032  0.0037  0.0082  0.0037  0.0085  0.0085  0.0037  0.0082  0.0037  0.0032  0.0084  0.0061  0.0061  0.0085  0.0090  0.0063  0.0037  0.0049  0.0089  0.0063  0.0071  0.0071  0.0063  0.0089  0.0049  0.0037  0.0063  0.0090  0.0063  0.0037  0.0049  0.0089  0.0063  0.0071  0.0071  0.0063  0.0089  0.0049  0.0037  0.0063  0.0052  0.0078  0.0074  0.0071  0.0049  0.0080  0.0056  0.0052  0.0052  0.0056  0.0080  0.0049  0.0071  0.0074  0.0078  0.0052  0.0078  0.0074  0.0071  0.0049  0.0080  0.0056  0.0052  0.0052  0.0056  0.0080  0.0049  0.0071  0.0074  0.0078  0.0072  0.0063  0.0066  0.0064  0.0064  0.0082  0.0064  0.0066  0.0050  0.0072  0.0062  0.0042  0.0083  0.0064  0.0067  0.0064  0.0051  0.0050  0.0062  0.0062  0.0050  0.0051  0.0064  0.0067  0.0064  0.0083  0.0042  0.0062  0.0072  0.0050  0.0066  0.0064  0.0082  0.0064  0.0064  0.0066  0.0063  0.0072  0.0091  0.0074  0.0080  0.0062  0.0076  0.0069  0.0080  0.0080  0.0074  0.0077  0.0072  0.0074  0.0062  0.0080  0.0052  0.0076  0.0052  0.0080  0.0061  0.0074  0.0072  0.0072  0.0074  0.0061  0.0080  0.0052  0.0076  0.0052  0.0080  0.0062  0.0074  0.0072  0.0077  0.0074  0.0080  0.0080  0.0069  0.0076  0.0062  0.0080  0.0074  0.0091  0.0188  0.0196  0.0095  0.0088  0.0089  0.0088  0.0080  0.0196  0.0188  0.0196  0.0081  0.0070  0.0070  0.0080  0.0070  0.0081  0.0096  0.0096  0.0081  0.0070  0.0080  0.0070  0.0070  0.0081  0.0196  0.0188  0.0196  0.0080  0.0088  0.0066  0.0296  0.0095  0.0196  0.0188  0.0196  0.0218  0.0087  0.0096  0.0105  0.0219  0.0323  0.0323  0.0219  0.0105  0.0096  0.0079  0.0218  0.0196  0.0188  0.0196  0.0218  0.0079  0.0096  0.0105  0.0219  0.0323  0.0323  0.0219  0.0105  0.0405  0.0195  0.0218  0.0196  0.0500  0.0500  0.0348  0.0328  0.0282  0.0348  0.0500  0.0500  0.0500  0.0348  0.0282  0.0282  0.0348  0.0500  0.0500  0.0500  0.0348  0.0282  0.0282  0.0348  0.0500  0.0500  0.0500  0.0348  0.0282  0.0628  0.0348  0.0500  0.0500  0.0500  0.0500  0.0393  0.0500  0.0500  0.0500  0.0500  0.0500  0.0283  0.0283  0.0500  0.0500  0.0500  0.0500  0.0283  0.0283  0.0500  0.0500  0.0500  0.0500  0.0500  0.0393  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500];
% 10 degrees
% P_m = [0 0.0102 0.0175 0.0102 0.0102 0.0102 0.0102 0.0102 0.0102 0.0175 0.0000 0.0109 0.0044 0.0109 0.0000 0.0109 0.0044 0.0109  0 0.0109 0.0044 0.0109  0 0.0109 0.0044 0.0109 0.0117 0.0183 0.0050  0 0.0123 0.0117 0.0117 0.0123  0 0.0050 0.0183 0.0117 0.0183 0.0050  0 0.0123 0.0117 0.0117 0.0123  0 0.0050 0.0183 0.0007 0.0128 0.0019 0.0073 0.0073 0.0019 0.0128 0.0007 0.0128 0.0019 0.0073 0.0073 0.0019 0.0128 0.0007 0.0128 0.0019 0.0073 0.0073 0.0019 0.0128 0.0007 0.0128 0.0019 0.0073 0.0073 0.0019 0.0128 0.0139 0.0086 0.0078 0.0084 0.0047 0.0139 0.0018 0.0078 0.0097 0.0097 0.0078 0.0018 0.0139 0.0047 0.0084 0.0078 0.0086 0.0139 0.0086 0.0078 0.0084 0.0047 0.0139 0.0018 0.0078 0.0097 0.0097 0.0078 0.0018 0.0139 0.0047 0.0084 0.0078 0.0086 0.0064 0.0151 0.0062 0.0104 0.0096 0.0045 0.0096 0.0104 0.0062 0.0151 0.0054 0.0151 0.0062 0.0104 0.0096 0.0045 0.0096 0.0104 0.0062 0.0151 0.0116 0.0151 0.0062 0.0104 0.0096 0.0045 0.0096 0.0104 0.0062 0.0151 0.0054 0.0151 0.0062 0.0104 0.0096 0.0045 0.0096 0.0104 0.0062 0.0151 0.0105 0.0049 0.0050 0.0052 0.0081 0.0121 0.0087 0.0081 0.0124 0.0031 0.0079 0.0099 0.0076 0.0049 0.0086 0.0082 0.0082 0.0087 0.0082 0.0124 0.0086 0.0049 0.0071 0.0071 0.0049 0.0086 0.0124 0.0082 0.0087 0.0082 0.0082 0.0086 0.0049 0.0076 0.0099 0.0079 0.0031 0.0124 0.0081 0.0087 0.0121 0.0081 0.0052 0.0049 0.0049 0.0104 0.0111 0.0103 0.0118 0.0117 0.0054 0.0108 0.0094 0.0105 0.0117 0.0103 0.0103 0.0098 0.0098 0.0103 0.0103 0.0117 0.0105 0.0094 0.0108 0.0054 0.0117 0.0118 0.0103 0.0111 0.0331 0.0111 0.0103 0.0118 0.0117 0.0054 0.0108 0.0094 0.0105 0.0117 0.0103 0.0103 0.0098 0.0098 0.0103 0.0103 0.0117 0.0105 0.0094 0.0108 0.0054 0.0117 0.0118 0.0103 0.0111 0.0184 0.0154 0.0189 0.0119 0.0117 0.0136 0.0117 0.0086 0.0117 0.0094 0.0117 0.0119 0.0189 0.0154 0.0184 0.0190 0.0146 0.0152 0.0094 0.0136 0.0094 0.0086 0.0136 0.0094 0.0117 0.0119 0.0190 0.0184 0.0184 0.0190 0.0119 0.0117 0.0094 0.0136 0.0086 0.0094 0.0136 0.0094 0.0152 0.0146 0.0190 0.0184 0.0154 0.0189 0.0119 0.0117 0.0094 0.0117 0.0086 0.0117 0.0136 0.0117 0.0119 0.0189 0.0154 0.0184 0.0335 0.0190 0.0216 0.0215 0.0164 0.0116 0.0155 0.0155 0.0116 0.0164 0.0215 0.0216 0.0190 0.0335 0.0184 0.0335 0.0190 0.0216 0.0215 0.0164 0.0116 0.0155 0.0155 0.0116 0.0164 0.0215 0.0216 0.0190 0.0335 0.0184 0.0335 0.0190 0.0216 0.0215 0.0164 0.0116 0.0155 0.0155 0.0116 0.0164 0.0215 0.0216 0.0190 0.0335 0.0184 0.0335 0.0190 0.0216 0.0215 0.0164 0.0116 0.0155 0.0155 0.0116 0.0164 0.0215 0.0216 0.0190 0.0335 0.0500 0.0500 0.0500 0.0500 0.0361 0.0251 0.0180 0.0288 0.0155 0.0288 0.0180 0.0251 0.0361 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0361 0.0251 0.0180 0.0288 0.0155 0.0288 0.0180 0.0251 0.0361 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0361 0.0251 0.0180 0.0288 0.0155 0.0288 0.0180 0.0251 0.0361 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0361 0.0251 0.0180 0.0288 0.0155 0.0288 0.0180 0.0251 0.0361 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0289 0.0399 0.0399 0.0289 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0289 0.0399 0.0399 0.0289 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0289 0.0399 0.0399 0.0289 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0289 0.0399 0.0399 0.0289 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500];
% 30 degrees

% for b = [11 14 17 21 25 30 60]
% P_m = [0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 0.0000 0.0321  0  0  0  0 0.0080 0.0000  0  0  0 0.0079 0.0000  0 0.0000  0 0.0319  0 0.0000  0  0  0  0  0 0.0000  0 0.0056 0.0000 0.0082 0.0020  0  0 0.0000  0 0.0000  0  0  0 0.0062  0  0  0  0 0.0032 0.0127 0.0021  0  0  0  0 0.0235 0.0250  0  0  0  0 0.0050 0.0096 0.0064  0  0  0 0.0001 0.1000  0  0 0.0159  0  0  0 0.0671 0.0565  0  0  0 0.0451  0  0 0.0668  0  0 0.0423  0  0  0 0.0642 0.0587  0  0  0 0.0152  0  0];

% for b = [11 14 17 21 25 30 30]
% P_m =[0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0182 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0189 0.0189 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0443 0.0400 0.0363 0.0364 0.0332 0.0383 0.0416 0.0420 0.0409 0.0388 0.0358 0.0410 0.0444 0.0444 0.0410 0.0358 0.0388 0.0409 0.0420 0.0416 0.0383 0.0332 0.0364 0.0363 0.0400 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500];
% for b = [11 14 17 21 25 30 50]
% P_m=[0 0.0372  0 0.0287  0  0 0.0000  0  0  0 0.0216  0  0 0.0092  0 0.0165 0.0018  0 0.0110 0.0337  0  0  0 0.0184 0.0000  0 0.0009 0.0081  0 0.0000  0 0.0040  0  0  0 0.0077  0 0.0000  0 0.0054  0 0.0018 0.0021 0.0334  0  0 0.0000  0  0 0.0376  0  0  0 0.0343 0.0056 0.0000  0 0.0012 0.0287 0.0110  0 0.0003  0  0 0.1000  0 0.0173 0.0183 0.0026  0 0.0778  0  0 0.0226  0  0 0.0635 0.0683  0  0 0.0268 0.0062  0 0.0941  0 0.0043 0.0264  0  0  0 0.0468 0.1000 0.0542 0.0857 0.0093 0.0576 0.0982 0.0930 0.0346 0.0160 0.0915 0.0519 0.1000 0.0585  0 0.0566 0.1000 0.0534 0.0857 0.0156 0.0361 0.0798 0.0909 0.0520 0.0242 0.0722 0.0713 0.1000 0.0403];
% for b = [11 14 17 21 25 30 15]
% P_m=[ 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0500 0.0312 0.0178 0.0150 0.0311 0.0394 0.0400 0.0272 0.0189 0.0235 0.0394 0.0394 0.0235 0.0189 0.0272 0.0400 0.0394 0.0311 0.0150 0.0178 0.0312 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500];

% Bulb radius = 50cm, 391 LEDs
% for b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   40]; 
% P_m = [0.0001          0     0.0000     0.0026          0     0.0031  0.0005     0.0000          0     0.0037     0.0017     0.0000     0.0000    0.0000     0.0000     0.0006     0.0019     0.0002          0     0.0000     0.0021     0.0014     0.0009     0.0000     0.0003     0.0212          0     0.0003     0.0097     0.0073     0.0005     0.0001     0.0061     0.0037          0     0.0003     0.0023     0.0044     0.0073     0.0000     0.0026     0.0083     0.0025     0.0000     0.0000     0.0095     0.0185     0.0018     0.0000     0.0032     0.0015     0.0125     0.0028     0.0024     0.0001     0.0001     0.0004     0.0079     0.0023     0.0011     0.0008     0.0003     0.0017     0.0020     0.0007     0.0001     0.0132     0.0000     0.0009     0.0052     0.0037     0.0024     0.0006     0.0010     0.0010     0.0038     0.0008     0.0001     0.0012     0.0022     0.0001     0.0002     0.0026     0.0071     0.0026     0.0017     0.0003     0.0006     0.0014     0.0011     0.0002     0.0015     0.0036     0.0006     0.0015     0.0003     0.0001     0.0013     0.0005     0.0016     0.0009     0.0017     0.0035     0.0022     0.0023     0.0015     0.0025     0.0013     0.0001     0.0202     0.0001     0.0000     0.0052     0.0017     0.0024     0.0030     0.0000     0.0006     0.0111     0.0004     0.0015     0.0013     0.0003     0.0022     0.0009     0.0009     0.0000     0.0012     0.0007     0.0000     0.0000     0.0008     0.0049     0.0005     0.0002     0.0047     0.0018     0.0072     0.0006     0.0003     0.0039     0.0041     0.0009     0.0103     0.0000     0.0008     0.0039     0.0002     0.0003     0.0005     0.0014     0.0028     0.0006     0.0050     0.0008     0.0009     0.0003     0.0059     0.0014     0.0014     0.0035     0.0010     0.0039     0.0002     0.0008     0.0000     0.0001     0.0137     0.0225     0.0000     0.0001     0.0002     0.0019     0.0009     0.0001     0.0004     0.0044     0.0014     0.0022     0.0001     0.0002     0.0004     0.0040     0.0029     0.0185     0.0020     0.0001     0.0000     0.0000     0.0001     0.0001     0.0015     0.0106     0.0025     0.0074     0.0068     0.0000     0.0169     0.0000     0.0017     0.0001     0.0097     0.0027     0.0146     0.0013     0.0013     0.0008     0.0002     0.0117     0.0004     0.0017     0.0004     0.0010     0.0000     0.0267     0.0001     0.0010     0.0023     0.0009     0.0053     0.0020     0.0000     0.0351     0.0011     0.0089     0.0060     0.0021     0.0142     0.0046     0.0002     0.0023     0.0146     0.0003     0.0010     0.0026     0.0004     0.0021     0.0425     0.0002     0.0019     0.0004     0.0044     0.0025     0.0060     0.0003     0.0004     0.0005     0.0027     0.0023     0.0136     0.0013     0.0003     0.0046     0.0002     0.0261     0.0105     0.0003     0.0096     0.0019     0.0751     0.0014     0.0005     0.0003     0.0130     0.0010     0.0053     0.0341     0.0009     0.0025     0.0106     0.0010     0.0029     0.0005     0.0688     0.0042     0.0011     0.0007     0.0219     0.0075     0.0018     0.0456     0.0043     0.0104     0.0134     0.0121     0.0038     0.0276     0.0022     0.0009     0.0047     0.0040     0.0174     0.0079     0.0049     0.0253     0.0083     0.0040     0.0044     0.0091     0.0286     0.0053     0.0029     0.0161     0.0123     0.0033     0.0001     0.0192     0.0070     0.0111     0.0177     0.0529     0.0067     0.0392     0.0137     0.0229     0.0225     0.0323     0.0312     0.0176     0.0110     0.0059     0.0488     0.0154     0.0126     0.0166     0.0291     0.0107     0.0531     0.0443     0.0292     0.0085     0.0449     0.0416     0.0340     0.0073     0.0215     0.0292     0.0628     0.0017     0.0426     0.0238     0.0316     0.0180     0.0885     0.0832     0.0487     0.0904     0.0747     0.0545     0.0450     0.0903     0.0926     0.0727     0.0847     0.0865     0.0554     0.0989     0.0999     0.0493     0.0990     0.0953     0.0953     0.0994     0.0621     0.0997     0.0959     0.0500     0.0971     0.0636     0.0587     0.0991     0.0500     0.0994     0.0426     0.0615     0.0993     0.0500     0.0997     0.0500     0.0995     0.0500     0.0500     0.0996     0.0500     0.0997     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500];
% 40cm, 391 LEDs
% for b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   40]; 
% P_m = [0.0000     0.0002          0     0.0001     0.0012          0          0     0.0000          0     0.0000          0     0.0000     0.0007     0.0000     0.0017     0.0000     0.0000     0.0000     0.0001          0     0.0011     0.0050     0.0015     0.0000     0.0013     0.0067     0.0004     0.0017     0.0027     0.0001     0.0000     0.0026     0.0066     0.0003          0     0.0001     0.0017     0.0021     0.0001     0.0002     0.0028     0.0095     0.0051     0.0021     0.0023     0.0017     0.0025     0.0027     0.0005     0.0002     0.0000     0.0093     0.0018     0.0016     0.0000     0.0021     0.0105     0.0010     0.0026     0.0010     0.0003     0.0000     0.0004     0.0140     0.0013     0.0002     0.0058     0.0003     0.0004     0.0079     0.0000     0.0001     0.0003     0.0003     0.0013     0.0064     0.0195     0.0007     0.0000     0.0031     0.0010     0.0003     0.0019     0.0013     0.0021     0.0010     0.0053     0.0126     0.0010     0.0019     0.0001     0.0013     0.0004     0.0013     0.0003     0.0015     0.0010     0.0015     0.0007     0.0010     0.0016     0.0047     0.0141     0.0009     0.0012     0.0016     0.0079     0.0055     0.0000     0.0005     0.0000     0.0002     0.0040     0.0052     0.0076     0.0045     0.0001     0.0008     0.0145     0.0000     0.0007     0.0016     0.0006     0.0009     0.0011     0.0053     0.0002     0.0088     0.0038     0.0008     0.0092     0.0015     0.0001     0.0007     0.0040     0.0002     0.0000     0.0078     0.0000     0.0007     0.0048     0.0030     0.0010     0.0011     0.0000     0.0001     0.0049     0.0027     0.0001     0.0005     0.0013     0.0208     0.0001     0.0012     0.0074     0.0044     0.0113     0.0127     0.0000     0.0052     0.0047     0.0000     0.0007     0.0059     0.0059     0.0004     0.0008     0.0116     0.0042     0.0007     0.0007     0.0047     0.0025     0.0005     0.0001     0.0066     0.0009     0.0005     0.0222     0.0152     0.0010     0.0037     0.0021     0.0016     0.0206     0.0001     0.0007     0.0002     0.0000     0.0014     0.0012     0.0009     0.0013     0.0079     0.0019     0.0057     0.0004     0.0134     0.0002     0.0293     0.0008     0.0002     0.0017     0.0049     0.0006     0.0039     0.0099     0.0001     0.0047     0.0006     0.0007     0.0008     0.0123     0.0000     0.0215     0.0008     0.0109     0.0026     0.0017     0.0020     0.0002     0.0004     0.0318     0.0024     0.0039     0.0060     0.0170     0.0003     0.0014     0.0000     0.0001     0.0097     0.0020     0.0073     0.0053     0.0006     0.0039     0.0580     0.0053     0.0002     0.0051     0.0048     0.0011     0.0036     0.0000     0.0001     0.0046     0.0005     0.0266     0.0019     0.0057     0.0021     0.0019     0.0057     0.0044     0.0025     0.0072     0.0081     0.0006     0.0411     0.0045     0.0004     0.0047     0.0017     0.0009     0.0004     0.0468     0.0007     0.0003     0.0006     0.0014     0.0024     0.0026     0.0321     0.0071     0.0005     0.0067     0.0024     0.0094     0.0041     0.0531     0.0029     0.0386     0.0023     0.0075     0.0025     0.0030     0.0151     0.0061     0.0114     0.0046     0.0200     0.0036     0.0170     0.0457     0.0029     0.0092     0.0063     0.0105     0.0073     0.0080     0.0084     0.0161     0.0165     0.0007     0.0007     0.0182     0.0389     0.0080     0.0163     0.0277     0.0318     0.0388     0.0114     0.0033     0.0161     0.0230     0.0038     0.0084     0.0286     0.0526     0.0304     0.0312     0.0103     0.0230     0.0082     0.0079     0.0425     0.0487     0.0628     0.0103     0.0363     0.0203     0.0111     0.0209     0.0207     0.0221     0.0300     0.0117     0.0363     0.0463     0.0456     0.0453     0.0739     0.0797     0.0058     0.0774     0.0870     0.0784     0.0709     0.0890     0.0804     0.0147     0.0650     0.0879     0.0747     0.0864     0.1000     0.0220     0.0937     0.0997     0.0993     0.0961     0.0458     0.0931     0.0937     0.0500     0.0964     0.1000     0.0855     0.0997     0.0500     0.0966     0.0882     0.0994     0.0997     0.0500     0.0996     0.0500     0.0867     0.0500     0.0500     0.0920     0.0500     0.0990     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500];
% 60cm, 391 LEDs
% for b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   40]; 
% P_m = [0.0151     0.0000     0.0028     0.0026     0.0079     0.0035     0.0041     0.0001     0.0005     0.0012     0.0034     0.0050     0.0011     0.0006     0.0004     0.0032     0.0024     0.0004     0.0009     0.0000     0.0004     0.0034     0.0010     0.0032     0.0029     0.0019     0.0002     0.0032     0.0133     0.0023     0.0013     0.0009     0.0005     0.0025     0.0000     0.0005     0.0010     0.0088     0.0003     0.0000     0.0021     0.0033     0.0013     0.0011     0.0010     0.0026     0.0055     0.0011     0.0001     0.0001     0.0020     0.0002     0.0003          0     0.0004     0.0007     0.0021     0.0028     0.0002     0.0034     0.0001     0.0009     0.0003     0.0042     0.0010     0.0019     0.0000     0.0045     0.0006     0.0037     0.0006     0.0007     0.0006     0.0023     0.0006     0.0024     0.0001     0.0004     0.0010     0.0010     0.0062     0.0000     0.0003     0.0012     0.0094     0.0000     0.0007     0.0000     0.0018     0.0003     0.0009     0.0029     0.0001     0.0010     0.0054     0.0002     0.0013     0.0046     0.0001     0.0000     0.0040     0.0000     0.0009     0.0048     0.0015     0.0001     0.0009     0.0000     0.0037     0.0033     0.0045     0.0000     0.0015     0.0061     0.0037     0.0077     0.0016     0.0033     0.0203     0.0000     0.0014     0.0004     0.0024     0.0054     0.0029     0.0020     0.0000     0.0006          0     0.0008     0.0025     0.0039     0.0002     0.0007     0.0011     0.0067     0.0000     0.0259     0.0037     0.0004     0.0054     0.0034     0.0033     0.0037     0.0001     0.0051     0.0010     0.0005     0.0035     0.0002     0.0057     0.0020     0.0119     0.0004     0.0006     0.0004     0.0006     0.0191     0.0000     0.0031     0.0006     0.0006     0.0039     0.0013     0.0004     0.0111     0.0000     0.0121     0.0157     0.0017     0.0259     0.0027     0.0005     0.0002     0.0003     0.0032     0.0053     0.0002     0.0161     0.0050     0.0024     0.0034     0.0071     0.0006     0.0028     0.0016     0.0038     0.0003     0.0004     0.0114     0.0130     0.0003     0.0161     0.0003     0.0003     0.0087     0.0001     0.0137     0.0008     0.0083     0.0002     0.0034     0.0123     0.0025     0.0015     0.0000     0.0003     0.0014     0.0050     0.0023     0.0053     0.0000     0.0014     0.0014     0.0197     0.0001     0.0019     0.0049     0.0002     0.0155     0.0006     0.0099     0.0168     0.0001     0.0022     0.0042     0.0037     0.0032     0.0000     0.0134     0.0023     0.0059     0.0030     0.0017     0.0037     0.0037     0.0073     0.0064     0.0025     0.0040     0.0032     0.0007     0.0035     0.0043     0.0029     0.0111     0.0004     0.0014     0.0012     0.0060     0.0009     0.0035     0.0311     0.0042     0.0165     0.0046     0.0026     0.0148     0.0052     0.0085     0.0056     0.0031     0.0112     0.0008     0.0192     0.0026     0.0237     0.0048     0.0178     0.0036     0.0186     0.0015     0.0120     0.0160     0.0077     0.0016     0.0050     0.0062     0.0215     0.0006     0.0114     0.0018     0.0044     0.0087     0.0042     0.0034     0.0253     0.0163     0.0180     0.0042     0.0017     0.0201     0.0061     0.0066     0.0204     0.0081     0.0043     0.0073     0.0125     0.0148     0.0214     0.0033     0.0198     0.0105     0.0012     0.0083     0.0293     0.0155     0.0261     0.0052     0.0135     0.0086     0.0268     0.0257     0.0160     0.0120     0.0114     0.0155     0.0101     0.0168     0.0083     0.0214     0.0048     0.0265     0.0224     0.0195     0.0008     0.0837     0.0399     0.0914     0.0008     0.0799     0.0515     0.0838     0.0009     0.0833     0.0474     0.0725     0.0003     0.0835     0.0423     0.0787     0.0140     0.0835     0.0982     0.0778     0.0781     0.0980     0.0265     0.0317     0.0891     0.0896     0.0778     0.0978     0.0803     0.0386     0.0980     0.0995     0.0302     0.0903     0.0802     0.0895     0.0962     0.0450     0.0802     0.0975     0.0500     0.0996     0.0500     0.0500     0.0973     0.0500     0.1000     0.0500     0.0500     0.0999     0.0500     0.0981     0.0500     0.0925     0.0500     0.0500     0.0936     0.0500     0.0678     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500];
% 70cm, 391 LEDs
% for b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   40]; 
% P_m = [0.0064     0.0117     0.0126     0.0218     0.0242     0.0208     0.0068     0.0000     0.0074     0.0028     0.0003     0.0022     0.0012     0.0006     0.0004     0.0035     0.0002     0.0014     0.0000     0.0000     0.0023     0.0001     0.0010     0.0022     0.0000     0.0005     0.0000     0.0004     0.0011     0.0003     0.0008     0.0002     0.0003     0.0004     0.0000     0.0001     0.0005     0.0018     0.0026     0.0022     0.0015     0.0065     0.0055     0.0000     0.0000     0.0068     0.0085     0.0000     0.0000     0.0004     0.0003     0.0011     0.0005     0.0001     0.0008     0.0015     0.0000     0.0000     0.0001     0.0020     0.0015     0.0061     0.0004     0.0104     0.0028     0.0005     0.0000     0.0001     0.0009     0.0018     0.0002     0.0034     0.0004     0.0044     0.0001     0.0000     0.0002     0.0015     0.0019     0.0016     0.0057     0.0045     0.0035     0.0005     0.0070     0.0022     0.0000     0.0001     0.0002     0.0012     0.0040     0.0034     0.0033     0.0000     0.0118     0.0016     0.0031     0.0043     0.0014     0.0010     0.0001     0.0004     0.0006     0.0000     0.0040     0.0000     0.0013     0.0062     0.0034     0.0013     0.0002     0.0037     0.0016     0.0003     0.0003     0.0001     0.0000     0.0094     0.0078     0.0000     0.0021     0.0002     0.0001     0.0019     0.0000     0.0023     0.0021     0.0016     0.0095     0.0015     0.0024     0.0010     0.0013     0.0000     0.0000     0.0020     0.0001     0.0143     0.0084     0.0000     0.0009     0.0001     0.0004     0.0096     0.0032     0.0012     0.0015     0.0051     0.0002     0.0018     0.0079     0.0000     0.0002     0.0004     0.0002     0.0049     0.0011     0.0082     0.0001     0.0031     0.0001     0.0004     0.0032     0.0016     0.0000     0.0000     0.0021     0.0010     0.0009     0.0030     0.0025     0.0002     0.0021     0.0039     0.0015     0.0006     0.0018     0.0006     0.0080     0.0024     0.0012     0.0000     0.0005     0.0017     0.0006     0.0020     0.0053     0.0022     0.0016     0.0318     0.0091     0.0035     0.0034     0.0029     0.0010     0.0011     0.0030     0.0355     0.0013     0.0036     0.0005     0.0056     0.0017     0.0014     0.0010     0.0005     0.0003     0.0046     0.0004     0.0002     0.0043     0.0002     0.0045     0.0006     0.0349     0.0004     0.0005     0.0008     0.0012     0.0029     0.0026     0.0058     0.0155     0.0007     0.0036     0.0047     0.0017     0.0038     0.0038     0.0030     0.0068     0.0075     0.0041     0.0061     0.0034     0.0083     0.0051     0.0261     0.0045     0.0131     0.0027     0.0042     0.0018     0.0043     0.0150     0.0006     0.0047     0.0102     0.0089     0.0014     0.0004     0.0019     0.0522     0.0049     0.0078     0.0065     0.0073     0.0066     0.0033     0.0437     0.0165     0.0033     0.0031     0.0115     0.0132     0.0046     0.0500     0.0066     0.0016     0.0043     0.0075     0.0154     0.0182     0.0366     0.0015     0.0060     0.0089     0.0021     0.0096     0.0121     0.0079     0.0080     0.0160     0.0103     0.0191     0.0075     0.0072     0.0221     0.0102     0.0022     0.0140     0.0072     0.0231     0.0068     0.0245     0.0025     0.0067     0.0172     0.0238     0.0166     0.0101     0.0229     0.0189     0.0178     0.0006     0.0069     0.0191     0.0371     0.0483     0.0141     0.0200     0.0531     0.0273     0.0257     0.0265     0.0342     0.0142     0.0290     0.0380     0.0265     0.0328     0.0073     0.0080     0.0484     0.0446     0.0167     0.0544     0.0601     0.0623     0.0666     0.0200     0.0764     0.0713     0.0730     0.0054     0.0624     0.0831     0.0766     0.0364     0.0698     0.0597     0.0537     0.0480     0.0927     0.0973     0.0577     0.0969     0.0788     0.0635     0.0508     0.0968     0.0993     0.0517     0.0957     0.0947     0.0284     0.0948     0.0998     0.0216     0.1000     0.0791     0.0751     0.0973     0.0394     0.0916     0.0926     0.0500     0.0865     0.0500     0.0500     0.1000     0.0500     0.0998     0.0500     0.0500     0.0965     0.0500     0.0983     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0893     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500];

% ZI = 3.75cm, 391 LEDs
% for b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   40]; 
% P_m = [0.0000     0.0002          0     0.0001     0.0012          0          0     0.0000          0     0.0000          0     0.0000     0.0007     0.0000     0.0017     0.0000     0.0000     0.0000     0.0001          0     0.0011     0.0050     0.0015     0.0000     0.0013     0.0067     0.0004     0.0017     0.0027     0.0001     0.0000     0.0026     0.0066     0.0003          0     0.0001     0.0017     0.0021     0.0001     0.0002     0.0028     0.0095     0.0051     0.0021     0.0023     0.0017     0.0025     0.0027     0.0005     0.0002     0.0000     0.0093     0.0018     0.0016     0.0000     0.0021     0.0105     0.0010     0.0026     0.0010     0.0003     0.0000     0.0004     0.0140     0.0013     0.0002     0.0058     0.0003     0.0004     0.0079     0.0000     0.0001     0.0003     0.0003     0.0013     0.0064     0.0195     0.0007     0.0000     0.0031     0.0010     0.0003     0.0019     0.0013     0.0021     0.0010     0.0053     0.0126     0.0010     0.0019     0.0001     0.0013     0.0004     0.0013     0.0003     0.0015     0.0010     0.0015     0.0007     0.0010     0.0016     0.0047     0.0141     0.0009     0.0012     0.0016     0.0079     0.0055     0.0000     0.0005     0.0000     0.0002     0.0040     0.0052     0.0076     0.0045     0.0001     0.0008     0.0145     0.0000     0.0007     0.0016     0.0006     0.0009     0.0011     0.0053     0.0002     0.0088     0.0038     0.0008     0.0092     0.0015     0.0001     0.0007     0.0040     0.0002     0.0000     0.0078     0.0000     0.0007     0.0048     0.0030     0.0010     0.0011     0.0000     0.0001     0.0049     0.0027     0.0001     0.0005     0.0013     0.0208     0.0001     0.0012     0.0074     0.0044     0.0113     0.0127     0.0000     0.0052     0.0047     0.0000     0.0007     0.0059     0.0059     0.0004     0.0008     0.0116     0.0042     0.0007     0.0007     0.0047     0.0025     0.0005     0.0001     0.0066     0.0009     0.0005     0.0222     0.0152     0.0010     0.0037     0.0021     0.0016     0.0206     0.0001     0.0007     0.0002     0.0000     0.0014     0.0012     0.0009     0.0013     0.0079     0.0019     0.0057     0.0004     0.0134     0.0002     0.0293     0.0008     0.0002     0.0017     0.0049     0.0006     0.0039     0.0099     0.0001     0.0047     0.0006     0.0007     0.0008     0.0123     0.0000     0.0215     0.0008     0.0109     0.0026     0.0017     0.0020     0.0002     0.0004     0.0318     0.0024     0.0039     0.0060     0.0170     0.0003     0.0014     0.0000     0.0001     0.0097     0.0020     0.0073     0.0053     0.0006     0.0039     0.0580     0.0053     0.0002     0.0051     0.0048     0.0011     0.0036     0.0000     0.0001     0.0046     0.0005     0.0266     0.0019     0.0057     0.0021     0.0019     0.0057     0.0044     0.0025     0.0072     0.0081     0.0006     0.0411     0.0045     0.0004     0.0047     0.0017     0.0009     0.0004     0.0468     0.0007     0.0003     0.0006     0.0014     0.0024     0.0026     0.0321     0.0071     0.0005     0.0067     0.0024     0.0094     0.0041     0.0531     0.0029     0.0386     0.0023     0.0075     0.0025     0.0030     0.0151     0.0061     0.0114     0.0046     0.0200     0.0036     0.0170     0.0457     0.0029     0.0092     0.0063     0.0105     0.0073     0.0080     0.0084     0.0161     0.0165     0.0007     0.0007     0.0182     0.0389     0.0080     0.0163     0.0277     0.0318     0.0388     0.0114     0.0033     0.0161     0.0230     0.0038     0.0084     0.0286     0.0526     0.0304     0.0312     0.0103     0.0230     0.0082     0.0079     0.0425     0.0487     0.0628     0.0103     0.0363     0.0203     0.0111     0.0209     0.0207     0.0221     0.0300     0.0117     0.0363     0.0463     0.0456     0.0453     0.0739     0.0797     0.0058     0.0774     0.0870     0.0784     0.0709     0.0890     0.0804     0.0147     0.0650     0.0879     0.0747     0.0864     0.1000     0.0220     0.0937     0.0997     0.0993     0.0961     0.0458     0.0931     0.0937     0.0500     0.0964     0.1000     0.0855     0.0997     0.0500     0.0966     0.0882     0.0994     0.0997     0.0500     0.0996     0.0500     0.0867     0.0500     0.0500     0.0920     0.0500     0.0990     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500];
% ZI = 2.5cm, 391 LEDs
% P_m = [0     0.0002          0     0.0001     0.0012          0          0     0.0000          0     0.0000          0     0.0000     0.0007     0.0000     0.0017     0.0000     0.0000     0.0000     0.0001          0     0.0011     0.0050     0.0015     0.0000     0.0013     0.0067     0.0004     0.0017     0.0027     0.0001     0.0000     0.0026     0.0066     0.0003     0.0000     0.0001     0.0017     0.0021     0.0001     0.0002     0.0028     0.0095     0.0051     0.0021     0.0023     0.0017     0.0025     0.0027     0.0005     0.0002     0.0000     0.0093     0.0018     0.0016     0.0000     0.0021     0.0105     0.0010     0.0026     0.0010     0.0003     0.0000     0.0004     0.0140     0.0013     0.0002     0.0058     0.0003     0.0004     0.0079     0.0000     0.0001     0.0003     0.0003     0.0013     0.0064     0.0195     0.0007     0.0000     0.0031     0.0010     0.0003     0.0019     0.0013     0.0021     0.0010     0.0053     0.0126     0.0010     0.0019     0.0001     0.0013     0.0004     0.0013     0.0003     0.0015     0.0010     0.0015     0.0007     0.0010     0.0016     0.0047     0.0141     0.0009     0.0012     0.0016     0.0079     0.0055     0.0000     0.0005     0.0000     0.0002     0.0040     0.0052     0.0076     0.0045     0.0001     0.0008     0.0145     0.0000     0.0007     0.0016     0.0006     0.0009     0.0011     0.0053     0.0002     0.0088     0.0038     0.0008     0.0092     0.0015     0.0001     0.0007     0.0040     0.0002     0.0000     0.0078     0.0000     0.0007     0.0048     0.0030     0.0010     0.0011     0.0000     0.0001     0.0049     0.0027     0.0001     0.0005     0.0013     0.0208     0.0001     0.0012     0.0074     0.0044     0.0113     0.0127     0.0000     0.0052     0.0047     0.0000     0.0007     0.0059     0.0059     0.0004     0.0008     0.0116     0.0042     0.0007     0.0007     0.0047     0.0025     0.0005     0.0001     0.0066     0.0009     0.0005     0.0222     0.0152     0.0010     0.0037     0.0021     0.0016     0.0206     0.0001     0.0007     0.0002     0.0000     0.0014     0.0012     0.0009     0.0013     0.0079     0.0019     0.0057     0.0004     0.0134     0.0002     0.0293     0.0008     0.0002     0.0017     0.0049     0.0006     0.0039     0.0099     0.0001     0.0047     0.0006     0.0007     0.0008     0.0123     0.0000     0.0215     0.0008     0.0109     0.0026     0.0017     0.0020     0.0002     0.0004     0.0318     0.0024     0.0039     0.0060     0.0170     0.0003     0.0014     0.0000     0.0001     0.0097     0.0020     0.0073     0.0053     0.0006     0.0039     0.0580     0.0053     0.0002     0.0051     0.0048     0.0011     0.0036     0.0000     0.0001     0.0046     0.0005     0.0266     0.0019     0.0057     0.0021     0.0019     0.0057     0.0044     0.0025     0.0072     0.0081     0.0006     0.0411     0.0045     0.0004     0.0047     0.0017     0.0009     0.0004     0.0468     0.0007     0.0003     0.0006     0.0014     0.0024     0.0026     0.0321     0.0071     0.0005     0.0067     0.0024     0.0094     0.0041     0.0531     0.0029     0.0386     0.0023     0.0075     0.0025     0.0030     0.0151     0.0061     0.0114     0.0046     0.0200     0.0036     0.0170     0.0457     0.0029     0.0092     0.0063     0.0105     0.0073     0.0080     0.0084     0.0161     0.0165     0.0007     0.0007     0.0182     0.0389     0.0080     0.0163     0.0277     0.0318     0.0388     0.0114     0.0033     0.0161     0.0230     0.0038     0.0084     0.0286     0.0526     0.0304     0.0312     0.0103     0.0230     0.0082     0.0079     0.0425     0.0487     0.0628     0.0103     0.0363     0.0203     0.0111     0.0209     0.0207     0.0221     0.0300     0.0117     0.0363     0.0463     0.0456     0.0453     0.0739     0.0797     0.0058     0.0774     0.0870     0.0784     0.0709     0.0890     0.0804     0.0147     0.0650     0.0879     0.0747     0.0864     0.1000     0.0220     0.0937     0.0997     0.0993     0.0961     0.0458     0.0931     0.0937     0.0500     0.0964     0.1000     0.0855     0.0997     0.0500     0.0966     0.0882     0.0994     0.0997     0.0500     0.0996     0.0500     0.0867     0.0500     0.0500     0.0920     0.0500     0.0990     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500];
% ZI = 1.25cm, 391 LEDs
% P_m = [0.0000     0.0000     0.0000          0     0.0001          0          0          0     0.0000     0.0002     0.0000     0.0000     0.0014     0.0000     0.0010          0     0.0018     0.0009     0.0000     0.0000     0.0013     0.0015     0.0079          0     0.0003     0.0052     0.0002     0.0001     0.0066     0.0009     0.0002     0.0027     0.0018     0.0022     0.0008     0.0018     0.0025     0.0032     0.0042     0.0018     0.0005     0.0002     0.0022     0.0003     0.0021     0.0061     0.0007     0.0011     0.0007     0.0011     0.0007     0.0077     0.0007     0.0030     0.0001     0.0008     0.0128     0.0021     0.0001     0.0001     0.0002     0.0001     0.0010     0.0071     0.0012     0.0000     0.0043     0.0004     0.0004     0.0032     0.0006     0.0007     0.0003     0.0000     0.0023     0.0030     0.0045     0.0003     0.0000     0.0007     0.0014     0.0009     0.0162     0.0014     0.0017     0.0024     0.0056     0.0065     0.0017     0.0043     0.0001     0.0034     0.0001     0.0013     0.0029     0.0000     0.0004     0.0028     0.0000     0.0019     0.0034     0.0061     0.0069     0.0005     0.0005     0.0003     0.0052     0.0005     0.0002     0.0028     0.0000     0.0001     0.0003     0.0053     0.0014     0.0009     0.0016     0.0007     0.0062     0.0000     0.0006     0.0167     0.0011     0.0035     0.0013     0.0012     0.0019     0.0114     0.0027     0.0003     0.0028     0.0015     0.0014     0.0000     0.0045     0.0007     0.0008     0.0033     0.0000     0.0009     0.0065     0.0021     0.0112     0.0131     0.0000     0.0008     0.0095     0.0000     0.0001     0.0003     0.0013     0.0310     0.0015     0.0016     0.0049     0.0003     0.0144     0.0200     0.0004     0.0010     0.0024     0.0001     0.0002     0.0065     0.0067     0.0092     0.0010     0.0032     0.0079     0.0004     0.0001     0.0022     0.0152     0.0017     0.0003     0.0053     0.0028     0.0018     0.0213     0.0122     0.0017     0.0031     0.0053     0.0024     0.0270     0.0002     0.0010     0.0000     0.0004     0.0012     0.0000     0.0013     0.0072     0.0039     0.0011     0.0030     0.0017     0.0199     0.0003     0.0112     0.0000     0.0002     0.0013     0.0074     0.0003     0.0039     0.0070     0.0014     0.0073     0.0012     0.0096     0.0002     0.0236     0.0000     0.0203     0.0006     0.0046     0.0009     0.0062     0.0008     0.0008     0.0000     0.0399     0.0017     0.0014     0.0018     0.0121     0.0006     0.0020     0.0008     0.0007     0.0021     0.0002     0.0023     0.0021     0.0019     0.0045     0.0544     0.0062     0.0009     0.0011     0.0028     0.0024     0.0024     0.0002     0.0005     0.0047     0.0043     0.0078     0.0022     0.0026     0.0012     0.0026     0.0060     0.0015     0.0081     0.0043     0.0068     0.0049     0.0361     0.0074     0.0027     0.0031     0.0042     0.0020     0.0059     0.0344     0.0006     0.0019     0.0030     0.0014     0.0017     0.0016     0.0605     0.0009     0.0026     0.0044     0.0014     0.0042     0.0047     0.0484     0.0039     0.0105     0.0035     0.0090     0.0066     0.0019     0.0165     0.0013     0.0147     0.0034     0.0218     0.0092     0.0064     0.0243     0.0079     0.0227     0.0024     0.0191     0.0009     0.0010     0.0170     0.0035     0.0180     0.0097     0.0027     0.0065     0.0401     0.0058     0.0135     0.0365     0.0202     0.0379     0.0392     0.0017     0.0296     0.0170     0.0055     0.0126     0.0300     0.0312     0.0289     0.0123     0.0056     0.0145     0.0201     0.0059     0.0362     0.0540     0.0513     0.0029     0.0389     0.0359     0.0140     0.0111     0.0096     0.0319     0.0238     0.0198     0.0455     0.0471     0.0444     0.0543     0.0824     0.0709     0.0302     0.0619     0.0826     0.0665     0.0779     0.0759     0.0827     0.0352     0.0853     0.0818     0.0642     0.0905     0.0909     0.0426     0.0844     0.0999     0.1000     0.0810     0.0266     0.0998     0.0946     0.0500     0.0947     0.0990     0.0973     0.0999     0.0500     0.0994     0.0898     0.1000     0.0979     0.0500     0.0999     0.0500     0.0979     0.0500     0.0500     0.0954     0.0500     0.0997     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500];

dist = 0;
min_dist = 200;

% while dist<min_dist
    for i=1:u
        rcv_coors(i,1) = randi([1,rs_x],1,1);
        rcv_coors(i,2) = randi([1,rs_y],1,1);
    end
%     dist = Calc_min_dist(rcv_coors);
% end
% rcv_coors
for i=1:u
    for j=1:m
        d = sqrt((FullsectionOrigins(j,1)-rcv_coors(i,1))^2+(FullsectionOrigins(j,2)-rcv_coors(i,2))^2+(FullsectionOrigins(j,3))^2);
        LP = [FullsectionNormals(j,1)-FullsectionOrigins(j,1) FullsectionNormals(j,2)-FullsectionOrigins(j,2) FullsectionNormals(j,3)-FullsectionOrigins(j,3)];
        RP = [rcv_coors(i,1)-FullsectionOrigins(j,1) rcv_coors(i,2)-FullsectionOrigins(j,2) 0-FullsectionOrigins(j,3)];
        Norm = [0 0 h];
        phi = atan2(norm(cross(Norm,-RP)),dot(Norm,-RP));
        shi = atan2(norm(cross(LP,RP)),dot(LP,RP));
        if (shi<=b(end)*pi/180)
            h_mu(j,i) = (A_u/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
        else
            h_mu(j,i) = 0;
        end
        
        
        %%%%----------------------------------%%%%
        %%%%         NLOS channel             %%%%
        %%%%----------------------------------%%%%
        %%% Checking with YZ plane
        P1 = [FullsectionNormals(j,1) FullsectionNormals(j,2) FullsectionNormals(j,3)];
        P0 = [FullsectionOrigins(j,1) FullsectionOrigins(j,2) FullsectionOrigins(j,3)];
        [I,check]=plane_line_intersect(N0_YZ,V0_YZ,P0,P1);
        if check==1 % ray is reflected on YZ plane
            %%% find the reflected ray
            norm_N0 = N0_YZ / norm(N0_YZ);
            R0 = LP - 2 * dot(LP,norm_N0) * norm_N0; %%% reflected ray
            %%% find the intersection point between reflected ray and the floor (XY plane)
            N0_XY = [0 0 rs]; %normal vector on XY plane
            V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 
            R1 = R0 - I;
            [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,I,R1);
            d1(j) = norm(P0-I); % distance between LED and incident point
            d2(j) = norm(I-rfl_pnt(j,:)); % distance between incident point and reflected point on the floor)
%             for k=1:u
                if norm([rcv_coors(i,1) rcv_coors(i,2)]-[rfl_pnt(j,1) rfl_pnt(j,2)])<=led_beam_radius
                    h_mu_nlos(j,i) = h_mu_nlos(j,i) + rfl_ind*(A_u/(d1(j))^2)*(q+1)/(2*pi);
%                     if mirrors(1,j)==1
%                         h_mu_nlos(j,i) = h_mu_nlos(j,i) + (1-rfl_ind)*(A_u/(d1(j))^2)*(q+1)/(2*pi);
%                     end
                    % disp('reached');
                    cnt = cnt+1;
                end
%             end
        end
        
        %%% Checking with YZ+rs plane
        [I,check]=plane_line_intersect(N0_YZ_rs,V0_YZ_rs,P0,P1);
        if check==1 % ray is reflected on YZ+rs plane
            %%% find the reflected ray
            norm_N0 = N0_YZ_rs / norm(N0_YZ_rs);
            R0 = LP - 2 * dot(LP,norm_N0) * norm_N0; %%% reflected ray
            %%% find the intersection point between reflected ray and the floor (XY plane)
            N0_XY = [0 0 rs]; %normal vector on XY plane
            V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 
            R1 = R0 - I;
            [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,I,R1);
            d1(j) = norm(P0-I); % distance between LED and incident point
            d2(j) = norm(I-rfl_pnt(j,:)); % distance between incident point and reflected point on the floor)
            %for k=1:u
                if norm([rcv_coors(i,1) rcv_coors(i,2)]-[rfl_pnt(j,1) rfl_pnt(j,2)])<=led_beam_radius
                    h_mu_nlos(j,i) = h_mu_nlos(j,i) + rfl_ind*(A_u/(d1(j))^2)*(q+1)/(2*pi);
%                     if mirrors(1,j)==1
%                         h_mu_nlos(j,i) = h_mu_nlos(j,i) + (1-rfl_ind)*(A_u/(d1(j))^2)*(q+1)/(2*pi);
%                     end
                end
            %end
        end
        
        %%% Checking with XZ plane
        [I,check]=plane_line_intersect(N0_XZ,V0_XZ,P0,P1);
        if check==1 % ray is reflected on XZ plane
            %%% find the reflected ray
            norm_N0 = N0_XZ / norm(N0_XZ);
            R0 = LP - 2 * dot(LP,norm_N0) * norm_N0; %%% reflected ray
            %%% find the intersection point between reflected ray and the floor (XY plane)
            N0_XY = [0 0 rs]; %normal vector on XY plane
            V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 
            R1 = R0 - I;
            [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,I,R1);
            d1(j) = norm(P0-I); % distance between LED and incident point
            d2(j) = norm(I-rfl_pnt(j,:)); % distance between incident point and reflected point on the floor)
%             for k=1:u
                if norm([rcv_coors(i,1) rcv_coors(i,2)]-[rfl_pnt(j,1) rfl_pnt(j,2)])<=led_beam_radius
                    h_mu_nlos(j,i) = h_mu_nlos(j,i) + rfl_ind*(A_u/(d1(j))^2)*(q+1)/(2*pi);
%                     if mirrors(1,j)==1
%                         h_mu_nlos(j,i) = h_mu_nlos(j,i) + (1-rfl_ind)*(A_u/(d1(j))^2)*(q+1)/(2*pi);
%                     end
                end
%             end
        end
        
        %%% Checking with XZ+rs plane
        [I,check]=plane_line_intersect(N0_XZ_rs,V0_XZ_rs,P0,P1);
        if check==1 % ray is reflected on XZ+rs plane
            %%% find the reflected ray
            norm_N0 = N0_XZ_rs / norm(N0_XZ_rs);
            R0 = LP - 2 * dot(LP,norm_N0) * norm_N0; %%% reflected ray
            %%% find the intersection point between reflected ray and the floor (XY plane)
            N0_XY = [0 0 rs]; %normal vector on XY plane
            V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 
            R1 = R0 - I;
            [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,I,R1);
            d1(j) = norm(P0-I); % distance between LED and incident point
            d2(j) = norm(I-rfl_pnt(j,:)); % distance between incident point and reflected point on the floor)
%             for k=1:u
                if norm([rcv_coors(i,1) rcv_coors(i,2)]-[rfl_pnt(j,1) rfl_pnt(j,2)])<=led_beam_radius
                    h_mu_nlos(j,i) = h_mu_nlos(j,i) + rfl_ind*(A_u/(d1(j))^2)*(q+1)/(2*pi);
%                     if mirrors(1,j)==1
%                         h_mu_nlos(j,i) = h_mu_nlos(j,i) + (1-rfl_ind)*(A_u/(d1(j))^2)*(q+1)/(2*pi);
%                     end
                end
%             end
        end         
        
        
                
    end
end





% disp(h_mu);
% disp(h_mn);

A_mat = zeros(u,m);     % A_mat(i,j)=1 means user i is associated with led j
distances = zeros(u,m);

led_beam_radius = (h-R)*(tan(b(end)/2*pi/180));

for k=1:u
    for l=1:m
        distances(k,l) = sqrt((FullsectionNormals(l,1)-rcv_coors(k,1))^2+(FullsectionNormals(l,2)-rcv_coors(k,2))^2);
    end
end

nearest = zeros(1,m);
scnd_nearest = zeros(1,m);
assigned = zeros(1,m);

for l=1:m
    min_dist = 600;
    for k=1:u
        if (distances(k,l)<led_beam_radius && distances(k,l)<min_dist)
            scnd_nearest(l) = nearest(l);
            nearest(l) = k;
            min_dist = distances(k,l);
        end
    end
end
temp=0;
for l=1:m
    if nearest(l)~=0         
        A_mat(nearest(l),l)=1;       
        assigned(1,l)=1;
        if scnd_nearest(l)~=0
           temp=P_m(l)*(1-distances(nearest(l),l)/distances(scnd_nearest(l),l));
           if (abs(temp-P_m(l))/P_m(l))<=tol
              P_m(l)=temp;
           end
        else
%             P_m(l) = min(0.1,P_m(l)+P_m(l)*tol);
            P_m(l) = max(0,P_m(l)-P_m(l)*tol);
        end

    end
end
% disp(P_m);
% P_m
sig = zeros(1,u);
ifrnc = zeros(1,u);
sinr = zeros(1,u);

% I_old = Get_illuminance(P_m,h_mn,n);
% min(I_old)*n/sum(I_old);
% P_m_new = Update_P_m(P_m,m,h_mn,n,assigned,I_old,P_level);

% obj_0(ind) = obj_0(ind)+Get_obj(P_m,h_mu,h_mn,A_mat,m,n,u);
sinr_0(ind) = sinr_0(ind) + Get_sinr(P_m,h_mu,A_mat,m,n,u,distances,led_beam_radius);
sinr_0_avg(ind) = sinr_0_avg(ind) + Get_sinr_avg(P_m,h_mu,A_mat,m,n,u,distances,led_beam_radius);

I_new = Get_illuminance(P_m,h_mn,n);
uni_0(ind) = uni_0(ind) + min(I_new)*n/sum(I_new);

% min(I_new)*n/sum(I_new);

P_t = P_t + P_m;
% P_tot(ind) = P_tot(ind) + sum(P_m);

end

% ind = ind+1

end 

P_t = P_t / no_of_iters;
% plot(P_v,sinr_0/1000,'-o');
% plot(P_v,B*log2(1+sinr_0/no_of_iters),'-o');
% xlabel('Max. Source Power (W)');
% % ylabel('sinr');
% ylabel('Throughput (bps)');
% % legend('sinr','uniformity');
% figure();
% plot(P_v,uni_0/no_of_iters,'-*');
% xlabel('Max. Source Power (W)');
% ylabel('uniformity');
min_tp(u_ind) = B*log2(1+sinr_0/no_of_iters);
avg_tp(u_ind) = B*log2(1+sinr_0_avg/no_of_iters);
unif(u_ind) = uni_0/no_of_iters;


% figure();
% plot(P_v,obj_0/1000,'-o');
% xlabel('Max. Source Power per LED(W)');
% ylabel('obj. function');
% figure();
% plot(P_v,P_tot/1000,'-o');
% xlabel('Max. Source Power per LED (W)');
% ylabel('total power used(W)');
% plot(P_v,obj_0/1000,'-o');
% xlabel('No. of users');
% ylabel('obj. function');
ms(u_ind) = round(etime(clock,t0) * 1000);

end


==> code/mirrorvlc_main_bu_2.m <==
clc;
close all;
rs = 600;
rs_x = 600;
rs_y = 600;
h = 300;
R = 40; %radius of the hemispherical bulb in cm
r = 1.5; %radius of an LED
A_r = 5;                                % area of a receiver (in square-centimeters) 
A_s = 10;                               % effective receiving area of a sensing point (in square-centimeters) 
% b = [9    16    22    28    34    40    45    50    55    60    64    68    72    75    77    79    81    82    83   40];
%  b = [11 14 17 10 7 5 50];     % vector of the number of LED boards in each layer and the FOV angle of the LEDs
b = [11 14 17 10 7 5 60];     % vector of the number of LED boards in each layer and the FOV angle of the LEDs
% b = [11 14 17 21 25 30 60];
%  b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   70];
% b = [9    16    22    28    34    40    45    50    55    60    64    68    72    75    77    79    81    82    83   50];
% b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   10];
theta = b(end)/2;                       % semi-angle at half power in degrees
q = -log10(2)/log10(cosd(theta));       % the order of lambertian emission
shi_c = 85;                             %receiver FOV angle in degrees

m = sum(b(1:length(b)-1))+1;     % number of total LED boards
n = 4*4;  % number of sensor points to calculate the illumination uniformity across the room
u_v = 2;
min_tp = zeros(1,length(u_v));
avg_tp = zeros(1,length(u_v));
unif = zeros(1,length(u_v));
ms = zeros(1,length(u_v));
for u_ind = 1:length(u_v)
u = u_v(u_ind);      % number of receivers

t0 = clock;
tol = 0.7;
% u = u_v(ind)
e_mu = zeros(1,m*u);    % assignment matrix
% P_max = 1*10;  % maximum allotted power for one LED Board in watts
h_mu = zeros(m,u);    % Channel matrix for u users
h_mu_los = zeros(m,u);    % LOS Channel matrix for u users
% h_mn_los = zeros(m,n);    % LOS Channel matrix for n sensing points
h_mu_nlos = zeros(m,u); % NLOS Channel matrix for u users
% h_mn_nlos = zeros(m,n); % NLOS Channel matrix for n sensing points
h_mu_total = zeros(m,u);  % Total Channel matrix for u users
layernum = length(b)-1;
N0 = 2.5e-20; % AWGN spectral density in W / H
B = 20e6;   % modulation bandwidth in Hz
[x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor(b,rs,R,r,h,layernum);
% [x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor_xy(b,rs_x,rs_y,R,r,h,layernum);

% scatter3(x_coor,y_coor,z_coor);
alpha_0 = 60; % luminous efficacy of white LED
epsilon = 1;
SINR_rec = 1;
I_rec = 150*6*6;
sensors = zeros(n,2);
rcv_coors = zeros(u,2);
zeta = zeros(1,m);    % Mirror assignment binary variable 
led_beam_radius = (h-R)*(tan(b(end)/2*pi/180))+r;

reflected = zeros(m,3);
rfl_ind = 0.99; %reflection index of the mirrors


% placing the sensors
% 
for j=0:sqrt(n)-1
    for i=1:sqrt(n)
        sensors(i+j*sqrt(n),1) = i*rs/(sqrt(n)+1);
        sensors(i+j*sqrt(n),2) = (j+1)*rs/(sqrt(n)+1);
    end
end

% n=0;
% for j=54.5455:54.5455:rs_y
%     for i= 54.5455:54.5455:rs_x
%         n = n+1;
%         sensors(n,1) = i;
%         sensors(n,2) = j;
%     end
% end

h_mn = zeros(m,n);    % Channel matrix for n sensors
size = 300;
MH = rs/size; % number of grids in the x-axis, refer to X in mirrorvlc paper
MV = h/size;  % number of grids in the y-axis, refer to Y in mirrorvlc paper
theta = b(end)/2;    % semi-angle at half power in degrees
q = -log10(2)/log10(cosd(theta));  % the order of lambertian emission


grids = set_grid(rs,h,size);
% xi = randi([0,1],1,4*MH*MV);
Z = 4*MH*MV;
% h_mn_los = calc_los_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,h,A_s);
% h_mn_nlos = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,rs,h,A_s,rfl_ind,grids,xi,MH,MV);
% chi_mz = calculate_chi(FullsectionOrigins,FullsectionNormals,m,b(end),rs,h,grids,xi,MH,MV);

h_mn_los = calc_los_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,h,A_s);

count = 0;


cvx_begin

variable xi(1,Z) binary;
variable P_m(1,m); 
variable Rho_mz(m,Z);
count = count+1

%xi = randi([0,1],1,4*MH*MV);
%P_m = 0.02+0.08*rand(1,m);


% P_m = cvx(zeros(1,m));
% xi = cvx(zeros(1,4*MH*MV));

%Rho_mz = cvx(zeros(m,Z));
I = cvx(zeros(1,n));

h_mn_nlos = cvx(zeros(m,n,Z));

h_mn_nlos = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,rs,h,A_s,rfl_ind,grids,xi,MH,MV);

chi_mz = calculate_chi(FullsectionOrigins,FullsectionNormals,m,b(end),rs,h,grids,xi,MH,MV);

% for x=1:m
%     x
%     for y=1:Z
%         Rho_mz(x,y) = P_m(x) * chi_mz(x,y);
%     end
% end


for x=1:m
    x
    for y=1:n
        I(1,y) = I(1,y) + alpha_0 * P_m(1,x) * h_mn_los(x,y);
        for z=1:Z
            I(1,y) = I(1,y) + alpha_0 * Rho_mz(x,z) * h_mn_nlos(x,y,z);
        end
    end
end


maximize (min(I))

P_m <= 0.1;
% repmat(min(I),1,n) - I <= 0;
min(I) >= (0.7/n)*sum(I);
repmat(P_m',1,Z) >= Rho_mz;
Rho_mz >= 0.1*chi_mz - 0.1 + repmat(P_m',1,Z);
Rho_mz <= 0.1*chi_mz;

cvx_end


P_t = zeros(1,m);

no_of_iters = 300;

for iter=1:no_of_iters
rng(11);

dist = 0;
min_dist = 200;

% while dist<min_dist
    for i=1:u
        rcv_coors(i,1) = randi([1,rs_x],1,1);
        rcv_coors(i,2) = randi([1,rs_y],1,1);
    end
%     dist = Calc_min_dist(rcv_coors);
% end
% rcv_coors

end

% H_mn = h_mn_los + h_mn_nlos;

end


==> code/parameters.m <==
rs = 600;
rs_x = 600;
rs_y = 600;
h = 300;
R = 40; %radius of the hemispherical bulb in cm
r = 1.5; %radius of an LED
A_r = 5;                                % area of a receiver (in square-centimeters) 
A_s = 10;                               % effective receiving area of a sensing point (in square-centimeters) 
% b = [9    16    22    28    34    40    45    50    55    60    64    68    72    75    77    79    81    82    83   40];
b = [11 14 17 10 7 5 50];     % vector of the number of LED boards in each layer and the FOV angle of the LEDs
% b = [11 14 17 10 7 5 60];     % vector of the number of LED boards in each layer and the FOV angle of the LEDs
% b = [3 13 8 40];
% b = [11 14 17 21 25 30 60];
%  b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   70];
% b = [9    16    22    28    34    40    45    50    55    60    64    68    72    75    77    79    81    82    83   50];
% b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   30];
theta = b(end)/2;                       % semi-angle at half power in degrees
q = -log10(2)/log10(cosd(theta));       % the order of lambertian emission
shi_c = 85;                             %receiver FOV angle in degrees

m = sum(b(1:length(b)-1))+1;     % number of total LED boards
n = 4*4;  % number of sensor points to calculate the illumination uniformity across the room
u_v = 2:10;
min_tp = zeros(1,length(u_v));
avg_tp = zeros(1,length(u_v));
unif = zeros(1,length(u_v));
ms = zeros(1,length(u_v));
u = 5; % u_v(u_ind);      % number of receivers

t0 = clock;
tol = 0.3;
% u = u_v(ind)
e_mu = zeros(1,m*u);    % assignment matrix
% P_max = 1*10;  % maximum allotted power for one LED Board in watts
h_mu = zeros(m,u);    % Channel matrix for u users
h_mu_los = zeros(m,u);    % LOS Channel matrix for u users
% h_mn_los = zeros(m,n);    % LOS Channel matrix for n sensing points
h_mu_nlos = zeros(m,u); % NLOS Channel matrix for u users
% h_mn_nlos = zeros(m,n); % NLOS Channel matrix for n sensing points
h_mu_total = zeros(m,u);  % Total Channel matrix for u users
layernum = length(b)-1;
N0 = 2.5e-20; % AWGN spectral density in W / H
B = 20e6;   % modulation bandwidth in Hz
% [x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor(b,rs,R,r,h,layernum);
[x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor_xy(b,rs_x,rs_y,R,r,h,layernum);

% scatter3(x_coor,y_coor,z_coor);
alpha_0 = 169; % luminous efficacy of white LED
rcv_coors = zeros(u,2);
zeta = zeros(1,m);    % Mirror assignment binary variable 
led_beam_radius = (h-R)*(tan(b(end)/2*pi/180))+r;

reflected = zeros(m,3);
rfl_ind = 0.99; %reflection index of the mirrors


% placing the sensors
% 
bound = 30; % boundary for the sensors in cm
eff_len = rs - 2*bound; % effective size of the room considering boundary

% scatter(sensors(:,1),sensors(:,2));
% n=0;
% for j=54.5455:54.5455:rs_y
%     for i= 54.5455:54.5455:rs_x
%         n = n+1;
%         sensors(n,1) = i;
%         sensors(n,2) = j;
%     end
% end

h_mn = zeros(m,n);    % Channel matrix for n sensors
size = 300;           % size of each square grid in cm
MX = rs_x/size; % number of grids in the x-axis and y-axis, refer to X in mirrorvlc paper
MY = rs_y/size;
MZ = h/size;  % number of grids in the z-axis, refer to Y in mirrorvlc paper
theta = b(end)/2;    % semi-angle at half power in degrees
q = -log10(2)/log10(cosd(theta));  % the order of lambertian emission

P_min = 0.02;
P_bar = 0.3;
max_uni = 0.7;
grids = set_grid(rs_x,rs_y,h,size);
% xi = randi([0,1],1,4*MH*MV);
Z = 2*MZ*(MX+MY);

sensors = zeros(n,2);

for j=0:sqrt(n)-1
    for i=1:sqrt(n)
        sensors(i+j*sqrt(n),1) = bound + i*eff_len/(sqrt(n)+1);
        sensors(i+j*sqrt(n),2) = bound + (j+1)*eff_len/(sqrt(n)+1);
    end
end

==> code/plane_line_intersect.m <==
function [I,check]=plane_line_intersect(n,V0,P0,P1)
%plane_line_intersect computes the intersection of a plane and a segment(or
%a straight line)
% Inputs: 
%       n: normal vector of the Plane 
%       V0: any point that belongs to the Plane 
%       P0: end point 1 of the segment P0P1
%       P1:  end point 2 of the segment P0P1
%
%Outputs:
%      I    is the point of interection 
%     Check is an indicator:
%      0 => disjoint (no intersection)
%      1 => the plane intersects P0P1 in the unique point I
%      2 => the segment lies in the plane
%      3=>the intersection lies outside the segment P0P1
%
% Example:
% Determine the intersection of following the plane x+y+z+3=0 with the segment P0P1:
% The plane is represented by the normal vector n=[1 1 1]
% and an arbitrary point that lies on the plane, ex: V0=[1 1 -5]
% The segment is represented by the following two points
% P0=[-5 1 -1]
%P1=[1 2 3]   
% [I,check]=plane_line_intersect([1 1 1],[1 1 -5],[-5 1 -1],[1 2 3]);

%This function is written by :
%                             Nassim Khaled
%                             Wayne State University
%                             Research Assistant and Phd candidate
%If you have any comments or face any problems, please feel free to leave
%your comments and i will try to reply to you as fast as possible.

I=[0 0 0];
u = P1-P0;
w = P0 - V0;
D = dot(n,u);
N = -dot(n,w);
check=0;
if abs(D) < 10^-7        % The segment is parallel to plane
        if N == 0           % The segment lies in plane
            check=2;
            return
        else
            check=0;       %no intersection
            return
        end
end

%compute the intersection parameter
sI = N / D;
I = P0+ sI.*u;

if (sI < 0 || sI > 1)
    check= 3;          %The intersection point  lies outside the segment, so there is no intersection
else
    check=1;
end

==> code/run_rrs.m <==
function [P_out,obj,sinr_max,uni_max] = run_rrs(rrs_in,h_mu,h_mn,A_mat,m,n,u,distances,led_beam_radius,covered_users,assigned)
fileID2 = fopen('out2.txt','w');
k=44;
l=3;
stepsize = 0.000000125;
sh_fctr = 2^(1/m);
P_n =round(0.1/stepsize);
u_n = u;
rng(11);
objmax=0;
sinr_max=0;
uni_max=0;
% exploration phase
for iter = 1:k
    for i=1:m
        rrs_in(i) = stepsize*randi([0,P_n],[1,1]);
    end
    for i=1:m
        rrs_in(m+i) = randi([0,u_n],[1,1]);
        A_mat(i) = rrs_in(m+i);
    end
    sinr=Get_sinr(rrs_in(1:m),h_mu,A_mat,m,n,u,distances,led_beam_radius);
    temp=Get_illuminance(rrs_in(1:m),h_mn,n);
    uni=min(temp)/mean(temp);
    if (objmax<uni)
        P_out = rrs_in(1:m);
        sinr_max=sinr;
        uni_max=uni;
        objmax = sinr_max*uni;
    end
    fprintf(fileID2,'%.8f\t%.8f\t%.8f\n',sinr,uni,objmax);
end

%exploitation
n_shrink=0;
found=0;
cur_samp_size=P_n/10;
while n_shrink<=round(log(1000)/log(sh_fctr))
    %re-alignment phase
    found=0;
    for i=1:l
        for j=1:m
            ind=round(P_out(j)/stepsize);
            mini=round(max(0,ind-cur_samp_size/2));
            maxi=round(min(ind+cur_samp_size/2,P_n));
            rrs_in(j) = stepsize*randi([mini,maxi],[1,1]);
            A_mat(j) = randi([0,u_n],[1,1]);
        end
        for k=1:m
            if assigned(1,k)==0
                list = [];
                for x=1:u
                    if covered_users(k,x)==1
                        list = [list x];
                    end
                end
                A_mat(j) = list(randi([1,length(list)],[1,1]));
            end
        end
        sinr=Get_sinr(rrs_in(1:m),h_mu,A_mat,m,n,u,distances,led_beam_radius);
        temp=Get_illuminance(rrs_in(1:m),h_mn,n);
        uni=min(temp)/mean(temp);
        if (objmax<sinr*uni)
            P_out = rrs_in(1:m);
            sinr_max=sinr;
            uni_max=uni;
            objmax = sinr*uni;
            found=1;
            fprintf(fileID2,'%.8f\t%.8f\t%.8f\n',sinr,uni,objmax);
        end
    end
    %shrinking phase
    if found==0
        n_shrink=n_shrink+1;
        found=1;
        cur_samp_size = cur_samp_size/sh_fctr;
    end
end

% P_out=0;
obj=objmax;
sinr_max = Get_sinr_tot(P_out,h_mu,A_mat,m,n,u,distances,led_beam_radius);
fclose(fileID2);

end

==> code/set_grid.m <==
function [grids] = set_grid(rs_x,rs_y,h,size)   
    MX = rs_x/size; % number of grids in the x-axis and y-axis, refer to X in mirrorvlc paper
    MY = rs_y/size;
    MZ = h/size;  % number of grids in the z-axis, refer to Y in mirrorvlc paper

    Z = 2*MZ*(MX+MY);  % refer to Z in mirrorvlc paper
    grids = zeros(Z,3);

    xunit = size; 
    yunit = size;
    zunit = size;
    ind = 1;

    % Set mirror grids for YZ plane

    for zi = zunit/2:zunit:h-zunit/2
        for yi= yunit/2:yunit:rs_y-yunit/2
            grids(ind,1) = 0;
            grids(ind,2) = yi;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % Set mirror grids for XZ+rs_y plane

    for zi = zunit/2:zunit:h-zunit/2
        for xi= xunit/2:xunit:rs_x-xunit/2
            grids(ind,1) = xi;
            grids(ind,2) = rs_y;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % Set mirror grids for YZ+rs_x plane

    for zi = zunit/2:zunit:h-zunit/2
        for yi= yunit/2:yunit:rs_y-yunit/2
            grids(ind,1) = rs_x;
            grids(ind,2) = yi;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % Set mirror grids for XZ plane

    for zi = zunit/2:zunit:h-zunit/2
        for xi= xunit/2:xunit:rs_x-xunit/2
            grids(ind,1) = xi;
            grids(ind,2) = 0;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % scatter3(grids(:,1),grids(:,2),grids(:,3));
end

==> code/simulations/Bulb Radius/30cm/Get_coor.m <==
function [x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor(x,rs,R,r,h,layernum)
%x = round(x);
alpha = atan(r/R); %angle between two current LED vectors
%syms t;
i=1; %layer count
num_of_led = layernum+1;
angle_dist_xz = double((90-radtodeg(alpha))/(layernum+1));
alpha_xz = radtodeg(alpha);
x_coor = 0;
y_coor = 0;
z_coor = h-R;
theta_layer = [];
R_in_layer = zeros(1,layernum);
xc = 0;
yc = 0;
zc = h;

Norm_dist = [];
Hypotnuse = [];
Norm_xcoor = [];        % x-coordinate of normal points   
Norm_ycoor = [];        % y-coordinate of normal points
Norm_zcoor = [];        % z-coordinate of normal points
FullsectionOrigins = [0 0 h-R 0 1];
FullsectionNormals = [0 0 0 1];
Fullsection_Lights = [0 0 R-h 1];

n0 = 2.5e-17; % AWGN spectral density in mW / Hz
B = 30e6; % modulation bandwidth in Hz
noise = n0*B; %AWGN noise

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Loop for determining position (x and z index) of each layers. y is zero %
% in these cases                                                          %
%%%%%%%%%%%%%%%%%%%=%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


theta1 = x(1,layernum+1); % Divergence angle of LEDs in degrees
thetaR = theta1*pi/180;
count = 1; % Total Number of LEDs

while i<=layernum
    alpha_xz = alpha_xz + angle_dist_xz;
    x_coor = [x_coor R*sin(degtorad(alpha_xz))];
    z_coor = [z_coor h-R*cos(degtorad(alpha_xz))];
    y_coor = [y_coor 0];
    count = count+1;
    
    FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
    
    %code for finding the normal point on the x-y plane
    coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
    t = -zc/coeff(1,3);
    Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
    Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
    Norm_zcoor = [Norm_zcoor 0];    
    FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
    Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
    
    % disp(sqrt((x_prev(i)-x_prev(i+1))^2+(z_prev(i)-z_prev(i+1))^2));
    theta_layer = [theta_layer atan(x_coor(length(x_coor))/(h-z_coor(length(z_coor))))];
    Norm_dist = [Norm_dist z_coor(i)*tan(theta_layer(i))]; 
    Hypotnuse = [Hypotnuse sqrt((z_coor(i))^2 + (Norm_dist(i))^2)];
    j = 1;
    R_in_layer(1,i) = x_coor(length(x_coor));
    % alpha_xy = 2*atan(r/R_in_layer(1,i));
    num = x(1,i); %floor(360/radtodeg(alpha_xy));
    % rem = double((360 - num*radtodeg(alpha_xy))/num);
    angle_dist = double(360/num); %radtodeg(alpha_xy)+rem;
    alpha_xy = 0;
    num_of_led = num_of_led + num - 1;

    % Loop for determining position (x and y index) in a particular layer.
    % z is fixed in these cases

    while j < num
        alpha_xy = alpha_xy + angle_dist;
        if alpha_xy==90
            x_coor = [x_coor 0];
            y_coor = [y_coor R_in_layer(1,i)];
        elseif alpha_xy==180
            x_coor = [x_coor -R_in_layer(1,i)];
            y_coor = [y_coor 0];
        elseif alpha_xy==270
            x_coor = [x_coor 0];
            y_coor = [y_coor -R_in_layer(1,i)];
        else
            if alpha_xy>0 && alpha_xy<90
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(alpha_xy))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(alpha_xy))];
            elseif alpha_xy>90 && alpha_xy<180
                t_angle = 180-alpha_xy;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>180 && alpha_xy<270
                t_angle = alpha_xy-180;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>270 && alpha_xy<360
                t_angle = 360-alpha_xy;
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            end
        end
        z_coor = [z_coor z_coor(length(z_coor))];

        %code for finding the normal point
        coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
        t = -zc/coeff(1,3);
        Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
        Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
        Norm_zcoor = [Norm_zcoor 0];
        count = count+1;
        
        FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
        FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
        Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
       
        j = j+1;
    end
    i = i+1;
    if i==3
        %disp(x_coor);
        %disp(y_coor);
        %disp(z_coor);
        %scatter3(x_in_layer,y_in_layer,z_in_layer);
        %scatter3(x_coor,y_coor,z_coor);
    end
end


FullsectionNormals(:,1) = FullsectionNormals(:,1) + rs/2;
FullsectionOrigins(:,1) = FullsectionOrigins(:,1) + rs/2;
FullsectionNormals(:,2) = FullsectionNormals(:,2) + rs/2;
FullsectionOrigins(:,2) = FullsectionOrigins(:,2) + rs/2;
Fullsection_Lights = -Fullsection_Lights;
% x_coor = [0 x_coor];
% y_coor = [0 y_coor];
% z_coor = [h-R z_coor];
x_coor = x_coor + rs/2;
y_coor = y_coor + rs/2;
Norm_xcoor = Norm_xcoor + rs/2;
Norm_ycoor = Norm_ycoor + rs/2;

end

==> code/simulations/Bulb Radius/30cm/Get_coor_xy.m <==
function [x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor_xy(x,rs_x,rs_y,R,r,h,layernum)
%x = round(x);
alpha = atan(r/R); %angle between two current LED vectors
%syms t;
i=1; %layer count
num_of_led = layernum+1;
angle_dist_xz = double((90-radtodeg(alpha))/(layernum+1));
alpha_xz = radtodeg(alpha);
x_coor = 0;
y_coor = 0;
z_coor = h-R;
theta_layer = [];
R_in_layer = zeros(1,layernum);
xc = 0;
yc = 0;
zc = h;

Norm_dist = [];
Hypotnuse = [];
Norm_xcoor = [];        % x-coordinate of normal points   
Norm_ycoor = [];        % y-coordinate of normal points
Norm_zcoor = [];        % z-coordinate of normal points
FullsectionOrigins = [0 0 h-R 0 1];
FullsectionNormals = [0 0 0 1];
Fullsection_Lights = [0 0 R-h 1];

n0 = 2.5e-17; % AWGN spectral density in mW / Hz
B = 30e6; % modulation bandwidth in Hz
noise = n0*B; %AWGN noise

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Loop for determining position (x and z index) of each layers. y is zero %
% in these cases                                                          %
%%%%%%%%%%%%%%%%%%%=%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


theta1 = x(1,layernum+1); % Divergence angle of LEDs in degrees
thetaR = theta1*pi/180;
count = 1; % Total Number of LEDs

while i<=layernum
    alpha_xz = alpha_xz + angle_dist_xz;
    x_coor = [x_coor R*sin(degtorad(alpha_xz))];
    z_coor = [z_coor h-R*cos(degtorad(alpha_xz))];
    y_coor = [y_coor 0];
    count = count+1;
    
    FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
    
    %code for finding the normal point on the x-y plane
    coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
    t = -zc/coeff(1,3);
    Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
    Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
    Norm_zcoor = [Norm_zcoor 0];    
    FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
    Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
    
    % disp(sqrt((x_prev(i)-x_prev(i+1))^2+(z_prev(i)-z_prev(i+1))^2));
    theta_layer = [theta_layer atan(x_coor(length(x_coor))/(h-z_coor(length(z_coor))))];
    Norm_dist = [Norm_dist z_coor(i)*tan(theta_layer(i))]; 
    Hypotnuse = [Hypotnuse sqrt((z_coor(i))^2 + (Norm_dist(i))^2)];
    j = 1;
    R_in_layer(1,i) = x_coor(length(x_coor));
    % alpha_xy = 2*atan(r/R_in_layer(1,i));
    num = x(1,i); %floor(360/radtodeg(alpha_xy));
    % rem = double((360 - num*radtodeg(alpha_xy))/num);
    angle_dist = double(360/num); %radtodeg(alpha_xy)+rem;
    alpha_xy = 0;
    num_of_led = num_of_led + num - 1;

    % Loop for determining position (x and y index) in a particular layer.
    % z is fixed in these cases

    while j < num
        alpha_xy = alpha_xy + angle_dist;
        if alpha_xy==90
            x_coor = [x_coor 0];
            y_coor = [y_coor R_in_layer(1,i)];
        elseif alpha_xy==180
            x_coor = [x_coor -R_in_layer(1,i)];
            y_coor = [y_coor 0];
        elseif alpha_xy==270
            x_coor = [x_coor 0];
            y_coor = [y_coor -R_in_layer(1,i)];
        else
            if alpha_xy>0 && alpha_xy<90
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(alpha_xy))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(alpha_xy))];
            elseif alpha_xy>90 && alpha_xy<180
                t_angle = 180-alpha_xy;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>180 && alpha_xy<270
                t_angle = alpha_xy-180;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>270 && alpha_xy<360
                t_angle = 360-alpha_xy;
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            end
        end
        z_coor = [z_coor z_coor(length(z_coor))];

        %code for finding the normal point
        coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
        t = -zc/coeff(1,3);
        Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
        Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
        Norm_zcoor = [Norm_zcoor 0];
        count = count+1;
        
        FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
        FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
        Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
       
        j = j+1;
    end
    i = i+1;
    if i==3
        %disp(x_coor);
        %disp(y_coor);
        %disp(z_coor);
        %scatter3(x_in_layer,y_in_layer,z_in_layer);
        %scatter3(x_coor,y_coor,z_coor);
    end
end


FullsectionNormals(:,1) = FullsectionNormals(:,1) + rs_x/2;
FullsectionOrigins(:,1) = FullsectionOrigins(:,1) + rs_x/2;
FullsectionNormals(:,2) = FullsectionNormals(:,2) + rs_y/2;
FullsectionOrigins(:,2) = FullsectionOrigins(:,2) + rs_y/2;
Fullsection_Lights = -Fullsection_Lights;
% x_coor = [0 x_coor];
% y_coor = [0 y_coor];
% z_coor = [h-R z_coor];
x_coor = x_coor + rs_x/2;
y_coor = y_coor + rs_y/2;
Norm_xcoor = Norm_xcoor + rs_x/2;
Norm_ycoor = Norm_ycoor + rs_y/2;

end

==> code/simulations/Bulb Radius/30cm/Get_illuminance.m <==
function [I] = Get_illuminance(P_m,h_mn,n)
% N0 = 2.5e-20; % AWGN spectral density in W / Hz
% B = 20e6;   % modulation bandwidth in Hz
alpha_0 = 60; % luminous efficacy of white LED
% sig = zeros(1,u);
% ifrnc = zeros(1,u);
% sinr = zeros(1,u);
I = zeros(1,n);
% for k=1:u
%     sig(k) = sum((P_m.*(h_mu(:,k))'.*A_mat(k,:)).^2);    
% end

% for k=1:u
%     ifrnc(k) = sum(sig)-sig(k);
%     if (ifrnc(k)==0)
%         sinr(k) = sig(k);
%     else
%         sinr(k) = sig(k)/(N0*B+ifrnc(k));
%     end
% end
% 
for k=1:n
    I(k) = alpha_0*sum(P_m.*(h_mn(:,k))');
end

% I
% I_min = min(I)
% I_avg = sum(I)/n
% 
% uni = I_min/I_avg;
% P_m(1) = 0.05;

% I

end

==> code/simulations/Bulb Radius/30cm/Get_sinr.m <==
function [out] = Get_sinr(P_m,H_mu,eps,m,u)
N0 = 2.5e-20; % AWGN spectral density in W / Hz
B = 20e6;   % modulation bandwidth in Hz
sig = zeros(1,u);
ifrnc = zeros(1,u);
sinr = zeros(1,u);

for k=1:u
    for i=1:m
        sig(k) = sig(k) + P_m(i)*H_mu(i,k)*eps(i,k);
    end
end

for k=1:u
    
    for j=1:u
        temp = 0;
        if k~=j
            for i=1:m
                temp = temp + P_m(i)*H_mu(i,j)*eps(i,j);
            end
        end
        ifrnc(k) = ifrnc(k) + temp^2;
    end
    
    sinr(k) = sig(k)^2/(N0*B+ifrnc(k));
end

% for k=1:n
% %     I(k) = alpha_0*sum(P_m.*(h_mn(:,k))');
% end
% sinr

% for k=1:u
%     for i=1:m
%         if distances(k,i)<led_beam_radius && A_mat(i)~=k
%             sig(k) = sig(k)-P_m(i)*h_mu(i,k);
%             ifrnc(k) = ifrnc(k)+P_m(i)*h_mu(i,k);
%         end
%     end
%     sinr(k) = sig(k)/(N0*B+ifrnc(k));
% end


out = sinr;
% sinr

end

==> code/simulations/Bulb Radius/30cm/calc_los_channel.m <==
function [out,out2] = calc_los_channel(FullsectionOrigins,FullsectionNormals,node_coors,m,l,q,divangle,shi_c,h,A_l,cov_ml)
    out = zeros(m,l);
    for i=1:l
        for j=1:m
            d = sqrt((FullsectionOrigins(j,1)-node_coors(i,1))^2+(FullsectionOrigins(j,2)-node_coors(i,2))^2+(FullsectionOrigins(j,3))^2);
            LP = [FullsectionNormals(j,1)-FullsectionOrigins(j,1) FullsectionNormals(j,2)-FullsectionOrigins(j,2) FullsectionNormals(j,3)-FullsectionOrigins(j,3)];
            RP = [node_coors(i,1)-FullsectionOrigins(j,1) node_coors(i,2)-FullsectionOrigins(j,2) 0-FullsectionOrigins(j,3)];
            NV = [0 0 h];
            shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
            phi = atan2(norm(cross(LP,RP)),dot(LP,RP));
            if (phi<=divangle*pi/180 && shi<=shi_c*pi/180)
                out(j,i) = (A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                cov_ml(j,i) = norm(node_coors(i:i,1:2) - FullsectionNormals(j:j,1:2));
            else
                out(j,i) = 0;
            end
%             if isreal(out(j,i))==0
%                 phi
%                 shi
%                 d
%             end
        end
    end
    out2 = cov_ml;

end

==> code/simulations/Bulb Radius/30cm/calc_nlos_channel.m <==
function [fin,out] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,node_coors,m,l,q,divangle,shi_c,rs,h,A_l,rfl_ind,grids,MX,MY,MZ,cov_ml)

fin = zeros(m,l,2*MZ*(MX+MY));
% fin = cvx(zeros(m,l,4*MH*MV));

% variables for calculating nlos channel model 
% YZ plane variables
N0_YZ = [-rs 0 0]; %normal vector on YZ plane
V0_YZ = [0 rs/2 h/2]; %any point that belongs to the YZ Plane 
% YZ+rs plane variables
N0_YZ_rs = [rs 0 0]; %normal vector on YZ+rs plane
V0_YZ_rs = [rs rs/2 h/2]; %any point that belongs to the YZ+rs Plane 
% XZ plane variables
N0_XZ = [0 rs 0]; %normal vector on XZ plane
V0_XZ = [rs/2 0 h/2]; %any point that belongs to the XZ Plane 
% XZ+rs plane variables
N0_XZ_rs = [0 -rs 0]; %normal vector on XZ+rs plane
V0_XZ_rs = [rs/2 rs h/2]; %any point that belongs to the XZ+rs Plane 
N0_XY = [0 0 rs]; %normal vector on XY plane
V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 

rfl_pnt = zeros(m,3); % reflected points on the floor of all LEDs


for i=1:l
    for j=1:m

        %%%%----------------------------------%%%%
        %%%%         NLOS channel             %%%%
        %%%%----------------------------------%%%%

        P1 = [FullsectionNormals(j,1) FullsectionNormals(j,2) FullsectionNormals(j,3)];
        P0 = [FullsectionOrigins(j,1) FullsectionOrigins(j,2) FullsectionOrigins(j,3)];
        LP = P1-P0;                                                 % LED beam vector
        node = [node_coors(i,1) node_coors(i,2) 0];  
        NV = [0 0 h];                                               % unit normal vector on YZ plane

        %%% Checking with YZ plane

        norm_N0 = N0_YZ / norm(N0_YZ);                              % unit normal vector on YZ plane
        [I,check]=plane_line_intersect(N0_YZ,V0_YZ,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ plane

            for z = 1:MY*MZ
                
                %%% find the reflected ray
                % if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                            cov_ml(j,i) = norm(node_coors(i:i,1:2) - rfl_pnt(j:j,1:2));
                        end
                    end

                % end

            end
            
            continue
            
        end
        
        %%% Checking with XZ+rs plane

        norm_N0 = N0_XZ_rs / norm(N0_XZ_rs);                              % unit normal vector on XZ+rs plane
        [I,check]=plane_line_intersect(N0_XZ_rs,V0_XZ_rs,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ+rs plane

            for z = MY*MZ+1:MY*MZ+MX*MZ

                %%% find the reflected ray
%                 if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                            cov_ml(j,i) = norm(node_coors(i:i,1:2) - rfl_pnt(j:j,1:2));
                        end
                    end

%                 end

            end
            
            continue
            
        end
        
        %%% Checking with YZ+rs plane

        norm_N0 = N0_YZ_rs / norm(N0_YZ_rs);                              % unit normal vector on YZ+rs plane
        [I,check]=plane_line_intersect(N0_YZ_rs,V0_YZ_rs,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ+rs plane

            for z = MY*MZ+MX*MZ+1:2*MY*MZ+MX*MZ

                %%% find the reflected ray
                %if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                            cov_ml(j,i) = norm(node_coors(i:i,1:2) - rfl_pnt(j:j,1:2));
                        end
                    end

                %end

            end
            
            continue
            
        end
        
        %%% Checking with XZ plane

        norm_N0 = N0_XZ / norm(N0_XZ);                              % unit normal vector on XZ plane
        [I,check]=plane_line_intersect(N0_XZ,V0_XZ,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ plane

            for z = 2*MY*MZ+MX*MZ+1:2*MY*MZ+2*MX*MZ

                %%% find the reflected ray
                % if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                            cov_ml(j,i) = norm(node_coors(i:i,1:2) - rfl_pnt(j:j,1:2));
                        end
                    end

                % end

            end
            
            continue
            
        end
    
    end
    
end

out = cov_ml;


end

==> code/simulations/Bulb Radius/30cm/calculate_grid_to_led_mappings.m <==
function [out] = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,divangle,rs,h,grids,MX,MY,MZ)

out = zeros(2*MZ*(MX+MY),m);

% this function is for finding incident leds for every z index 
% YZ plane variables
N0_YZ = [-rs 0 0]; %normal vector on YZ plane
V0_YZ = [0 rs/2 h/2]; %any point that belongs to the YZ Plane 
% YZ+rs plane variables
N0_YZ_rs = [rs 0 0]; %normal vector on YZ+rs plane
V0_YZ_rs = [rs rs/2 h/2]; %any point that belongs to the YZ+rs Plane 
% XZ plane variables
N0_XZ = [0 rs 0]; %normal vector on XZ plane
V0_XZ = [rs/2 0 h/2]; %any point that belongs to the XZ Plane 
% XZ+rs plane variables
N0_XZ_rs = [0 -rs 0]; %normal vector on XZ+rs plane
V0_XZ_rs = [rs/2 rs h/2]; %any point that belongs to the XZ+rs Plane 


for j=1:m

    %%%%----------------------------------%%%%
    %%%%         NLOS channel             %%%%
    %%%%----------------------------------%%%%

    P1 = [FullsectionNormals(j,1) FullsectionNormals(j,2) FullsectionNormals(j,3)];
    P0 = [FullsectionOrigins(j,1) FullsectionOrigins(j,2) FullsectionOrigins(j,3)];
    LP = P1-P0;                                                 % LED beam vector

    %%% Checking with YZ plane

    [I,check]=plane_line_intersect(N0_YZ,V0_YZ,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ plane

        for z = 1:MY*MZ

            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

    %%% Checking with XZ+rs plane

    [I,check]=plane_line_intersect(N0_XZ_rs,V0_XZ_rs,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ+rs plane

        for z = MY*MZ+1:MY*MZ+MX*MZ


            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

    %%% Checking with YZ+rs plane

    [I,check]=plane_line_intersect(N0_YZ_rs,V0_YZ_rs,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ+rs plane

        for z = MY*MZ+MX*MZ+1:2*MY*MZ+MX*MZ
            
            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

    %%% Checking with XZ plane

    [I,check]=plane_line_intersect(N0_XZ,V0_XZ,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ plane

        for z = 2*MY*MZ+MX*MZ+1:2*MY*MZ+2*MX*MZ

            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

end



end

==> code/simulations/Bulb Radius/30cm/heuristic_NUA.m <==
clc;
tic;
close all;

parameters              % load default parameters
u_v = 2:10;

% add modified parameters below

filename = sprintf('%s_%d_%d_%d%s.txt','nua_final_users',u_v(1),u_v(end),R,'cm');
fileID = fopen(filename,'w');

f1 = 'input_P_m.txt';
P_m_ini = importdata(f1);
f2 = 'input_xi.txt';
xi = importdata(f2);

Q_iteration = 100;

uni = zeros(1,Q_iteration);
min_Rate = zeros(1,Q_iteration);
avg_Rate = zeros(1,Q_iteration);
avg_ilum = zeros(1,Q_iteration);
obj = zeros(1,Q_iteration);

min_RateAVG = zeros(1,length(u_v));
avg_RateAVG = zeros(1,length(u_v));
uniAVG = zeros(1,length(u_v));
avg_ilumAVG = zeros(1,length(u_v));
objAVG = zeros(1,length(u_v));

[h_mn_los,cov_mn] = calc_los_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,h,A_s,cov_mn);
[h_mn_nlos,cov_mn] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,rs,h,A_s,rfl_ind,grids,MX,MY,MZ,cov_mn);

grid_led_matrix = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,b(end),rs,h,grids,MX,MY,MZ);
h_mn_nlos_2d = zeros(m,n);

for i=1:m
    for j=1:n
        for k=1:Z
            if grid_led_matrix(k,i)==1
                h_mn_nlos_2d(i,j) = h_mn_nlos_2d(i,j) + xi(k)*h_mn_nlos(i,j,k);
            end
        end
    end
end

P_m = P_m_ini;
H_mn = h_mn_los + h_mn_nlos_2d;
I_avg = alpha_0/n*sum(P_m*H_mn);
iuni = min(alpha_0*P_m*H_mn)/I_avg;

for sp=1:length(u_v)
    u=u_v(sp);
    fprintf(fileID,'\nU = %d\n',u);
    % P_m = readmatrix('input_P_m.txt')
    % xi = xi_ini;
    
        
    rng(11);
    
    for qq=1:Q_iteration
        
        fprintf(fileID,'\nqq = %d',qq);
        P_m = P_m_ini;
        eps = zeros(m,u);
        cov_mu = zeros(m,u);
        cov_mu(:,:) = Inf;
        
        % dist = 0;
        % min_dist = 200;
        rcv_coors = zeros(u,2);
        
        % while dist<min_dist
        for i=1:u
            rcv_coors(i,1) = randi([1,rs_x],1,1);
            rcv_coors(i,2) = randi([1,rs_y],1,1);
        end
        %     dist = Calc_min_dist(rcv_coors);
        % end
        % rcv_coors
        
        [h_mu_los,cov_mu] = calc_los_channel(FullsectionOrigins,FullsectionNormals,rcv_coors,m,u,q,b(end),shi_c,h,A_r,cov_mu);
        [h_mu_nlos,cov_mu] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,rcv_coors,m,u,q,b(end),shi_c,rs,h,A_r,rfl_ind,grids,MX,MY,MZ,cov_mu);
        
        for i=1:m
            count = 0;
            nrst = -1;
            scnd_nrst = -1;
            min = Inf;
            scnd_min = Inf;
            for j=1:u
                if cov_mu(i,j) < min
                    min = cov_mu(i,j);
                    nrst = j;
                end
            end
            
            for j=1:u
                if cov_mu(i,j) < scnd_min && j~= nrst
                    count = count+1;
                    scnd_min = cov_mu(i,j);
                    scnd_nrst = j;
                end
            end
            if nrst ~= -1
                eps(i,nrst) = 1;
                if scnd_nrst == -1
                    clear min;
                    P_m(i) = min((1+tol)*P_m(i),P_bar);
                    if P_m(i) > P_bar
                        P_m(i) = P_bar;
                    end
                else
                    %             disp('reached')
                    %             P_m(i)*(1-min/scnd_min)
                    %             max(P_m(i)*(1-min/scnd_min),P_min)
                    P_m(i) = max([P_m(i)*(1-tol),P_m(i)*(1-min/scnd_min),P_min]);
                end
            end
        end
        
        h_mu_nlos_2d = zeros(m,u);
        
        for i=1:m
            for j=1:u
                for k=1:Z
                    if grid_led_matrix(k,i)==1
                        h_mu_nlos_2d(i,j) = h_mu_nlos_2d(i,j) + xi(k)*h_mu_nlos(i,j,k);
                    end
                end
            end
        end
        
        H_mu = h_mu_los + h_mu_nlos_2d;
        
        G_mat = Get_sinr(P_m,H_mu,eps,m,u);
        clear min;
        G_min = min(G_mat);
        G_avg = mean(G_mat);
        I_avg = alpha_0/n*sum(P_m*H_mn);
        clear min;
        uni(qq) = min(alpha_0*P_m*H_mn)/I_avg;
        min_Rate(qq) = B*log2(1+G_min);
        avg_Rate(qq) = B*log2(1+G_avg);
        avg_ilum(qq) = 1000*I_avg;
        obj(qq) = G_min*uni(qq);
        
    end
    
    min_RateAVG(sp) = sum(min_Rate)/Q_iteration;
    avg_RateAVG(sp) = sum(avg_Rate)/Q_iteration;
    uniAVG(sp) = sum(uni)/Q_iteration;
    avg_ilumAVG(sp) = sum(avg_ilum)/Q_iteration;
    objAVG(sp) = sum(obj)/Q_iteration;
    
    fprintf(fileID,'\n\n');
    fprintf(fileID,'Obj function values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', obj(qq));
    end
    
    fprintf(fileID,'\n');
    fprintf(fileID,'Uniformity values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', uni(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Minimum rate values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', min_Rate(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Average rate values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', avg_Rate(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Average illumination values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', avg_ilum(qq));
    end
    fprintf(fileID,'\n');
    
end

fprintf(fileID,'\nEnd of simulation\n');

fprintf(fileID,'Obj Function for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4f ', objAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Uniformity for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4f ', uniAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Minimum rate for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', min_RateAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Average rate for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', avg_RateAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Average illumination for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', avg_ilumAVG(sp));
end
fprintf(fileID,'\n');

toc;


==> code/simulations/Bulb Radius/30cm/heuristic_SSA_LED.m <==
clc;
tic;
close all;

parameters              % load default parameters

% add modified parameters below
% u_v = 5;

filename = sprintf('%s_%d_%d_%d_%s.txt','ssa_led_final_users',u_v(1),u_v(end),R,'cm');
fileID = fopen(filename,'w');

f1 = 'input_P_m.txt';
P_m_ini = importdata(f1);
f2 = 'input_xi.txt';
xi = importdata(f2);

Q_iteration = 100;

uni = zeros(1,Q_iteration);
min_Rate = zeros(1,Q_iteration);
avg_Rate = zeros(1,Q_iteration);
avg_ilum = zeros(1,Q_iteration);
obj = zeros(1,Q_iteration);

min_RateAVG = zeros(1,length(u_v));
avg_RateAVG = zeros(1,length(u_v));
uniAVG = zeros(1,length(u_v));
avg_ilumAVG = zeros(1,length(u_v));
objAVG = zeros(1,length(u_v));

cov_mn = zeros(m,n);

[h_mn_los,cov_mn] = calc_los_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,h,A_s,cov_mn);
[h_mn_nlos,cov_mn] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,rs,h,A_s,rfl_ind,grids,MX,MY,MZ,cov_mn);

grid_led_matrix = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,b(end),rs,h,grids,MX,MY,MZ);
h_mn_nlos_2d = zeros(m,n);

for i=1:m
    for j=1:n
        for k=1:Z
            if grid_led_matrix(k,i)==1
                h_mn_nlos_2d(i,j) = h_mn_nlos_2d(i,j) + xi(k)*h_mn_nlos(i,j,k);
            end
        end
    end
end

P_m = P_m_ini;
H_mn = h_mn_los + h_mn_nlos_2d;
I_avg = alpha_0/n*sum(P_m*H_mn);
iuni = min(alpha_0*P_m*H_mn)/I_avg;

for sp=1:length(u_v)
    u=u_v(sp);
    fprintf(fileID,'\nU = %d\n',u);
    % P_m = readmatrix('input_P_m.txt')
    % xi = xi_ini;
    
        
    rng(11);
    
    for qq=1:Q_iteration
        
        fprintf(fileID,'\nqq = %d',qq);
        P_m = P_m_ini;
        eps = zeros(m,u);
        cov_mu = zeros(m,u);
        cov_mu(:,:) = Inf;
        
        % dist = 0;
        % min_dist = 200;
        rcv_coors = zeros(u,2);
        
        % while dist<min_dist
        for i=1:u
            rcv_coors(i,1) = randi([1,rs_x],1,1);
            rcv_coors(i,2) = randi([1,rs_y],1,1);
        end
        %     dist = Calc_min_dist(rcv_coors);
        % end
%         rcv_coors
        
        [h_mu_los,cov_mu] = calc_los_channel(FullsectionOrigins,FullsectionNormals,rcv_coors,m,u,q,b(end),shi_c,h,A_r,cov_mu);
        [h_mu_nlos,cov_mu] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,rcv_coors,m,u,q,b(end),shi_c,rs,h,A_r,rfl_ind,grids,MX,MY,MZ,cov_mu);
        
        h_mu_nlos_2d = zeros(m,u);
        
        for i=1:m
            for j=1:u
                for k=1:Z
                    if grid_led_matrix(k,i)==1
                        h_mu_nlos_2d(i,j) = h_mu_nlos_2d(i,j) + xi(k)*h_mu_nlos(i,j,k);
                    end
                end
            end
        end
        
        H_mu = h_mu_los + h_mu_nlos_2d;
        maxs = zeros(1,m);
        nrst = zeros(1,m);
        % Assigning LEDs to users
        
        for i=1:m           
            count = 0;  
            nrst = -1;
            scnd_nrst = -1;
            mx = -1;
            scnd_mx = 0;
            for j=1:u
                if cov_mu(i,j) ~= Inf
                    if H_mu(i,j) > mx
                        mx = H_mu(i,j);
                        nrst = j;
                    end
                end
            end
            
            for j=1:u
                if cov_mu(i,j) ~= Inf && j~= nrst
                    count = count+1;
                    if H_mu(i,j) > scnd_mx
                        scnd_mx = H_mu(i,j);
                        scnd_nrst = j;
                    end
                end
            end
            
            if nrst ~= -1
                if sum(eps(:,nrst))==0 || count <= round(0.3*u) 
                    eps(i,nrst) = 1;
                end
                if scnd_mx == 0 
                    clear min;
                    P_m(i) = min((1+tol)*P_m(i),P_bar);
                    if P_m(i) > P_bar
                        P_m(i) = P_bar;
                    end                    
%                     eps(i,nrst) = 1;
                else
                    %             disp('reached')
                    %             P_m(i)*(1-min/scnd_min)
                    %             max(P_m(i)*(1-min/scnd_min),P_min) ,P_m(i)*scnd_mx/mx
%                     scnd_mx
%                     mx
                    P_m(i) = max([P_m(i)*(1-tol),P_m(i)*(1-scnd_mx/mx),P_min]);
                end
            end
%             count 
        end
        
        G_mat = Get_sinr(P_m,H_mu,eps,m,u);
        clear min;
        G_min = min(G_mat);
        G_avg = mean(G_mat);
        I_avg = alpha_0/n*sum(P_m*H_mn);
        clear min;
        uni(qq) = min(alpha_0*P_m*H_mn)/I_avg;
        min_Rate(qq) = B*log2(1+G_min);
        avg_Rate(qq) = B*log2(1+G_avg);
        avg_ilum(qq) = 1000*I_avg;
        obj(qq) = G_min*uni(qq);
        
    end
    
    min_RateAVG(sp) = sum(min_Rate)/Q_iteration;
    avg_RateAVG(sp) = sum(avg_Rate)/Q_iteration;
    uniAVG(sp) = sum(uni)/Q_iteration;
    avg_ilumAVG(sp) = sum(avg_ilum)/Q_iteration;
    objAVG(sp) = sum(obj)/Q_iteration;
    
    fprintf(fileID,'\n\n');
    fprintf(fileID,'Obj function values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', obj(qq));
    end
    
    fprintf(fileID,'\n');
    fprintf(fileID,'Uniformity values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', uni(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Minimum rate values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', min_Rate(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Average rate values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', avg_Rate(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Average illumination values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', avg_ilum(qq));
    end
    fprintf(fileID,'\n');
    
end

fprintf(fileID,'\nEnd of simulation\n');

fprintf(fileID,'Obj Function for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4f ', objAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Uniformity for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4f ', uniAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Minimum rate for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', min_RateAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Average rate for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', avg_RateAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Average illumination for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', avg_ilumAVG(sp));
end
fprintf(fileID,'\n');

toc;


==> code/simulations/Bulb Radius/30cm/mirrorvlc_main.m <==
clc;
close all;

parameters


cov_mn = zeros(m,n);
[h_mn_los,cov_mn] = calc_los_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,h,A_s,cov_mn);

count = 0;

h_mn_nlos = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,rs,h,A_s,rfl_ind,grids,MH,MV);

grid_led_matrix = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,b(end),rs,h,grids,MH,MV);

filename = sprintf('%s_%d_%d_%d_%d.txt','log',m,Z,n,b(end));
fileID = fopen(filename,'w');
diary on


cvx_begin

variable xi(1,Z) binary;
variable P_m(1,m); 
variable Rho_mz(m,Z);

% count = count+1

%xi = randi([0,1],1,4*MH*MV);
%P_m = 0.02+0.08*rand(1,m);

% P_m = cvx(zeros(1,m));
% xi = cvx(zeros(1,4*MH*MV));

%Rho_mz = cvx(zeros(m,Z));
% h_mn_nlos = cvx(zeros(m,n,Z));


I = cvx(zeros(1,n));
chi_mz = cvx(zeros(m,Z));


for x=1:Z    
    for y=1:m
          if grid_led_matrix(x,y)==1
                chi_mz(y,x) = xi(x);
          end
    end
end


for x=1:m
    fprintf(fileID,'%d \n', x);
    for y=1:n
        I(1,y) = I(1,y) + alpha_0 * P_m(1,x) * h_mn_los(x,y);
        for z=1:Z
            I(1,y) = I(1,y) + alpha_0 * Rho_mz(x,z) * h_mn_nlos(x,y,z);
        end
    end
end


maximize (min(I))

P_m >= 0.02;
P_m <= P_bar;
% sum(xi) <= 3;
% repmat(min(I),1,n) - I <= 0;
min(I) >= (max_uni/n)*sum(I);
% I >= 0.0035;
repmat(P_m',1,Z) >= Rho_mz;
Rho_mz >= 0;
Rho_mz >= P_bar*chi_mz - P_bar + repmat(P_m',1,Z);
Rho_mz <= P_bar*chi_mz;
1000*min(I) >= 250;
1000*max(I) <= 750;
cvx_end


P_t = zeros(1,m);

no_of_iters = 1;

for iter=1:no_of_iters
rng(11);

dist = 0;
min_dist = 200;

% while dist<min_dist
%     for i=1:u
%         rcv_coors(i,1) = randi([1,rs_x],1,1);
%         rcv_coors(i,2) = randi([1,rs_y],1,1);
%     end
%     dist = Calc_min_dist(rcv_coors);
% end
% rcv_coors

end


fprintf(fileID,'End of simulation\n');
fprintf(fileID,'Objective = %0.4g, uniformity = %0.4g \n', min(I), min(I)/mean(I));


fprintf(fileID,'P_m = \n');
for qq=1:m-1
    fprintf(fileID,'%0.4g,', P_m(qq));
end
fprintf(fileID,'%0.4g\n', P_m(m));

fprintf(fileID,'xi = \n');
for qq=1:Z-1
    fprintf(fileID,'%0.4g,', xi(qq));
end
fprintf(fileID,'%0.4g\n', xi(Z));

% dlmwrite('xi_values.txt', xi,' ')
% dlmwrite('P_m.txt', P_m,' ')
% dlmwrite('chi_mz.txt', chi_mz, 'delimiter', ' ')

diary off
% H_mn = h_mn_los + h_mn_nlos;




==> code/simulations/Bulb Radius/30cm/parameters.m <==
rs = 600;
rs_x = 600;
rs_y = 600;
h = 300;
R = 40; %radius of the hemispherical bulb in cm
r = 1.5; %radius of an LED
A_r = 5;                                % area of a receiver (in square-centimeters) 
A_s = 10;                               % effective receiving area of a sensing point (in square-centimeters) 
% b = [9    16    22    28    34    40    45    50    55    60    64    68    72    75    77    79    81    82    83   40];
% b = [11 14 17 10 7 5 50];     % vector of the number of LED boards in each layer and the FOV angle of the LEDs
% b = [11 14 17 10 7 5 60];     % vector of the number of LED boards in each layer and the FOV angle of the LEDs
% b = [3 13 8 40];
% b = [11 14 17 21 25 30 60];
%  b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   70];
% b = [9    16    22    28    34    40    45    50    55    60    64    68    72    75    77    79    81    82    83   50];
b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   30];
theta = b(end)/2;                       % semi-angle at half power in degrees
q = -log10(2)/log10(cosd(theta));       % the order of lambertian emission
shi_c = 85;                             %receiver FOV angle in degrees

m = sum(b(1:length(b)-1))+1;     % number of total LED boards
n = 10*10;  % number of sensor points to calculate the illumination uniformity across the room
u_v = 2:2:12;
min_tp = zeros(1,length(u_v));
avg_tp = zeros(1,length(u_v));
unif = zeros(1,length(u_v));
ms = zeros(1,length(u_v));
u = 5; % u_v(u_ind);      % number of receivers

t0 = clock;
tol = 0.1;
% u = u_v(ind)
e_mu = zeros(1,m*u);    % assignment matrix
% P_max = 1*10;  % maximum allotted power for one LED Board in watts
h_mu = zeros(m,u);    % Channel matrix for u users
h_mu_los = zeros(m,u);    % LOS Channel matrix for u users
% h_mn_los = zeros(m,n);    % LOS Channel matrix for n sensing points
h_mu_nlos = zeros(m,u); % NLOS Channel matrix for u users
% h_mn_nlos = zeros(m,n); % NLOS Channel matrix for n sensing points
h_mu_total = zeros(m,u);  % Total Channel matrix for u users
layernum = length(b)-1;
N0 = 2.5e-20; % AWGN spectral density in W / H
B = 20e6;   % modulation bandwidth in Hz
% [x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor(b,rs,R,r,h,layernum);
[x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor_xy(b,rs_x,rs_y,R,r,h,layernum);

% scatter3(x_coor,y_coor,z_coor);
alpha_0 = 169; % luminous efficacy of white LED
rcv_coors = zeros(u,2);
zeta = zeros(1,m);    % Mirror assignment binary variable 
led_beam_radius = (h-R)*(tan(b(end)/2*pi/180))+r;

reflected = zeros(m,3);
rfl_ind = 0.99; %reflection index of the mirrors


% placing the sensors
% 
bound = 30; % boundary for the sensors in cm
eff_len = rs - 2*bound; % effective size of the room considering boundary

% scatter(sensors(:,1),sensors(:,2));
% n=0;
% for j=54.5455:54.5455:rs_y
%     for i= 54.5455:54.5455:rs_x
%         n = n+1;
%         sensors(n,1) = i;
%         sensors(n,2) = j;
%     end
% end

h_mn = zeros(m,n);    % Channel matrix for n sensors
size = 30;           % size of each square grid in cm
MX = rs_x/size; % number of grids in the x-axis and y-axis, refer to X in mirrorvlc paper
MY = rs_y/size;
MZ = h/size;  % number of grids in the z-axis, refer to Y in mirrorvlc paper
theta = b(end)/2;    % semi-angle at half power in degrees
q = -log10(2)/log10(cosd(theta));  % the order of lambertian emission

P_min = 0.02;
P_bar = 0.3;
max_uni = 0.7;
grids = set_grid(rs_x,rs_y,h,size);
% xi = randi([0,1],1,4*MH*MV);
Z = 2*MZ*(MX+MY);

sensors = zeros(n,2);

for j=0:sqrt(n)-1
    for i=1:sqrt(n)
        sensors(i+j*sqrt(n),1) = bound + i*eff_len/(sqrt(n)+1);
        sensors(i+j*sqrt(n),2) = bound + (j+1)*eff_len/(sqrt(n)+1);
    end
end

==> code/simulations/Bulb Radius/30cm/plane_line_intersect.m <==
function [I,check]=plane_line_intersect(n,V0,P0,P1)
%plane_line_intersect computes the intersection of a plane and a segment(or
%a straight line)
% Inputs: 
%       n: normal vector of the Plane 
%       V0: any point that belongs to the Plane 
%       P0: end point 1 of the segment P0P1
%       P1:  end point 2 of the segment P0P1
%
%Outputs:
%      I    is the point of interection 
%     Check is an indicator:
%      0 => disjoint (no intersection)
%      1 => the plane intersects P0P1 in the unique point I
%      2 => the segment lies in the plane
%      3=>the intersection lies outside the segment P0P1
%
% Example:
% Determine the intersection of following the plane x+y+z+3=0 with the segment P0P1:
% The plane is represented by the normal vector n=[1 1 1]
% and an arbitrary point that lies on the plane, ex: V0=[1 1 -5]
% The segment is represented by the following two points
% P0=[-5 1 -1]
%P1=[1 2 3]   
% [I,check]=plane_line_intersect([1 1 1],[1 1 -5],[-5 1 -1],[1 2 3]);

%This function is written by :
%                             Nassim Khaled
%                             Wayne State University
%                             Research Assistant and Phd candidate
%If you have any comments or face any problems, please feel free to leave
%your comments and i will try to reply to you as fast as possible.

I=[0 0 0];
u = P1-P0;
w = P0 - V0;
D = dot(n,u);
N = -dot(n,w);
check=0;
if abs(D) < 10^-7        % The segment is parallel to plane
        if N == 0           % The segment lies in plane
            check=2;
            return
        else
            check=0;       %no intersection
            return
        end
end

%compute the intersection parameter
sI = N / D;
I = P0+ sI.*u;

if (sI < 0 || sI > 1)
    check= 3;          %The intersection point  lies outside the segment, so there is no intersection
else
    check=1;
end

==> code/simulations/Bulb Radius/30cm/set_grid.m <==
function [grids] = set_grid(rs_x,rs_y,h,size)   
    MX = rs_x/size; % number of grids in the x-axis and y-axis, refer to X in mirrorvlc paper
    MY = rs_y/size;
    MZ = h/size;  % number of grids in the z-axis, refer to Y in mirrorvlc paper

    Z = 2*MZ*(MX+MY);  % refer to Z in mirrorvlc paper
    grids = zeros(Z,3);

    xunit = size; 
    yunit = size;
    zunit = size;
    ind = 1;

    % Set mirror grids for YZ plane

    for zi = zunit/2:zunit:h-zunit/2
        for yi= yunit/2:yunit:rs_y-yunit/2
            grids(ind,1) = 0;
            grids(ind,2) = yi;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % Set mirror grids for XZ+rs_y plane

    for zi = zunit/2:zunit:h-zunit/2
        for xi= xunit/2:xunit:rs_x-xunit/2
            grids(ind,1) = xi;
            grids(ind,2) = rs_y;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % Set mirror grids for YZ+rs_x plane

    for zi = zunit/2:zunit:h-zunit/2
        for yi= yunit/2:yunit:rs_y-yunit/2
            grids(ind,1) = rs_x;
            grids(ind,2) = yi;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % Set mirror grids for XZ plane

    for zi = zunit/2:zunit:h-zunit/2
        for xi= xunit/2:xunit:rs_x-xunit/2
            grids(ind,1) = xi;
            grids(ind,2) = 0;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % scatter3(grids(:,1),grids(:,2),grids(:,3));
end

==> code/simulations/Bulb Radius/40cm/Get_coor.m <==
function [x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor(x,rs,R,r,h,layernum)
%x = round(x);
alpha = atan(r/R); %angle between two current LED vectors
%syms t;
i=1; %layer count
num_of_led = layernum+1;
angle_dist_xz = double((90-radtodeg(alpha))/(layernum+1));
alpha_xz = radtodeg(alpha);
x_coor = 0;
y_coor = 0;
z_coor = h-R;
theta_layer = [];
R_in_layer = zeros(1,layernum);
xc = 0;
yc = 0;
zc = h;

Norm_dist = [];
Hypotnuse = [];
Norm_xcoor = [];        % x-coordinate of normal points   
Norm_ycoor = [];        % y-coordinate of normal points
Norm_zcoor = [];        % z-coordinate of normal points
FullsectionOrigins = [0 0 h-R 0 1];
FullsectionNormals = [0 0 0 1];
Fullsection_Lights = [0 0 R-h 1];

n0 = 2.5e-17; % AWGN spectral density in mW / Hz
B = 30e6; % modulation bandwidth in Hz
noise = n0*B; %AWGN noise

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Loop for determining position (x and z index) of each layers. y is zero %
% in these cases                                                          %
%%%%%%%%%%%%%%%%%%%=%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


theta1 = x(1,layernum+1); % Divergence angle of LEDs in degrees
thetaR = theta1*pi/180;
count = 1; % Total Number of LEDs

while i<=layernum
    alpha_xz = alpha_xz + angle_dist_xz;
    x_coor = [x_coor R*sin(degtorad(alpha_xz))];
    z_coor = [z_coor h-R*cos(degtorad(alpha_xz))];
    y_coor = [y_coor 0];
    count = count+1;
    
    FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
    
    %code for finding the normal point on the x-y plane
    coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
    t = -zc/coeff(1,3);
    Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
    Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
    Norm_zcoor = [Norm_zcoor 0];    
    FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
    Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
    
    % disp(sqrt((x_prev(i)-x_prev(i+1))^2+(z_prev(i)-z_prev(i+1))^2));
    theta_layer = [theta_layer atan(x_coor(length(x_coor))/(h-z_coor(length(z_coor))))];
    Norm_dist = [Norm_dist z_coor(i)*tan(theta_layer(i))]; 
    Hypotnuse = [Hypotnuse sqrt((z_coor(i))^2 + (Norm_dist(i))^2)];
    j = 1;
    R_in_layer(1,i) = x_coor(length(x_coor));
    % alpha_xy = 2*atan(r/R_in_layer(1,i));
    num = x(1,i); %floor(360/radtodeg(alpha_xy));
    % rem = double((360 - num*radtodeg(alpha_xy))/num);
    angle_dist = double(360/num); %radtodeg(alpha_xy)+rem;
    alpha_xy = 0;
    num_of_led = num_of_led + num - 1;

    % Loop for determining position (x and y index) in a particular layer.
    % z is fixed in these cases

    while j < num
        alpha_xy = alpha_xy + angle_dist;
        if alpha_xy==90
            x_coor = [x_coor 0];
            y_coor = [y_coor R_in_layer(1,i)];
        elseif alpha_xy==180
            x_coor = [x_coor -R_in_layer(1,i)];
            y_coor = [y_coor 0];
        elseif alpha_xy==270
            x_coor = [x_coor 0];
            y_coor = [y_coor -R_in_layer(1,i)];
        else
            if alpha_xy>0 && alpha_xy<90
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(alpha_xy))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(alpha_xy))];
            elseif alpha_xy>90 && alpha_xy<180
                t_angle = 180-alpha_xy;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>180 && alpha_xy<270
                t_angle = alpha_xy-180;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>270 && alpha_xy<360
                t_angle = 360-alpha_xy;
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            end
        end
        z_coor = [z_coor z_coor(length(z_coor))];

        %code for finding the normal point
        coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
        t = -zc/coeff(1,3);
        Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
        Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
        Norm_zcoor = [Norm_zcoor 0];
        count = count+1;
        
        FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
        FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
        Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
       
        j = j+1;
    end
    i = i+1;
    if i==3
        %disp(x_coor);
        %disp(y_coor);
        %disp(z_coor);
        %scatter3(x_in_layer,y_in_layer,z_in_layer);
        %scatter3(x_coor,y_coor,z_coor);
    end
end


FullsectionNormals(:,1) = FullsectionNormals(:,1) + rs/2;
FullsectionOrigins(:,1) = FullsectionOrigins(:,1) + rs/2;
FullsectionNormals(:,2) = FullsectionNormals(:,2) + rs/2;
FullsectionOrigins(:,2) = FullsectionOrigins(:,2) + rs/2;
Fullsection_Lights = -Fullsection_Lights;
% x_coor = [0 x_coor];
% y_coor = [0 y_coor];
% z_coor = [h-R z_coor];
x_coor = x_coor + rs/2;
y_coor = y_coor + rs/2;
Norm_xcoor = Norm_xcoor + rs/2;
Norm_ycoor = Norm_ycoor + rs/2;

end

==> code/simulations/Bulb Radius/40cm/Get_coor_xy.m <==
function [x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor_xy(x,rs_x,rs_y,R,r,h,layernum)
%x = round(x);
alpha = atan(r/R); %angle between two current LED vectors
%syms t;
i=1; %layer count
num_of_led = layernum+1;
angle_dist_xz = double((90-radtodeg(alpha))/(layernum+1));
alpha_xz = radtodeg(alpha);
x_coor = 0;
y_coor = 0;
z_coor = h-R;
theta_layer = [];
R_in_layer = zeros(1,layernum);
xc = 0;
yc = 0;
zc = h;

Norm_dist = [];
Hypotnuse = [];
Norm_xcoor = [];        % x-coordinate of normal points   
Norm_ycoor = [];        % y-coordinate of normal points
Norm_zcoor = [];        % z-coordinate of normal points
FullsectionOrigins = [0 0 h-R 0 1];
FullsectionNormals = [0 0 0 1];
Fullsection_Lights = [0 0 R-h 1];

n0 = 2.5e-17; % AWGN spectral density in mW / Hz
B = 30e6; % modulation bandwidth in Hz
noise = n0*B; %AWGN noise

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Loop for determining position (x and z index) of each layers. y is zero %
% in these cases                                                          %
%%%%%%%%%%%%%%%%%%%=%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


theta1 = x(1,layernum+1); % Divergence angle of LEDs in degrees
thetaR = theta1*pi/180;
count = 1; % Total Number of LEDs

while i<=layernum
    alpha_xz = alpha_xz + angle_dist_xz;
    x_coor = [x_coor R*sin(degtorad(alpha_xz))];
    z_coor = [z_coor h-R*cos(degtorad(alpha_xz))];
    y_coor = [y_coor 0];
    count = count+1;
    
    FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
    
    %code for finding the normal point on the x-y plane
    coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
    t = -zc/coeff(1,3);
    Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
    Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
    Norm_zcoor = [Norm_zcoor 0];    
    FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
    Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
    
    % disp(sqrt((x_prev(i)-x_prev(i+1))^2+(z_prev(i)-z_prev(i+1))^2));
    theta_layer = [theta_layer atan(x_coor(length(x_coor))/(h-z_coor(length(z_coor))))];
    Norm_dist = [Norm_dist z_coor(i)*tan(theta_layer(i))]; 
    Hypotnuse = [Hypotnuse sqrt((z_coor(i))^2 + (Norm_dist(i))^2)];
    j = 1;
    R_in_layer(1,i) = x_coor(length(x_coor));
    % alpha_xy = 2*atan(r/R_in_layer(1,i));
    num = x(1,i); %floor(360/radtodeg(alpha_xy));
    % rem = double((360 - num*radtodeg(alpha_xy))/num);
    angle_dist = double(360/num); %radtodeg(alpha_xy)+rem;
    alpha_xy = 0;
    num_of_led = num_of_led + num - 1;

    % Loop for determining position (x and y index) in a particular layer.
    % z is fixed in these cases

    while j < num
        alpha_xy = alpha_xy + angle_dist;
        if alpha_xy==90
            x_coor = [x_coor 0];
            y_coor = [y_coor R_in_layer(1,i)];
        elseif alpha_xy==180
            x_coor = [x_coor -R_in_layer(1,i)];
            y_coor = [y_coor 0];
        elseif alpha_xy==270
            x_coor = [x_coor 0];
            y_coor = [y_coor -R_in_layer(1,i)];
        else
            if alpha_xy>0 && alpha_xy<90
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(alpha_xy))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(alpha_xy))];
            elseif alpha_xy>90 && alpha_xy<180
                t_angle = 180-alpha_xy;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>180 && alpha_xy<270
                t_angle = alpha_xy-180;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>270 && alpha_xy<360
                t_angle = 360-alpha_xy;
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            end
        end
        z_coor = [z_coor z_coor(length(z_coor))];

        %code for finding the normal point
        coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
        t = -zc/coeff(1,3);
        Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
        Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
        Norm_zcoor = [Norm_zcoor 0];
        count = count+1;
        
        FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
        FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
        Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
       
        j = j+1;
    end
    i = i+1;
    if i==3
        %disp(x_coor);
        %disp(y_coor);
        %disp(z_coor);
        %scatter3(x_in_layer,y_in_layer,z_in_layer);
        %scatter3(x_coor,y_coor,z_coor);
    end
end


FullsectionNormals(:,1) = FullsectionNormals(:,1) + rs_x/2;
FullsectionOrigins(:,1) = FullsectionOrigins(:,1) + rs_x/2;
FullsectionNormals(:,2) = FullsectionNormals(:,2) + rs_y/2;
FullsectionOrigins(:,2) = FullsectionOrigins(:,2) + rs_y/2;
Fullsection_Lights = -Fullsection_Lights;
% x_coor = [0 x_coor];
% y_coor = [0 y_coor];
% z_coor = [h-R z_coor];
x_coor = x_coor + rs_x/2;
y_coor = y_coor + rs_y/2;
Norm_xcoor = Norm_xcoor + rs_x/2;
Norm_ycoor = Norm_ycoor + rs_y/2;

end

==> code/simulations/Bulb Radius/40cm/Get_illuminance.m <==
function [I] = Get_illuminance(P_m,h_mn,n)
% N0 = 2.5e-20; % AWGN spectral density in W / Hz
% B = 20e6;   % modulation bandwidth in Hz
alpha_0 = 60; % luminous efficacy of white LED
% sig = zeros(1,u);
% ifrnc = zeros(1,u);
% sinr = zeros(1,u);
I = zeros(1,n);
% for k=1:u
%     sig(k) = sum((P_m.*(h_mu(:,k))'.*A_mat(k,:)).^2);    
% end

% for k=1:u
%     ifrnc(k) = sum(sig)-sig(k);
%     if (ifrnc(k)==0)
%         sinr(k) = sig(k);
%     else
%         sinr(k) = sig(k)/(N0*B+ifrnc(k));
%     end
% end
% 
for k=1:n
    I(k) = alpha_0*sum(P_m.*(h_mn(:,k))');
end

% I
% I_min = min(I)
% I_avg = sum(I)/n
% 
% uni = I_min/I_avg;
% P_m(1) = 0.05;

% I

end

==> code/simulations/Bulb Radius/40cm/Get_sinr.m <==
function [out] = Get_sinr(P_m,H_mu,eps,m,u)
N0 = 2.5e-20; % AWGN spectral density in W / Hz
B = 20e6;   % modulation bandwidth in Hz
sig = zeros(1,u);
ifrnc = zeros(1,u);
sinr = zeros(1,u);

for k=1:u
    for i=1:m
        sig(k) = sig(k) + P_m(i)*H_mu(i,k)*eps(i,k);
    end
end

for k=1:u
    
    for j=1:u
        temp = 0;
        if k~=j
            for i=1:m
                temp = temp + P_m(i)*H_mu(i,j)*eps(i,j);
            end
        end
        ifrnc(k) = ifrnc(k) + temp^2;
    end
    
    sinr(k) = sig(k)^2/(N0*B+ifrnc(k));
end

% for k=1:n
% %     I(k) = alpha_0*sum(P_m.*(h_mn(:,k))');
% end
% sinr

% for k=1:u
%     for i=1:m
%         if distances(k,i)<led_beam_radius && A_mat(i)~=k
%             sig(k) = sig(k)-P_m(i)*h_mu(i,k);
%             ifrnc(k) = ifrnc(k)+P_m(i)*h_mu(i,k);
%         end
%     end
%     sinr(k) = sig(k)/(N0*B+ifrnc(k));
% end


out = sinr;
% sinr

end

==> code/simulations/Bulb Radius/40cm/calc_los_channel.m <==
function [out,out2] = calc_los_channel(FullsectionOrigins,FullsectionNormals,node_coors,m,l,q,divangle,shi_c,h,A_l,cov_ml)
    out = zeros(m,l);
    for i=1:l
        for j=1:m
            d = sqrt((FullsectionOrigins(j,1)-node_coors(i,1))^2+(FullsectionOrigins(j,2)-node_coors(i,2))^2+(FullsectionOrigins(j,3))^2);
            LP = [FullsectionNormals(j,1)-FullsectionOrigins(j,1) FullsectionNormals(j,2)-FullsectionOrigins(j,2) FullsectionNormals(j,3)-FullsectionOrigins(j,3)];
            RP = [node_coors(i,1)-FullsectionOrigins(j,1) node_coors(i,2)-FullsectionOrigins(j,2) 0-FullsectionOrigins(j,3)];
            NV = [0 0 h];
            shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
            phi = atan2(norm(cross(LP,RP)),dot(LP,RP));
            if (phi<=divangle*pi/180 && shi<=shi_c*pi/180)
                out(j,i) = (A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                cov_ml(j,i) = norm(node_coors(i:i,1:2) - FullsectionNormals(j:j,1:2));
            else
                out(j,i) = 0;
            end
%             if isreal(out(j,i))==0
%                 phi
%                 shi
%                 d
%             end
        end
    end
    out2 = cov_ml;

end

==> code/simulations/Bulb Radius/40cm/calc_nlos_channel.m <==
function [fin,out] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,node_coors,m,l,q,divangle,shi_c,rs,h,A_l,rfl_ind,grids,MX,MY,MZ,cov_ml)

fin = zeros(m,l,2*MZ*(MX+MY));
% fin = cvx(zeros(m,l,4*MH*MV));

% variables for calculating nlos channel model 
% YZ plane variables
N0_YZ = [-rs 0 0]; %normal vector on YZ plane
V0_YZ = [0 rs/2 h/2]; %any point that belongs to the YZ Plane 
% YZ+rs plane variables
N0_YZ_rs = [rs 0 0]; %normal vector on YZ+rs plane
V0_YZ_rs = [rs rs/2 h/2]; %any point that belongs to the YZ+rs Plane 
% XZ plane variables
N0_XZ = [0 rs 0]; %normal vector on XZ plane
V0_XZ = [rs/2 0 h/2]; %any point that belongs to the XZ Plane 
% XZ+rs plane variables
N0_XZ_rs = [0 -rs 0]; %normal vector on XZ+rs plane
V0_XZ_rs = [rs/2 rs h/2]; %any point that belongs to the XZ+rs Plane 
N0_XY = [0 0 rs]; %normal vector on XY plane
V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 

rfl_pnt = zeros(m,3); % reflected points on the floor of all LEDs


for i=1:l
    for j=1:m

        %%%%----------------------------------%%%%
        %%%%         NLOS channel             %%%%
        %%%%----------------------------------%%%%

        P1 = [FullsectionNormals(j,1) FullsectionNormals(j,2) FullsectionNormals(j,3)];
        P0 = [FullsectionOrigins(j,1) FullsectionOrigins(j,2) FullsectionOrigins(j,3)];
        LP = P1-P0;                                                 % LED beam vector
        node = [node_coors(i,1) node_coors(i,2) 0];  
        NV = [0 0 h];                                               % unit normal vector on YZ plane

        %%% Checking with YZ plane

        norm_N0 = N0_YZ / norm(N0_YZ);                              % unit normal vector on YZ plane
        [I,check]=plane_line_intersect(N0_YZ,V0_YZ,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ plane

            for z = 1:MY*MZ
                
                %%% find the reflected ray
                % if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                            cov_ml(j,i) = norm(node_coors(i:i,1:2) - rfl_pnt(j:j,1:2));
                        end
                    end

                % end

            end
            
            continue
            
        end
        
        %%% Checking with XZ+rs plane

        norm_N0 = N0_XZ_rs / norm(N0_XZ_rs);                              % unit normal vector on XZ+rs plane
        [I,check]=plane_line_intersect(N0_XZ_rs,V0_XZ_rs,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ+rs plane

            for z = MY*MZ+1:MY*MZ+MX*MZ

                %%% find the reflected ray
%                 if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                            cov_ml(j,i) = norm(node_coors(i:i,1:2) - rfl_pnt(j:j,1:2));
                        end
                    end

%                 end

            end
            
            continue
            
        end
        
        %%% Checking with YZ+rs plane

        norm_N0 = N0_YZ_rs / norm(N0_YZ_rs);                              % unit normal vector on YZ+rs plane
        [I,check]=plane_line_intersect(N0_YZ_rs,V0_YZ_rs,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ+rs plane

            for z = MY*MZ+MX*MZ+1:2*MY*MZ+MX*MZ

                %%% find the reflected ray
                %if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                            cov_ml(j,i) = norm(node_coors(i:i,1:2) - rfl_pnt(j:j,1:2));
                        end
                    end

                %end

            end
            
            continue
            
        end
        
        %%% Checking with XZ plane

        norm_N0 = N0_XZ / norm(N0_XZ);                              % unit normal vector on XZ plane
        [I,check]=plane_line_intersect(N0_XZ,V0_XZ,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ plane

            for z = 2*MY*MZ+MX*MZ+1:2*MY*MZ+2*MX*MZ

                %%% find the reflected ray
                % if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                            cov_ml(j,i) = norm(node_coors(i:i,1:2) - rfl_pnt(j:j,1:2));
                        end
                    end

                % end

            end
            
            continue
            
        end
    
    end
    
end

out = cov_ml;


end

==> code/simulations/Bulb Radius/40cm/calculate_grid_to_led_mappings.m <==
function [out] = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,divangle,rs,h,grids,MX,MY,MZ)

out = zeros(2*MZ*(MX+MY),m);

% this function is for finding incident leds for every z index 
% YZ plane variables
N0_YZ = [-rs 0 0]; %normal vector on YZ plane
V0_YZ = [0 rs/2 h/2]; %any point that belongs to the YZ Plane 
% YZ+rs plane variables
N0_YZ_rs = [rs 0 0]; %normal vector on YZ+rs plane
V0_YZ_rs = [rs rs/2 h/2]; %any point that belongs to the YZ+rs Plane 
% XZ plane variables
N0_XZ = [0 rs 0]; %normal vector on XZ plane
V0_XZ = [rs/2 0 h/2]; %any point that belongs to the XZ Plane 
% XZ+rs plane variables
N0_XZ_rs = [0 -rs 0]; %normal vector on XZ+rs plane
V0_XZ_rs = [rs/2 rs h/2]; %any point that belongs to the XZ+rs Plane 


for j=1:m

    %%%%----------------------------------%%%%
    %%%%         NLOS channel             %%%%
    %%%%----------------------------------%%%%

    P1 = [FullsectionNormals(j,1) FullsectionNormals(j,2) FullsectionNormals(j,3)];
    P0 = [FullsectionOrigins(j,1) FullsectionOrigins(j,2) FullsectionOrigins(j,3)];
    LP = P1-P0;                                                 % LED beam vector

    %%% Checking with YZ plane

    [I,check]=plane_line_intersect(N0_YZ,V0_YZ,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ plane

        for z = 1:MY*MZ

            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

    %%% Checking with XZ+rs plane

    [I,check]=plane_line_intersect(N0_XZ_rs,V0_XZ_rs,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ+rs plane

        for z = MY*MZ+1:MY*MZ+MX*MZ


            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

    %%% Checking with YZ+rs plane

    [I,check]=plane_line_intersect(N0_YZ_rs,V0_YZ_rs,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ+rs plane

        for z = MY*MZ+MX*MZ+1:2*MY*MZ+MX*MZ
            
            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

    %%% Checking with XZ plane

    [I,check]=plane_line_intersect(N0_XZ,V0_XZ,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ plane

        for z = 2*MY*MZ+MX*MZ+1:2*MY*MZ+2*MX*MZ

            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

end



end

==> code/simulations/Bulb Radius/40cm/heuristic_NUA.m <==
clc;
tic;
close all;

parameters              % load default parameters

% add modified parameters below

filename = sprintf('%s_%d_%d_%d%s.txt','nua_final_users',u_v(1),u_v(end),R,'cm');
fileID = fopen(filename,'w');

f1 = 'input_P_m.txt';
P_m_ini = importdata(f1);
f2 = 'input_xi.txt';
xi = importdata(f2);

Q_iteration = 100;

uni = zeros(1,Q_iteration);
min_Rate = zeros(1,Q_iteration);
avg_Rate = zeros(1,Q_iteration);
avg_ilum = zeros(1,Q_iteration);
obj = zeros(1,Q_iteration);

min_RateAVG = zeros(1,length(u_v));
avg_RateAVG = zeros(1,length(u_v));
uniAVG = zeros(1,length(u_v));
avg_ilumAVG = zeros(1,length(u_v));
objAVG = zeros(1,length(u_v));

[h_mn_los,cov_mn] = calc_los_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,h,A_s,cov_mn);
[h_mn_nlos,cov_mn] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,rs,h,A_s,rfl_ind,grids,MX,MY,MZ,cov_mn);

grid_led_matrix = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,b(end),rs,h,grids,MX,MY,MZ);
h_mn_nlos_2d = zeros(m,n);

for i=1:m
    for j=1:n
        for k=1:Z
            if grid_led_matrix(k,i)==1
                h_mn_nlos_2d(i,j) = h_mn_nlos_2d(i,j) + xi(k)*h_mn_nlos(i,j,k);
            end
        end
    end
end

P_m = P_m_ini;
H_mn = h_mn_los + h_mn_nlos_2d;
I_avg = alpha_0/n*sum(P_m*H_mn);
iuni = min(alpha_0*P_m*H_mn)/I_avg;

for sp=1:length(u_v)
    u=u_v(sp);
    fprintf(fileID,'\nU = %d\n',u);
    % P_m = readmatrix('input_P_m.txt')
    % xi = xi_ini;
    
        
    rng(11);
    
    for qq=1:Q_iteration
        
        fprintf(fileID,'\nqq = %d',qq);
        P_m = P_m_ini;
        eps = zeros(m,u);
        cov_mu = zeros(m,u);
        cov_mu(:,:) = Inf;
        
        % dist = 0;
        % min_dist = 200;
        rcv_coors = zeros(u,2);
        
        % while dist<min_dist
        for i=1:u
            rcv_coors(i,1) = randi([1,rs_x],1,1);
            rcv_coors(i,2) = randi([1,rs_y],1,1);
        end
        %     dist = Calc_min_dist(rcv_coors);
        % end
        % rcv_coors
        
        [h_mu_los,cov_mu] = calc_los_channel(FullsectionOrigins,FullsectionNormals,rcv_coors,m,u,q,b(end),shi_c,h,A_r,cov_mu);
        [h_mu_nlos,cov_mu] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,rcv_coors,m,u,q,b(end),shi_c,rs,h,A_r,rfl_ind,grids,MX,MY,MZ,cov_mu);
        
        for i=1:m
            count = 0;
            nrst = -1;
            scnd_nrst = -1;
            min = Inf;
            scnd_min = Inf;
            for j=1:u
                if cov_mu(i,j) < min
                    min = cov_mu(i,j);
                    nrst = j;
                end
            end
            
            for j=1:u
                if cov_mu(i,j) < scnd_min && j~= nrst
                    count = count+1;
                    scnd_min = cov_mu(i,j);
                    scnd_nrst = j;
                end
            end
            if nrst ~= -1
                eps(i,nrst) = 1;
                if scnd_nrst == -1
                    clear min;
                    P_m(i) = min((1+tol)*P_m(i),P_bar);
                    if P_m(i) > P_bar
                        P_m(i) = P_bar;
                    end
                else
                    %             disp('reached')
                    %             P_m(i)*(1-min/scnd_min)
                    %             max(P_m(i)*(1-min/scnd_min),P_min)
                    P_m(i) = max([P_m(i)*(1-tol),P_m(i)*(1-min/scnd_min),P_min]);
                end
            end
        end
        
        h_mu_nlos_2d = zeros(m,u);
        
        for i=1:m
            for j=1:u
                for k=1:Z
                    if grid_led_matrix(k,i)==1
                        h_mu_nlos_2d(i,j) = h_mu_nlos_2d(i,j) + xi(k)*h_mu_nlos(i,j,k);
                    end
                end
            end
        end
        
        H_mu = h_mu_los + h_mu_nlos_2d;
        
        G_mat = Get_sinr(P_m,H_mu,eps,m,u);
        clear min;
        G_min = min(G_mat);
        G_avg = mean(G_mat);
        I_avg = alpha_0/n*sum(P_m*H_mn);
        clear min;
        uni(qq) = min(alpha_0*P_m*H_mn)/I_avg;
        min_Rate(qq) = B*log2(1+G_min);
        avg_Rate(qq) = B*log2(1+G_avg);
        avg_ilum(qq) = 1000*I_avg;
        obj(qq) = G_min*uni(qq);
        
    end
    
    min_RateAVG(sp) = sum(min_Rate)/Q_iteration;
    avg_RateAVG(sp) = sum(avg_Rate)/Q_iteration;
    uniAVG(sp) = sum(uni)/Q_iteration;
    avg_ilumAVG(sp) = sum(avg_ilum)/Q_iteration;
    objAVG(sp) = sum(obj)/Q_iteration;
    
    fprintf(fileID,'\n\n');
    fprintf(fileID,'Obj function values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', obj(qq));
    end
    
    fprintf(fileID,'\n');
    fprintf(fileID,'Uniformity values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', uni(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Minimum rate values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', min_Rate(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Average rate values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', avg_Rate(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Average illumination values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', avg_ilum(qq));
    end
    fprintf(fileID,'\n');
    
end

fprintf(fileID,'\nEnd of simulation\n');

fprintf(fileID,'Obj Function for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4f ', objAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Uniformity for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4f ', uniAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Minimum rate for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', min_RateAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Average rate for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', avg_RateAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Average illumination for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', avg_ilumAVG(sp));
end
fprintf(fileID,'\n');

toc;


==> code/simulations/Bulb Radius/40cm/heuristic_SSA_LED.m <==
clc;
tic;
close all;

parameters              % load default parameters

% add modified parameters below
% u_v = 5;

filename = sprintf('%s_%d_%d_%d_%s.txt','ssa_led_final_users',u_v(1),u_v(end),R,'cm');
fileID = fopen(filename,'w');

f1 = 'input_P_m.txt';
P_m_ini = importdata(f1);
f2 = 'input_xi.txt';
xi = importdata(f2);

Q_iteration = 100;

uni = zeros(1,Q_iteration);
min_Rate = zeros(1,Q_iteration);
avg_Rate = zeros(1,Q_iteration);
avg_ilum = zeros(1,Q_iteration);
obj = zeros(1,Q_iteration);

min_RateAVG = zeros(1,length(u_v));
avg_RateAVG = zeros(1,length(u_v));
uniAVG = zeros(1,length(u_v));
avg_ilumAVG = zeros(1,length(u_v));
objAVG = zeros(1,length(u_v));

cov_mn = zeros(m,n);

[h_mn_los,cov_mn] = calc_los_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,h,A_s,cov_mn);
[h_mn_nlos,cov_mn] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,rs,h,A_s,rfl_ind,grids,MX,MY,MZ,cov_mn);

grid_led_matrix = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,b(end),rs,h,grids,MX,MY,MZ);
h_mn_nlos_2d = zeros(m,n);

for i=1:m
    for j=1:n
        for k=1:Z
            if grid_led_matrix(k,i)==1
                h_mn_nlos_2d(i,j) = h_mn_nlos_2d(i,j) + xi(k)*h_mn_nlos(i,j,k);
            end
        end
    end
end

P_m = P_m_ini;
H_mn = h_mn_los + h_mn_nlos_2d;
I_avg = alpha_0/n*sum(P_m*H_mn);
iuni = min(alpha_0*P_m*H_mn)/I_avg;

for sp=1:length(u_v)
    u=u_v(sp);
    fprintf(fileID,'\nU = %d\n',u);
    % P_m = readmatrix('input_P_m.txt')
    % xi = xi_ini;
    
        
    rng(11);
    
    for qq=1:Q_iteration
        
        fprintf(fileID,'\nqq = %d',qq);
        P_m = P_m_ini;
        eps = zeros(m,u);
        cov_mu = zeros(m,u);
        cov_mu(:,:) = Inf;
        
        % dist = 0;
        % min_dist = 200;
        rcv_coors = zeros(u,2);
        
        % while dist<min_dist
        for i=1:u
            rcv_coors(i,1) = randi([1,rs_x],1,1);
            rcv_coors(i,2) = randi([1,rs_y],1,1);
        end
        %     dist = Calc_min_dist(rcv_coors);
        % end
%         rcv_coors
        
        [h_mu_los,cov_mu] = calc_los_channel(FullsectionOrigins,FullsectionNormals,rcv_coors,m,u,q,b(end),shi_c,h,A_r,cov_mu);
        [h_mu_nlos,cov_mu] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,rcv_coors,m,u,q,b(end),shi_c,rs,h,A_r,rfl_ind,grids,MX,MY,MZ,cov_mu);
        
        h_mu_nlos_2d = zeros(m,u);
        
        for i=1:m
            for j=1:u
                for k=1:Z
                    if grid_led_matrix(k,i)==1
                        h_mu_nlos_2d(i,j) = h_mu_nlos_2d(i,j) + xi(k)*h_mu_nlos(i,j,k);
                    end
                end
            end
        end
        
        H_mu = h_mu_los + h_mu_nlos_2d;
        maxs = zeros(1,m);
        nrst = zeros(1,m);
        % Assigning LEDs to users
        
        for i=1:m           
            count = 0;  
            nrst = -1;
            scnd_nrst = -1;
            mx = -1;
            scnd_mx = 0;
            for j=1:u
                if cov_mu(i,j) ~= Inf
                    if H_mu(i,j) > mx
                        mx = H_mu(i,j);
                        nrst = j;
                    end
                end
            end
            
            for j=1:u
                if cov_mu(i,j) ~= Inf && j~= nrst
                    count = count+1;
                    if H_mu(i,j) > scnd_mx
                        scnd_mx = H_mu(i,j);
                        scnd_nrst = j;
                    end
                end
            end
            
            if nrst ~= -1
                if sum(eps(:,nrst))==0 || count <= round(0.3*u) 
                    eps(i,nrst) = 1;
                end
                if scnd_mx == 0 
                    clear min;
                    P_m(i) = min((1+tol)*P_m(i),P_bar);
                    if P_m(i) > P_bar
                        P_m(i) = P_bar;
                    end                    
%                     eps(i,nrst) = 1;
                else
                    %             disp('reached')
                    %             P_m(i)*(1-min/scnd_min)
                    %             max(P_m(i)*(1-min/scnd_min),P_min) ,P_m(i)*scnd_mx/mx
%                     scnd_mx
%                     mx
                    P_m(i) = max([P_m(i)*(1-tol),P_m(i)*(1-scnd_mx/mx),P_min]);
                end
            end
%             count 
        end
        
        G_mat = Get_sinr(P_m,H_mu,eps,m,u);
        clear min;
        G_min = min(G_mat);
        G_avg = mean(G_mat);
        I_avg = alpha_0/n*sum(P_m*H_mn);
        clear min;
        uni(qq) = min(alpha_0*P_m*H_mn)/I_avg;
        min_Rate(qq) = B*log2(1+G_min);
        avg_Rate(qq) = B*log2(1+G_avg);
        avg_ilum(qq) = 1000*I_avg;
        obj(qq) = G_min*uni(qq);
        
    end
    
    min_RateAVG(sp) = sum(min_Rate)/Q_iteration;
    avg_RateAVG(sp) = sum(avg_Rate)/Q_iteration;
    uniAVG(sp) = sum(uni)/Q_iteration;
    avg_ilumAVG(sp) = sum(avg_ilum)/Q_iteration;
    objAVG(sp) = sum(obj)/Q_iteration;
    
    fprintf(fileID,'\n\n');
    fprintf(fileID,'Obj function values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', obj(qq));
    end
    
    fprintf(fileID,'\n');
    fprintf(fileID,'Uniformity values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', uni(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Minimum rate values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', min_Rate(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Average rate values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', avg_Rate(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Average illumination values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', avg_ilum(qq));
    end
    fprintf(fileID,'\n');
    
end

fprintf(fileID,'\nEnd of simulation\n');

fprintf(fileID,'Obj Function for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4f ', objAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Uniformity for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4f ', uniAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Minimum rate for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', min_RateAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Average rate for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', avg_RateAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Average illumination for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', avg_ilumAVG(sp));
end
fprintf(fileID,'\n');

toc;


==> code/simulations/Bulb Radius/40cm/mirrorvlc_main.m <==
clc;
close all;

parameters

sensors = zeros(n,2);

for j=0:sqrt(n)-1
    for i=1:sqrt(n)
        sensors(i+j*sqrt(n),1) = bound + i*eff_len/(sqrt(n)+1);
        sensors(i+j*sqrt(n),2) = bound + (j+1)*eff_len/(sqrt(n)+1);
    end
end


cov_mn = zeros(m,n);
[h_mn_los,cov_mn] = calc_los_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,h,A_s,cov_mn);

count = 0;

h_mn_nlos = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,rs,h,A_s,rfl_ind,grids,MH,MV);

grid_led_matrix = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,b(end),rs,h,grids,MH,MV);

filename = sprintf('%s_%d_%d_%d_%d.txt','log',m,Z,n,b(end));
fileID = fopen(filename,'w');
diary on


cvx_begin

variable xi(1,Z) binary;
variable P_m(1,m); 
variable Rho_mz(m,Z);

% count = count+1

%xi = randi([0,1],1,4*MH*MV);
%P_m = 0.02+0.08*rand(1,m);

% P_m = cvx(zeros(1,m));
% xi = cvx(zeros(1,4*MH*MV));

%Rho_mz = cvx(zeros(m,Z));
% h_mn_nlos = cvx(zeros(m,n,Z));


I = cvx(zeros(1,n));
chi_mz = cvx(zeros(m,Z));


for x=1:Z    
    for y=1:m
          if grid_led_matrix(x,y)==1
                chi_mz(y,x) = xi(x);
          end
    end
end


for x=1:m
    fprintf(fileID,'%d \n', x);
    for y=1:n
        I(1,y) = I(1,y) + alpha_0 * P_m(1,x) * h_mn_los(x,y);
        for z=1:Z
            I(1,y) = I(1,y) + alpha_0 * Rho_mz(x,z) * h_mn_nlos(x,y,z);
        end
    end
end


maximize (min(I))

P_m >= 0.02;
P_m <= P_bar;
% sum(xi) <= 3;
% repmat(min(I),1,n) - I <= 0;
min(I) >= (max_uni/n)*sum(I);
% I >= 0.0035;
repmat(P_m',1,Z) >= Rho_mz;
Rho_mz >= 0;
Rho_mz >= P_bar*chi_mz - P_bar + repmat(P_m',1,Z);
Rho_mz <= P_bar*chi_mz;
1000*min(I) >= 250;
1000*max(I) <= 750;
cvx_end


P_t = zeros(1,m);

no_of_iters = 1;

for iter=1:no_of_iters
rng(11);

dist = 0;
min_dist = 200;

% while dist<min_dist
%     for i=1:u
%         rcv_coors(i,1) = randi([1,rs_x],1,1);
%         rcv_coors(i,2) = randi([1,rs_y],1,1);
%     end
%     dist = Calc_min_dist(rcv_coors);
% end
% rcv_coors

end


fprintf(fileID,'End of simulation\n');
fprintf(fileID,'Objective = %0.4g, uniformity = %0.4g \n', min(I), min(I)/mean(I));


fprintf(fileID,'P_m = \n');
for qq=1:m-1
    fprintf(fileID,'%0.4g,', P_m(qq));
end
fprintf(fileID,'%0.4g\n', P_m(m));

fprintf(fileID,'xi = \n');
for qq=1:Z-1
    fprintf(fileID,'%0.4g,', xi(qq));
end
fprintf(fileID,'%0.4g\n', xi(Z));

% dlmwrite('xi_values.txt', xi,' ')
% dlmwrite('P_m.txt', P_m,' ')
% dlmwrite('chi_mz.txt', chi_mz, 'delimiter', ' ')

diary off
% H_mn = h_mn_los + h_mn_nlos;




==> code/simulations/Bulb Radius/40cm/parameters.m <==
rs = 600;
rs_x = 600;
rs_y = 600;
h = 300;
R = 40; %radius of the hemispherical bulb in cm
r = 1.5; %radius of an LED
A_r = 5;                                % area of a receiver (in square-centimeters) 
A_s = 10;                               % effective receiving area of a sensing point (in square-centimeters) 
% b = [9    16    22    28    34    40    45    50    55    60    64    68    72    75    77    79    81    82    83   40];
% b = [11 14 17 10 7 5 50];     % vector of the number of LED boards in each layer and the FOV angle of the LEDs
% b = [11 14 17 10 7 5 60];     % vector of the number of LED boards in each layer and the FOV angle of the LEDs
% b = [3 13 8 40];
% b = [11 14 17 21 25 30 60];
%  b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   70];
% b = [9    16    22    28    34    40    45    50    55    60    64    68    72    75    77    79    81    82    83   50];
b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   30];
theta = b(end)/2;                       % semi-angle at half power in degrees
q = -log10(2)/log10(cosd(theta));       % the order of lambertian emission
shi_c = 85;                             %receiver FOV angle in degrees

m = sum(b(1:length(b)-1))+1;     % number of total LED boards
n = 10*10;  % number of sensor points to calculate the illumination uniformity across the room
u_v = 2:2:12;
min_tp = zeros(1,length(u_v));
avg_tp = zeros(1,length(u_v));
unif = zeros(1,length(u_v));
ms = zeros(1,length(u_v));
u = 5; % u_v(u_ind);      % number of receivers

t0 = clock;
tol = 0.1;
% u = u_v(ind)
e_mu = zeros(1,m*u);    % assignment matrix
% P_max = 1*10;  % maximum allotted power for one LED Board in watts
h_mu = zeros(m,u);    % Channel matrix for u users
h_mu_los = zeros(m,u);    % LOS Channel matrix for u users
% h_mn_los = zeros(m,n);    % LOS Channel matrix for n sensing points
h_mu_nlos = zeros(m,u); % NLOS Channel matrix for u users
% h_mn_nlos = zeros(m,n); % NLOS Channel matrix for n sensing points
h_mu_total = zeros(m,u);  % Total Channel matrix for u users
layernum = length(b)-1;
N0 = 2.5e-20; % AWGN spectral density in W / H
B = 20e6;   % modulation bandwidth in Hz
% [x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor(b,rs,R,r,h,layernum);
[x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor_xy(b,rs_x,rs_y,R,r,h,layernum);

% scatter3(x_coor,y_coor,z_coor);
alpha_0 = 169; % luminous efficacy of white LED
rcv_coors = zeros(u,2);
zeta = zeros(1,m);    % Mirror assignment binary variable 
led_beam_radius = (h-R)*(tan(b(end)/2*pi/180))+r;

reflected = zeros(m,3);
rfl_ind = 0.99; %reflection index of the mirrors


% placing the sensors
% 
bound = 30; % boundary for the sensors in cm
eff_len = rs - 2*bound; % effective size of the room considering boundary

% scatter(sensors(:,1),sensors(:,2));
% n=0;
% for j=54.5455:54.5455:rs_y
%     for i= 54.5455:54.5455:rs_x
%         n = n+1;
%         sensors(n,1) = i;
%         sensors(n,2) = j;
%     end
% end

h_mn = zeros(m,n);    % Channel matrix for n sensors
size = 30;           % size of each square grid in cm
MX = rs_x/size; % number of grids in the x-axis and y-axis, refer to X in mirrorvlc paper
MY = rs_y/size;
MZ = h/size;  % number of grids in the z-axis, refer to Y in mirrorvlc paper
theta = b(end)/2;    % semi-angle at half power in degrees
q = -log10(2)/log10(cosd(theta));  % the order of lambertian emission

P_min = 0.02;
P_bar = 0.3;
max_uni = 0.7;
grids = set_grid(rs_x,rs_y,h,size);
% xi = randi([0,1],1,4*MH*MV);
Z = 2*MZ*(MX+MY);

sensors = zeros(n,2);

for j=0:sqrt(n)-1
    for i=1:sqrt(n)
        sensors(i+j*sqrt(n),1) = bound + i*eff_len/(sqrt(n)+1);
        sensors(i+j*sqrt(n),2) = bound + (j+1)*eff_len/(sqrt(n)+1);
    end
end

==> code/simulations/Bulb Radius/40cm/plane_line_intersect.m <==
function [I,check]=plane_line_intersect(n,V0,P0,P1)
%plane_line_intersect computes the intersection of a plane and a segment(or
%a straight line)
% Inputs: 
%       n: normal vector of the Plane 
%       V0: any point that belongs to the Plane 
%       P0: end point 1 of the segment P0P1
%       P1:  end point 2 of the segment P0P1
%
%Outputs:
%      I    is the point of interection 
%     Check is an indicator:
%      0 => disjoint (no intersection)
%      1 => the plane intersects P0P1 in the unique point I
%      2 => the segment lies in the plane
%      3=>the intersection lies outside the segment P0P1
%
% Example:
% Determine the intersection of following the plane x+y+z+3=0 with the segment P0P1:
% The plane is represented by the normal vector n=[1 1 1]
% and an arbitrary point that lies on the plane, ex: V0=[1 1 -5]
% The segment is represented by the following two points
% P0=[-5 1 -1]
%P1=[1 2 3]   
% [I,check]=plane_line_intersect([1 1 1],[1 1 -5],[-5 1 -1],[1 2 3]);

%This function is written by :
%                             Nassim Khaled
%                             Wayne State University
%                             Research Assistant and Phd candidate
%If you have any comments or face any problems, please feel free to leave
%your comments and i will try to reply to you as fast as possible.

I=[0 0 0];
u = P1-P0;
w = P0 - V0;
D = dot(n,u);
N = -dot(n,w);
check=0;
if abs(D) < 10^-7        % The segment is parallel to plane
        if N == 0           % The segment lies in plane
            check=2;
            return
        else
            check=0;       %no intersection
            return
        end
end

%compute the intersection parameter
sI = N / D;
I = P0+ sI.*u;

if (sI < 0 || sI > 1)
    check= 3;          %The intersection point  lies outside the segment, so there is no intersection
else
    check=1;
end

==> code/simulations/Bulb Radius/40cm/set_grid.m <==
function [grids] = set_grid(rs_x,rs_y,h,size)   
    MX = rs_x/size; % number of grids in the x-axis and y-axis, refer to X in mirrorvlc paper
    MY = rs_y/size;
    MZ = h/size;  % number of grids in the z-axis, refer to Y in mirrorvlc paper

    Z = 2*MZ*(MX+MY);  % refer to Z in mirrorvlc paper
    grids = zeros(Z,3);

    xunit = size; 
    yunit = size;
    zunit = size;
    ind = 1;

    % Set mirror grids for YZ plane

    for zi = zunit/2:zunit:h-zunit/2
        for yi= yunit/2:yunit:rs_y-yunit/2
            grids(ind,1) = 0;
            grids(ind,2) = yi;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % Set mirror grids for XZ+rs_y plane

    for zi = zunit/2:zunit:h-zunit/2
        for xi= xunit/2:xunit:rs_x-xunit/2
            grids(ind,1) = xi;
            grids(ind,2) = rs_y;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % Set mirror grids for YZ+rs_x plane

    for zi = zunit/2:zunit:h-zunit/2
        for yi= yunit/2:yunit:rs_y-yunit/2
            grids(ind,1) = rs_x;
            grids(ind,2) = yi;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % Set mirror grids for XZ plane

    for zi = zunit/2:zunit:h-zunit/2
        for xi= xunit/2:xunit:rs_x-xunit/2
            grids(ind,1) = xi;
            grids(ind,2) = 0;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % scatter3(grids(:,1),grids(:,2),grids(:,3));
end

==> code/simulations/Bulb Radius/50cm-50deg/Get_coor.m <==
function [x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor(x,rs,R,r,h,layernum)
%x = round(x);
alpha = atan(r/R); %angle between two current LED vectors
%syms t;
i=1; %layer count
num_of_led = layernum+1;
angle_dist_xz = double((90-radtodeg(alpha))/(layernum+1));
alpha_xz = radtodeg(alpha);
x_coor = 0;
y_coor = 0;
z_coor = h-R;
theta_layer = [];
R_in_layer = zeros(1,layernum);
xc = 0;
yc = 0;
zc = h;

Norm_dist = [];
Hypotnuse = [];
Norm_xcoor = [];        % x-coordinate of normal points   
Norm_ycoor = [];        % y-coordinate of normal points
Norm_zcoor = [];        % z-coordinate of normal points
FullsectionOrigins = [0 0 h-R 0 1];
FullsectionNormals = [0 0 0 1];
Fullsection_Lights = [0 0 R-h 1];

n0 = 2.5e-17; % AWGN spectral density in mW / Hz
B = 30e6; % modulation bandwidth in Hz
noise = n0*B; %AWGN noise

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Loop for determining position (x and z index) of each layers. y is zero %
% in these cases                                                          %
%%%%%%%%%%%%%%%%%%%=%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


theta1 = x(1,layernum+1); % Divergence angle of LEDs in degrees
thetaR = theta1*pi/180;
count = 1; % Total Number of LEDs

while i<=layernum
    alpha_xz = alpha_xz + angle_dist_xz;
    x_coor = [x_coor R*sin(degtorad(alpha_xz))];
    z_coor = [z_coor h-R*cos(degtorad(alpha_xz))];
    y_coor = [y_coor 0];
    count = count+1;
    
    FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
    
    %code for finding the normal point on the x-y plane
    coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
    t = -zc/coeff(1,3);
    Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
    Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
    Norm_zcoor = [Norm_zcoor 0];    
    FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
    Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
    
    % disp(sqrt((x_prev(i)-x_prev(i+1))^2+(z_prev(i)-z_prev(i+1))^2));
    theta_layer = [theta_layer atan(x_coor(length(x_coor))/(h-z_coor(length(z_coor))))];
    Norm_dist = [Norm_dist z_coor(i)*tan(theta_layer(i))]; 
    Hypotnuse = [Hypotnuse sqrt((z_coor(i))^2 + (Norm_dist(i))^2)];
    j = 1;
    R_in_layer(1,i) = x_coor(length(x_coor));
    % alpha_xy = 2*atan(r/R_in_layer(1,i));
    num = x(1,i); %floor(360/radtodeg(alpha_xy));
    % rem = double((360 - num*radtodeg(alpha_xy))/num);
    angle_dist = double(360/num); %radtodeg(alpha_xy)+rem;
    alpha_xy = 0;
    num_of_led = num_of_led + num - 1;

    % Loop for determining position (x and y index) in a particular layer.
    % z is fixed in these cases

    while j < num
        alpha_xy = alpha_xy + angle_dist;
        if alpha_xy==90
            x_coor = [x_coor 0];
            y_coor = [y_coor R_in_layer(1,i)];
        elseif alpha_xy==180
            x_coor = [x_coor -R_in_layer(1,i)];
            y_coor = [y_coor 0];
        elseif alpha_xy==270
            x_coor = [x_coor 0];
            y_coor = [y_coor -R_in_layer(1,i)];
        else
            if alpha_xy>0 && alpha_xy<90
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(alpha_xy))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(alpha_xy))];
            elseif alpha_xy>90 && alpha_xy<180
                t_angle = 180-alpha_xy;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>180 && alpha_xy<270
                t_angle = alpha_xy-180;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>270 && alpha_xy<360
                t_angle = 360-alpha_xy;
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            end
        end
        z_coor = [z_coor z_coor(length(z_coor))];

        %code for finding the normal point
        coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
        t = -zc/coeff(1,3);
        Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
        Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
        Norm_zcoor = [Norm_zcoor 0];
        count = count+1;
        
        FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
        FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
        Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
       
        j = j+1;
    end
    i = i+1;
    if i==3
        %disp(x_coor);
        %disp(y_coor);
        %disp(z_coor);
        %scatter3(x_in_layer,y_in_layer,z_in_layer);
        %scatter3(x_coor,y_coor,z_coor);
    end
end


FullsectionNormals(:,1) = FullsectionNormals(:,1) + rs/2;
FullsectionOrigins(:,1) = FullsectionOrigins(:,1) + rs/2;
FullsectionNormals(:,2) = FullsectionNormals(:,2) + rs/2;
FullsectionOrigins(:,2) = FullsectionOrigins(:,2) + rs/2;
Fullsection_Lights = -Fullsection_Lights;
% x_coor = [0 x_coor];
% y_coor = [0 y_coor];
% z_coor = [h-R z_coor];
x_coor = x_coor + rs/2;
y_coor = y_coor + rs/2;
Norm_xcoor = Norm_xcoor + rs/2;
Norm_ycoor = Norm_ycoor + rs/2;

end

==> code/simulations/Bulb Radius/50cm-50deg/Get_coor_xy.m <==
function [x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor_xy(x,rs_x,rs_y,R,r,h,layernum)
%x = round(x);
alpha = atan(r/R); %angle between two current LED vectors
%syms t;
i=1; %layer count
num_of_led = layernum+1;
angle_dist_xz = double((90-radtodeg(alpha))/(layernum+1));
alpha_xz = radtodeg(alpha);
x_coor = 0;
y_coor = 0;
z_coor = h-R;
theta_layer = [];
R_in_layer = zeros(1,layernum);
xc = 0;
yc = 0;
zc = h;

Norm_dist = [];
Hypotnuse = [];
Norm_xcoor = [];        % x-coordinate of normal points   
Norm_ycoor = [];        % y-coordinate of normal points
Norm_zcoor = [];        % z-coordinate of normal points
FullsectionOrigins = [0 0 h-R 0 1];
FullsectionNormals = [0 0 0 1];
Fullsection_Lights = [0 0 R-h 1];

n0 = 2.5e-17; % AWGN spectral density in mW / Hz
B = 30e6; % modulation bandwidth in Hz
noise = n0*B; %AWGN noise

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Loop for determining position (x and z index) of each layers. y is zero %
% in these cases                                                          %
%%%%%%%%%%%%%%%%%%%=%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


theta1 = x(1,layernum+1); % Divergence angle of LEDs in degrees
thetaR = theta1*pi/180;
count = 1; % Total Number of LEDs

while i<=layernum
    alpha_xz = alpha_xz + angle_dist_xz;
    x_coor = [x_coor R*sin(degtorad(alpha_xz))];
    z_coor = [z_coor h-R*cos(degtorad(alpha_xz))];
    y_coor = [y_coor 0];
    count = count+1;
    
    FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
    
    %code for finding the normal point on the x-y plane
    coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
    t = -zc/coeff(1,3);
    Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
    Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
    Norm_zcoor = [Norm_zcoor 0];    
    FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
    Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
    
    % disp(sqrt((x_prev(i)-x_prev(i+1))^2+(z_prev(i)-z_prev(i+1))^2));
    theta_layer = [theta_layer atan(x_coor(length(x_coor))/(h-z_coor(length(z_coor))))];
    Norm_dist = [Norm_dist z_coor(i)*tan(theta_layer(i))]; 
    Hypotnuse = [Hypotnuse sqrt((z_coor(i))^2 + (Norm_dist(i))^2)];
    j = 1;
    R_in_layer(1,i) = x_coor(length(x_coor));
    % alpha_xy = 2*atan(r/R_in_layer(1,i));
    num = x(1,i); %floor(360/radtodeg(alpha_xy));
    % rem = double((360 - num*radtodeg(alpha_xy))/num);
    angle_dist = double(360/num); %radtodeg(alpha_xy)+rem;
    alpha_xy = 0;
    num_of_led = num_of_led + num - 1;

    % Loop for determining position (x and y index) in a particular layer.
    % z is fixed in these cases

    while j < num
        alpha_xy = alpha_xy + angle_dist;
        if alpha_xy==90
            x_coor = [x_coor 0];
            y_coor = [y_coor R_in_layer(1,i)];
        elseif alpha_xy==180
            x_coor = [x_coor -R_in_layer(1,i)];
            y_coor = [y_coor 0];
        elseif alpha_xy==270
            x_coor = [x_coor 0];
            y_coor = [y_coor -R_in_layer(1,i)];
        else
            if alpha_xy>0 && alpha_xy<90
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(alpha_xy))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(alpha_xy))];
            elseif alpha_xy>90 && alpha_xy<180
                t_angle = 180-alpha_xy;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>180 && alpha_xy<270
                t_angle = alpha_xy-180;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>270 && alpha_xy<360
                t_angle = 360-alpha_xy;
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            end
        end
        z_coor = [z_coor z_coor(length(z_coor))];

        %code for finding the normal point
        coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
        t = -zc/coeff(1,3);
        Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
        Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
        Norm_zcoor = [Norm_zcoor 0];
        count = count+1;
        
        FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
        FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
        Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
       
        j = j+1;
    end
    i = i+1;
    if i==3
        %disp(x_coor);
        %disp(y_coor);
        %disp(z_coor);
        %scatter3(x_in_layer,y_in_layer,z_in_layer);
        %scatter3(x_coor,y_coor,z_coor);
    end
end


FullsectionNormals(:,1) = FullsectionNormals(:,1) + rs_x/2;
FullsectionOrigins(:,1) = FullsectionOrigins(:,1) + rs_x/2;
FullsectionNormals(:,2) = FullsectionNormals(:,2) + rs_y/2;
FullsectionOrigins(:,2) = FullsectionOrigins(:,2) + rs_y/2;
Fullsection_Lights = -Fullsection_Lights;
% x_coor = [0 x_coor];
% y_coor = [0 y_coor];
% z_coor = [h-R z_coor];
x_coor = x_coor + rs_x/2;
y_coor = y_coor + rs_y/2;
Norm_xcoor = Norm_xcoor + rs_x/2;
Norm_ycoor = Norm_ycoor + rs_y/2;

end

==> code/simulations/Bulb Radius/50cm-50deg/Get_illuminance.m <==
function [I] = Get_illuminance(P_m,h_mn,n)
% N0 = 2.5e-20; % AWGN spectral density in W / Hz
% B = 20e6;   % modulation bandwidth in Hz
alpha_0 = 60; % luminous efficacy of white LED
% sig = zeros(1,u);
% ifrnc = zeros(1,u);
% sinr = zeros(1,u);
I = zeros(1,n);
% for k=1:u
%     sig(k) = sum((P_m.*(h_mu(:,k))'.*A_mat(k,:)).^2);    
% end

% for k=1:u
%     ifrnc(k) = sum(sig)-sig(k);
%     if (ifrnc(k)==0)
%         sinr(k) = sig(k);
%     else
%         sinr(k) = sig(k)/(N0*B+ifrnc(k));
%     end
% end
% 
for k=1:n
    I(k) = alpha_0*sum(P_m.*(h_mn(:,k))');
end

% I
% I_min = min(I)
% I_avg = sum(I)/n
% 
% uni = I_min/I_avg;
% P_m(1) = 0.05;

% I

end

==> code/simulations/Bulb Radius/50cm-50deg/Get_sinr.m <==
function [out] = Get_sinr(P_m,H_mu,eps,m,u)
N0 = 2.5e-20; % AWGN spectral density in W / Hz
B = 20e6;   % modulation bandwidth in Hz
sig = zeros(1,u);
ifrnc = zeros(1,u);
sinr = zeros(1,u);

for k=1:u
    for i=1:m
        sig(k) = sig(k) + P_m(i)*H_mu(i,k)*eps(i,k);
    end
end

for k=1:u
    
    for j=1:u
        temp = 0;
        if k~=j
            for i=1:m
                temp = temp + P_m(i)*H_mu(i,j)*eps(i,j);
            end
        end
        ifrnc(k) = ifrnc(k) + temp^2;
    end
    
    sinr(k) = sig(k)^2/(N0*B+ifrnc(k));
end

% for k=1:n
% %     I(k) = alpha_0*sum(P_m.*(h_mn(:,k))');
% end
% sinr

% for k=1:u
%     for i=1:m
%         if distances(k,i)<led_beam_radius && A_mat(i)~=k
%             sig(k) = sig(k)-P_m(i)*h_mu(i,k);
%             ifrnc(k) = ifrnc(k)+P_m(i)*h_mu(i,k);
%         end
%     end
%     sinr(k) = sig(k)/(N0*B+ifrnc(k));
% end


out = sinr;
% sinr

end

==> code/simulations/Bulb Radius/50cm-50deg/calc_los_channel.m <==
function [out,out2] = calc_los_channel(FullsectionOrigins,FullsectionNormals,node_coors,m,l,q,divangle,shi_c,h,A_l,cov_ml)
    out = zeros(m,l);
    for i=1:l
        for j=1:m
            d = sqrt((FullsectionOrigins(j,1)-node_coors(i,1))^2+(FullsectionOrigins(j,2)-node_coors(i,2))^2+(FullsectionOrigins(j,3))^2);
            LP = [FullsectionNormals(j,1)-FullsectionOrigins(j,1) FullsectionNormals(j,2)-FullsectionOrigins(j,2) FullsectionNormals(j,3)-FullsectionOrigins(j,3)];
            RP = [node_coors(i,1)-FullsectionOrigins(j,1) node_coors(i,2)-FullsectionOrigins(j,2) 0-FullsectionOrigins(j,3)];
            NV = [0 0 h];
            shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
            phi = atan2(norm(cross(LP,RP)),dot(LP,RP));
            if (phi<=divangle*pi/180 && shi<=shi_c*pi/180)
                out(j,i) = (A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                cov_ml(j,i) = norm(node_coors(i:i,1:2) - FullsectionNormals(j:j,1:2));
            else
                out(j,i) = 0;
            end
%             if isreal(out(j,i))==0
%                 phi
%                 shi
%                 d
%             end
        end
    end
    out2 = cov_ml;

end

==> code/simulations/Bulb Radius/50cm-50deg/calc_nlos_channel.m <==
function [fin,out] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,node_coors,m,l,q,divangle,shi_c,rs,h,A_l,rfl_ind,grids,MX,MY,MZ,cov_ml)

fin = zeros(m,l,2*MZ*(MX+MY));
% fin = cvx(zeros(m,l,4*MH*MV));

% variables for calculating nlos channel model 
% YZ plane variables
N0_YZ = [-rs 0 0]; %normal vector on YZ plane
V0_YZ = [0 rs/2 h/2]; %any point that belongs to the YZ Plane 
% YZ+rs plane variables
N0_YZ_rs = [rs 0 0]; %normal vector on YZ+rs plane
V0_YZ_rs = [rs rs/2 h/2]; %any point that belongs to the YZ+rs Plane 
% XZ plane variables
N0_XZ = [0 rs 0]; %normal vector on XZ plane
V0_XZ = [rs/2 0 h/2]; %any point that belongs to the XZ Plane 
% XZ+rs plane variables
N0_XZ_rs = [0 -rs 0]; %normal vector on XZ+rs plane
V0_XZ_rs = [rs/2 rs h/2]; %any point that belongs to the XZ+rs Plane 
N0_XY = [0 0 rs]; %normal vector on XY plane
V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 

rfl_pnt = zeros(m,3); % reflected points on the floor of all LEDs


for i=1:l
    for j=1:m

        %%%%----------------------------------%%%%
        %%%%         NLOS channel             %%%%
        %%%%----------------------------------%%%%

        P1 = [FullsectionNormals(j,1) FullsectionNormals(j,2) FullsectionNormals(j,3)];
        P0 = [FullsectionOrigins(j,1) FullsectionOrigins(j,2) FullsectionOrigins(j,3)];
        LP = P1-P0;                                                 % LED beam vector
        node = [node_coors(i,1) node_coors(i,2) 0];  
        NV = [0 0 h];                                               % unit normal vector on YZ plane

        %%% Checking with YZ plane

        norm_N0 = N0_YZ / norm(N0_YZ);                              % unit normal vector on YZ plane
        [I,check]=plane_line_intersect(N0_YZ,V0_YZ,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ plane

            for z = 1:MY*MZ
                
                %%% find the reflected ray
                % if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                            cov_ml(j,i) = norm(node_coors(i:i,1:2) - rfl_pnt(j:j,1:2));
                        end
                    end

                % end

            end
            
            continue
            
        end
        
        %%% Checking with XZ+rs plane

        norm_N0 = N0_XZ_rs / norm(N0_XZ_rs);                              % unit normal vector on XZ+rs plane
        [I,check]=plane_line_intersect(N0_XZ_rs,V0_XZ_rs,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ+rs plane

            for z = MY*MZ+1:MY*MZ+MX*MZ

                %%% find the reflected ray
%                 if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                            cov_ml(j,i) = norm(node_coors(i:i,1:2) - rfl_pnt(j:j,1:2));
                        end
                    end

%                 end

            end
            
            continue
            
        end
        
        %%% Checking with YZ+rs plane

        norm_N0 = N0_YZ_rs / norm(N0_YZ_rs);                              % unit normal vector on YZ+rs plane
        [I,check]=plane_line_intersect(N0_YZ_rs,V0_YZ_rs,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ+rs plane

            for z = MY*MZ+MX*MZ+1:2*MY*MZ+MX*MZ

                %%% find the reflected ray
                %if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                            cov_ml(j,i) = norm(node_coors(i:i,1:2) - rfl_pnt(j:j,1:2));
                        end
                    end

                %end

            end
            
            continue
            
        end
        
        %%% Checking with XZ plane

        norm_N0 = N0_XZ / norm(N0_XZ);                              % unit normal vector on XZ plane
        [I,check]=plane_line_intersect(N0_XZ,V0_XZ,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ plane

            for z = 2*MY*MZ+MX*MZ+1:2*MY*MZ+2*MX*MZ

                %%% find the reflected ray
                % if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                            cov_ml(j,i) = norm(node_coors(i:i,1:2) - rfl_pnt(j:j,1:2));
                        end
                    end

                % end

            end
            
            continue
            
        end
    
    end
    
end

out = cov_ml;


end

==> code/simulations/Bulb Radius/50cm-50deg/calculate_grid_to_led_mappings.m <==
function [out] = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,divangle,rs,h,grids,MX,MY,MZ)

out = zeros(2*MZ*(MX+MY),m);

% this function is for finding incident leds for every z index 
% YZ plane variables
N0_YZ = [-rs 0 0]; %normal vector on YZ plane
V0_YZ = [0 rs/2 h/2]; %any point that belongs to the YZ Plane 
% YZ+rs plane variables
N0_YZ_rs = [rs 0 0]; %normal vector on YZ+rs plane
V0_YZ_rs = [rs rs/2 h/2]; %any point that belongs to the YZ+rs Plane 
% XZ plane variables
N0_XZ = [0 rs 0]; %normal vector on XZ plane
V0_XZ = [rs/2 0 h/2]; %any point that belongs to the XZ Plane 
% XZ+rs plane variables
N0_XZ_rs = [0 -rs 0]; %normal vector on XZ+rs plane
V0_XZ_rs = [rs/2 rs h/2]; %any point that belongs to the XZ+rs Plane 


for j=1:m

    %%%%----------------------------------%%%%
    %%%%         NLOS channel             %%%%
    %%%%----------------------------------%%%%

    P1 = [FullsectionNormals(j,1) FullsectionNormals(j,2) FullsectionNormals(j,3)];
    P0 = [FullsectionOrigins(j,1) FullsectionOrigins(j,2) FullsectionOrigins(j,3)];
    LP = P1-P0;                                                 % LED beam vector

    %%% Checking with YZ plane

    [I,check]=plane_line_intersect(N0_YZ,V0_YZ,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ plane

        for z = 1:MY*MZ

            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

    %%% Checking with XZ+rs plane

    [I,check]=plane_line_intersect(N0_XZ_rs,V0_XZ_rs,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ+rs plane

        for z = MY*MZ+1:MY*MZ+MX*MZ


            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

    %%% Checking with YZ+rs plane

    [I,check]=plane_line_intersect(N0_YZ_rs,V0_YZ_rs,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ+rs plane

        for z = MY*MZ+MX*MZ+1:2*MY*MZ+MX*MZ
            
            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

    %%% Checking with XZ plane

    [I,check]=plane_line_intersect(N0_XZ,V0_XZ,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ plane

        for z = 2*MY*MZ+MX*MZ+1:2*MY*MZ+2*MX*MZ

            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

end



end

==> code/simulations/Bulb Radius/50cm-50deg/heuristic_NUA.m <==
clc;
tic;
close all;

parameters              % load default parameters

% add modified parameters below

filename = sprintf('%s_%d_%d_%d%s.txt','nua_final_users',u_v(1),u_v(end),R,'cm');
fileID = fopen(filename,'w');

f1 = 'input_P_m.txt';
P_m_ini = importdata(f1);
f2 = 'input_xi.txt';
xi = importdata(f2);

Q_iteration = 100;

uni = zeros(1,Q_iteration);
min_Rate = zeros(1,Q_iteration);
avg_Rate = zeros(1,Q_iteration);
avg_ilum = zeros(1,Q_iteration);
obj = zeros(1,Q_iteration);

min_RateAVG = zeros(1,length(u_v));
avg_RateAVG = zeros(1,length(u_v));
uniAVG = zeros(1,length(u_v));
avg_ilumAVG = zeros(1,length(u_v));
objAVG = zeros(1,length(u_v));

[h_mn_los,cov_mn] = calc_los_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,h,A_s,cov_mn);
[h_mn_nlos,cov_mn] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,rs,h,A_s,rfl_ind,grids,MX,MY,MZ,cov_mn);

grid_led_matrix = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,b(end),rs,h,grids,MX,MY,MZ);
h_mn_nlos_2d = zeros(m,n);

for i=1:m
    for j=1:n
        for k=1:Z
            if grid_led_matrix(k,i)==1
                h_mn_nlos_2d(i,j) = h_mn_nlos_2d(i,j) + xi(k)*h_mn_nlos(i,j,k);
            end
        end
    end
end

P_m = P_m_ini;
H_mn = h_mn_los + h_mn_nlos_2d;
I_avg = alpha_0/n*sum(P_m*H_mn);
iuni = min(alpha_0*P_m*H_mn)/I_avg;

for sp=1:length(u_v)
    u=u_v(sp);
    fprintf(fileID,'\nU = %d\n',u);
    % P_m = readmatrix('input_P_m.txt')
    % xi = xi_ini;
    
        
    rng(11);
    
    for qq=1:Q_iteration
        
        fprintf(fileID,'\nqq = %d',qq);
        P_m = P_m_ini;
        eps = zeros(m,u);
        cov_mu = zeros(m,u);
        cov_mu(:,:) = Inf;
        
        % dist = 0;
        % min_dist = 200;
        rcv_coors = zeros(u,2);
        
        % while dist<min_dist
        for i=1:u
            rcv_coors(i,1) = randi([1,rs_x],1,1);
            rcv_coors(i,2) = randi([1,rs_y],1,1);
        end
        %     dist = Calc_min_dist(rcv_coors);
        % end
        % rcv_coors
        
        [h_mu_los,cov_mu] = calc_los_channel(FullsectionOrigins,FullsectionNormals,rcv_coors,m,u,q,b(end),shi_c,h,A_r,cov_mu);
        [h_mu_nlos,cov_mu] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,rcv_coors,m,u,q,b(end),shi_c,rs,h,A_r,rfl_ind,grids,MX,MY,MZ,cov_mu);
        
        for i=1:m
            count = 0;
            nrst = -1;
            scnd_nrst = -1;
            min = Inf;
            scnd_min = Inf;
            for j=1:u
                if cov_mu(i,j) < min
                    min = cov_mu(i,j);
                    nrst = j;
                end
            end
            
            for j=1:u
                if cov_mu(i,j) < scnd_min && j~= nrst
                    count = count+1;
                    scnd_min = cov_mu(i,j);
                    scnd_nrst = j;
                end
            end
            if nrst ~= -1
                eps(i,nrst) = 1;
                if scnd_nrst == -1
                    clear min;
                    P_m(i) = min((1+tol)*P_m(i),P_bar);
                    if P_m(i) > P_bar
                        P_m(i) = P_bar;
                    end
                else
                    %             disp('reached')
                    %             P_m(i)*(1-min/scnd_min)
                    %             max(P_m(i)*(1-min/scnd_min),P_min)
                    P_m(i) = max([P_m(i)*(1-tol),P_m(i)*(1-min/scnd_min),P_min]);
                end
            end
        end
        
        h_mu_nlos_2d = zeros(m,u);
        
        for i=1:m
            for j=1:u
                for k=1:Z
                    if grid_led_matrix(k,i)==1
                        h_mu_nlos_2d(i,j) = h_mu_nlos_2d(i,j) + xi(k)*h_mu_nlos(i,j,k);
                    end
                end
            end
        end
        
        H_mu = h_mu_los + h_mu_nlos_2d;
        
        G_mat = Get_sinr(P_m,H_mu,eps,m,u);
        clear min;
        G_min = min(G_mat);
        G_avg = mean(G_mat);
        I_avg = alpha_0/n*sum(P_m*H_mn);
        clear min;
        uni(qq) = min(alpha_0*P_m*H_mn)/I_avg;
        min_Rate(qq) = B*log2(1+G_min);
        avg_Rate(qq) = B*log2(1+G_avg);
        avg_ilum(qq) = 1000*I_avg;
        obj(qq) = G_min*uni(qq);
        
    end
    
    min_RateAVG(sp) = sum(min_Rate)/Q_iteration;
    avg_RateAVG(sp) = sum(avg_Rate)/Q_iteration;
    uniAVG(sp) = sum(uni)/Q_iteration;
    avg_ilumAVG(sp) = sum(avg_ilum)/Q_iteration;
    objAVG(sp) = sum(obj)/Q_iteration;
    
    fprintf(fileID,'\n\n');
    fprintf(fileID,'Obj function values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', obj(qq));
    end
    
    fprintf(fileID,'\n');
    fprintf(fileID,'Uniformity values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', uni(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Minimum rate values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', min_Rate(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Average rate values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', avg_Rate(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Average illumination values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', avg_ilum(qq));
    end
    fprintf(fileID,'\n');
    
end

fprintf(fileID,'\nEnd of simulation\n');

fprintf(fileID,'Obj Function for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4f ', objAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Uniformity for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4f ', uniAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Minimum rate for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', min_RateAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Average rate for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', avg_RateAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Average illumination for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', avg_ilumAVG(sp));
end
fprintf(fileID,'\n');

toc;


==> code/simulations/Bulb Radius/50cm-50deg/heuristic_SSA_LED.m <==
clc;
tic;
close all;

parameters              % load default parameters

% add modified parameters below
% u_v = 5;

filename = sprintf('%s_%d_%d_%d_%s.txt','ssa_led_final_users',u_v(1),u_v(end),R,'cm');
fileID = fopen(filename,'w');

f1 = 'input_P_m.txt';
P_m_ini = importdata(f1);
f2 = 'input_xi.txt';
xi = importdata(f2);

Q_iteration = 100;

uni = zeros(1,Q_iteration);
min_Rate = zeros(1,Q_iteration);
avg_Rate = zeros(1,Q_iteration);
avg_ilum = zeros(1,Q_iteration);
obj = zeros(1,Q_iteration);

min_RateAVG = zeros(1,length(u_v));
avg_RateAVG = zeros(1,length(u_v));
uniAVG = zeros(1,length(u_v));
avg_ilumAVG = zeros(1,length(u_v));
objAVG = zeros(1,length(u_v));

cov_mn = zeros(m,n);

[h_mn_los,cov_mn] = calc_los_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,h,A_s,cov_mn);
[h_mn_nlos,cov_mn] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,rs,h,A_s,rfl_ind,grids,MX,MY,MZ,cov_mn);

grid_led_matrix = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,b(end),rs,h,grids,MX,MY,MZ);
h_mn_nlos_2d = zeros(m,n);

for i=1:m
    for j=1:n
        for k=1:Z
            if grid_led_matrix(k,i)==1
                h_mn_nlos_2d(i,j) = h_mn_nlos_2d(i,j) + xi(k)*h_mn_nlos(i,j,k);
            end
        end
    end
end

P_m = P_m_ini;
H_mn = h_mn_los + h_mn_nlos_2d;
I_avg = alpha_0/n*sum(P_m*H_mn);
iuni = min(alpha_0*P_m*H_mn)/I_avg;

for sp=1:length(u_v)
    u=u_v(sp);
    fprintf(fileID,'\nU = %d\n',u);
    % P_m = readmatrix('input_P_m.txt')
    % xi = xi_ini;
    
        
    rng(11);
    
    for qq=1:Q_iteration
        
        fprintf(fileID,'\nqq = %d',qq);
        P_m = P_m_ini;
        eps = zeros(m,u);
        cov_mu = zeros(m,u);
        cov_mu(:,:) = Inf;
        
        % dist = 0;
        % min_dist = 200;
        rcv_coors = zeros(u,2);
        
        % while dist<min_dist
        for i=1:u
            rcv_coors(i,1) = randi([1,rs_x],1,1);
            rcv_coors(i,2) = randi([1,rs_y],1,1);
        end
        %     dist = Calc_min_dist(rcv_coors);
        % end
%         rcv_coors
        
        [h_mu_los,cov_mu] = calc_los_channel(FullsectionOrigins,FullsectionNormals,rcv_coors,m,u,q,b(end),shi_c,h,A_r,cov_mu);
        [h_mu_nlos,cov_mu] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,rcv_coors,m,u,q,b(end),shi_c,rs,h,A_r,rfl_ind,grids,MX,MY,MZ,cov_mu);
        
        h_mu_nlos_2d = zeros(m,u);
        
        for i=1:m
            for j=1:u
                for k=1:Z
                    if grid_led_matrix(k,i)==1
                        h_mu_nlos_2d(i,j) = h_mu_nlos_2d(i,j) + xi(k)*h_mu_nlos(i,j,k);
                    end
                end
            end
        end
        
        H_mu = h_mu_los + h_mu_nlos_2d;
        maxs = zeros(1,m);
        nrst = zeros(1,m);
        % Assigning LEDs to users
        
        for i=1:m           
            count = 0;  
            nrst = -1;
            scnd_nrst = -1;
            mx = -1;
            scnd_mx = 0;
            for j=1:u
                if cov_mu(i,j) ~= Inf
                    if H_mu(i,j) > mx
                        mx = H_mu(i,j);
                        nrst = j;
                    end
                end
            end
            
            for j=1:u
                if cov_mu(i,j) ~= Inf && j~= nrst
                    count = count+1;
                    if H_mu(i,j) > scnd_mx
                        scnd_mx = H_mu(i,j);
                        scnd_nrst = j;
                    end
                end
            end
            
            if nrst ~= -1
                if sum(eps(:,nrst))==0 || count <= round(0.3*u) 
                    eps(i,nrst) = 1;
                end
                if scnd_mx == 0 
                    clear min;
                    P_m(i) = min((1+tol)*P_m(i),P_bar);
                    if P_m(i) > P_bar
                        P_m(i) = P_bar;
                    end                    
%                     eps(i,nrst) = 1;
                else
                    %             disp('reached')
                    %             P_m(i)*(1-min/scnd_min)
                    %             max(P_m(i)*(1-min/scnd_min),P_min) ,P_m(i)*scnd_mx/mx
%                     scnd_mx
%                     mx
                    P_m(i) = max([P_m(i)*(1-tol),P_m(i)*(1-scnd_mx/mx),P_min]);
                end
            end
%             count 
        end
        
        G_mat = Get_sinr(P_m,H_mu,eps,m,u);
        clear min;
        G_min = min(G_mat);
        G_avg = mean(G_mat);
        I_avg = alpha_0/n*sum(P_m*H_mn);
        clear min;
        uni(qq) = min(alpha_0*P_m*H_mn)/I_avg;
        min_Rate(qq) = B*log2(1+G_min);
        avg_Rate(qq) = B*log2(1+G_avg);
        avg_ilum(qq) = 1000*I_avg;
        obj(qq) = G_min*uni(qq);
        
    end
    
    min_RateAVG(sp) = sum(min_Rate)/Q_iteration;
    avg_RateAVG(sp) = sum(avg_Rate)/Q_iteration;
    uniAVG(sp) = sum(uni)/Q_iteration;
    avg_ilumAVG(sp) = sum(avg_ilum)/Q_iteration;
    objAVG(sp) = sum(obj)/Q_iteration;
    
    fprintf(fileID,'\n\n');
    fprintf(fileID,'Obj function values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', obj(qq));
    end
    
    fprintf(fileID,'\n');
    fprintf(fileID,'Uniformity values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', uni(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Minimum rate values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', min_Rate(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Average rate values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', avg_Rate(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Average illumination values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', avg_ilum(qq));
    end
    fprintf(fileID,'\n');
    
end

fprintf(fileID,'\nEnd of simulation\n');

fprintf(fileID,'Obj Function for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4f ', objAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Uniformity for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4f ', uniAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Minimum rate for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', min_RateAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Average rate for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', avg_RateAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Average illumination for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', avg_ilumAVG(sp));
end
fprintf(fileID,'\n');

toc;


==> code/simulations/Bulb Radius/50cm-50deg/mirrorvlc_main.m <==
clc;
close all;

parameters
R = 50;

count = 0;
cov_mn = zeros(m,n);

[h_mn_los,cov_mn] = calc_los_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,h,A_s,cov_mn);
[h_mn_nlos,cov_mn] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,rs,h,A_s,rfl_ind,grids,MX,MY,MZ,cov_mn);

grid_led_matrix = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,b(end),rs,h,grids,MX,MY,MZ);

filename = sprintf('%s_%d_%d_%d_%d.txt','log',m,Z,n,b(end));
fileID = fopen(filename,'w');
diary on

cvx_begin

variable xi(1,Z) binary;
variable P_m(1,m); 
variable Rho_mz(m,Z);

% count = count+1

%xi = randi([0,1],1,4*MH*MV);
%P_m = 0.02+0.08*rand(1,m);

% P_m = cvx(zeros(1,m));
% xi = cvx(zeros(1,4*MH*MV));

%Rho_mz = cvx(zeros(m,Z));
% h_mn_nlos = cvx(zeros(m,n,Z));

I = cvx(zeros(1,n));
chi_mz = cvx(zeros(m,Z));

for x=1:Z    
    for y=1:m
          if grid_led_matrix(x,y)==1
                chi_mz(y,x) = xi(x);
          end
    end
end


for x=1:m
    fprintf(fileID,'%d \n', x);
    for y=1:n
        I(1,y) = I(1,y) + alpha_0 * P_m(1,x) * h_mn_los(x,y);
        for z=1:Z
            I(1,y) = I(1,y) + alpha_0 * Rho_mz(x,z) * h_mn_nlos(x,y,z);
        end
    end
end

maximize (min(I))

P_m >= 0.02;
P_m <= P_bar;
% sum(xi) <= 3;
% repmat(min(I),1,n) - I <= 0;
min(I) >= (max_uni/n)*sum(I);
% I >= 0.0035;
repmat(P_m',1,Z) >= Rho_mz;
Rho_mz >= 0;
Rho_mz >= P_bar*chi_mz - P_bar + repmat(P_m',1,Z);
Rho_mz <= P_bar*chi_mz;
1000*min(I) >= 15;
1000*max(I) <= 25;
cvx_end


P_t = zeros(1,m);

no_of_iters = 1;

for iter=1:no_of_iters
rng(11);

dist = 0;
min_dist = 200;

% while dist<min_dist
%     for i=1:u
%         rcv_coors(i,1) = randi([1,rs_x],1,1);
%         rcv_coors(i,2) = randi([1,rs_y],1,1);
%     end
%     dist = Calc_min_dist(rcv_coors);
% end
% rcv_coors

end


fprintf(fileID,'End of simulation\n');
fprintf(fileID,'Objective = %0.4g, uniformity = %0.4g \n', min(I), min(I)/mean(I));

fprintf(fileID,'P_m = \n');
for qq=1:m-1
    fprintf(fileID,'%0.4g,', P_m(qq));
end
fprintf(fileID,'%0.4g\n', P_m(m));

fprintf(fileID,'xi = \n');
for qq=1:Z-1
    fprintf(fileID,'%0.4g,', xi(qq));
end
fprintf(fileID,'%0.4g\n', xi(Z));
% dlmwrite('xi_values.txt', xi,' ')
% dlmwrite('P_m.txt', P_m,' ')
% dlmwrite('chi_mz.txt', chi_mz, 'delimiter', ' ')

diary off
% H_mn = h_mn_los + h_mn_nlos;

fclose(fileID);




==> code/simulations/Bulb Radius/50cm-50deg/parameters.m <==
rs = 600;
rs_x = 600;
rs_y = 600;
h = 300;
R = 50; %radius of the hemispherical bulb in cm
r = 1.5; %radius of an LED
A_r = 5;                                % area of a receiver (in square-centimeters) 
A_s = 10;                               % effective receiving area of a sensing point (in square-centimeters) 
% b = [9    16    22    28    34    40    45    50    55    60    64    68    72    75    77    79    81    82    83   40];
% b = [11 14 17 10 7 5 50];     % vector of the number of LED boards in each layer and the FOV angle of the LEDs
% b = [11 14 17 10 7 5 60];     % vector of the number of LED boards in each layer and the FOV angle of the LEDs
% b = [3 13 8 40];
% b = [11 14 17 21 25 30 60];
%  b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   70];
% b = [9    16    22    28    34    40    45    50    55    60    64    68    72    75    77    79    81    82    83   50];
b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   50];
theta = b(end)/2;                       % semi-angle at half power in degrees
q = -log10(2)/log10(cosd(theta));       % the order of lambertian emission
shi_c = 85;                             %receiver FOV angle in degrees

m = sum(b(1:length(b)-1))+1;     % number of total LED boards
n = 10*10;  % number of sensor points to calculate the illumination uniformity across the room
u_v = 2:2:12;
min_tp = zeros(1,length(u_v));
avg_tp = zeros(1,length(u_v));
unif = zeros(1,length(u_v));
ms = zeros(1,length(u_v));
u = 5; % u_v(u_ind);      % number of receivers

t0 = clock;
tol = 0.1;
% u = u_v(ind)
e_mu = zeros(1,m*u);    % assignment matrix
% P_max = 1*10;  % maximum allotted power for one LED Board in watts
h_mu = zeros(m,u);    % Channel matrix for u users
h_mu_los = zeros(m,u);    % LOS Channel matrix for u users
% h_mn_los = zeros(m,n);    % LOS Channel matrix for n sensing points
h_mu_nlos = zeros(m,u); % NLOS Channel matrix for u users
% h_mn_nlos = zeros(m,n); % NLOS Channel matrix for n sensing points
h_mu_total = zeros(m,u);  % Total Channel matrix for u users
layernum = length(b)-1;
N0 = 2.5e-20; % AWGN spectral density in W / H
B = 20e6;   % modulation bandwidth in Hz
% [x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor(b,rs,R,r,h,layernum);
[x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor_xy(b,rs_x,rs_y,R,r,h,layernum);

% scatter3(x_coor,y_coor,z_coor);
alpha_0 = 169; % luminous efficacy of white LED
rcv_coors = zeros(u,2);
zeta = zeros(1,m);    % Mirror assignment binary variable 
led_beam_radius = (h-R)*(tan(b(end)/2*pi/180))+r;

reflected = zeros(m,3);
rfl_ind = 0.99; %reflection index of the mirrors


% placing the sensors
% 
bound = 30; % boundary for the sensors in cm
eff_len = rs - 2*bound; % effective size of the room considering boundary

% scatter(sensors(:,1),sensors(:,2));
% n=0;
% for j=54.5455:54.5455:rs_y
%     for i= 54.5455:54.5455:rs_x
%         n = n+1;
%         sensors(n,1) = i;
%         sensors(n,2) = j;
%     end
% end

h_mn = zeros(m,n);    % Channel matrix for n sensors
size = 30;           % size of each square grid in cm
MX = rs_x/size; % number of grids in the x-axis and y-axis, refer to X in mirrorvlc paper
MY = rs_y/size;
MZ = h/size;  % number of grids in the z-axis, refer to Y in mirrorvlc paper
theta = b(end)/2;    % semi-angle at half power in degrees
q = -log10(2)/log10(cosd(theta));  % the order of lambertian emission

P_min = 0.02;
P_bar = 0.3;
max_uni = 0.7;
grids = set_grid(rs_x,rs_y,h,size);
% xi = randi([0,1],1,4*MH*MV);
Z = 2*MZ*(MX+MY);

sensors = zeros(n,2);

for j=0:sqrt(n)-1
    for i=1:sqrt(n)
        sensors(i+j*sqrt(n),1) = bound + i*eff_len/(sqrt(n)+1);
        sensors(i+j*sqrt(n),2) = bound + (j+1)*eff_len/(sqrt(n)+1);
    end
end

==> code/simulations/Bulb Radius/50cm-50deg/plane_line_intersect.m <==
function [I,check]=plane_line_intersect(n,V0,P0,P1)
%plane_line_intersect computes the intersection of a plane and a segment(or
%a straight line)
% Inputs: 
%       n: normal vector of the Plane 
%       V0: any point that belongs to the Plane 
%       P0: end point 1 of the segment P0P1
%       P1:  end point 2 of the segment P0P1
%
%Outputs:
%      I    is the point of interection 
%     Check is an indicator:
%      0 => disjoint (no intersection)
%      1 => the plane intersects P0P1 in the unique point I
%      2 => the segment lies in the plane
%      3=>the intersection lies outside the segment P0P1
%
% Example:
% Determine the intersection of following the plane x+y+z+3=0 with the segment P0P1:
% The plane is represented by the normal vector n=[1 1 1]
% and an arbitrary point that lies on the plane, ex: V0=[1 1 -5]
% The segment is represented by the following two points
% P0=[-5 1 -1]
%P1=[1 2 3]   
% [I,check]=plane_line_intersect([1 1 1],[1 1 -5],[-5 1 -1],[1 2 3]);

%This function is written by :
%                             Nassim Khaled
%                             Wayne State University
%                             Research Assistant and Phd candidate
%If you have any comments or face any problems, please feel free to leave
%your comments and i will try to reply to you as fast as possible.

I=[0 0 0];
u = P1-P0;
w = P0 - V0;
D = dot(n,u);
N = -dot(n,w);
check=0;
if abs(D) < 10^-7        % The segment is parallel to plane
        if N == 0           % The segment lies in plane
            check=2;
            return
        else
            check=0;       %no intersection
            return
        end
end

%compute the intersection parameter
sI = N / D;
I = P0+ sI.*u;

if (sI < 0 || sI > 1)
    check= 3;          %The intersection point  lies outside the segment, so there is no intersection
else
    check=1;
end

==> code/simulations/Bulb Radius/50cm-50deg/set_grid.m <==
function [grids] = set_grid(rs_x,rs_y,h,size)   
    MX = rs_x/size; % number of grids in the x-axis and y-axis, refer to X in mirrorvlc paper
    MY = rs_y/size;
    MZ = h/size;  % number of grids in the z-axis, refer to Y in mirrorvlc paper

    Z = 2*MZ*(MX+MY);  % refer to Z in mirrorvlc paper
    grids = zeros(Z,3);

    xunit = size; 
    yunit = size;
    zunit = size;
    ind = 1;

    % Set mirror grids for YZ plane

    for zi = zunit/2:zunit:h-zunit/2
        for yi= yunit/2:yunit:rs_y-yunit/2
            grids(ind,1) = 0;
            grids(ind,2) = yi;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % Set mirror grids for XZ+rs_y plane

    for zi = zunit/2:zunit:h-zunit/2
        for xi= xunit/2:xunit:rs_x-xunit/2
            grids(ind,1) = xi;
            grids(ind,2) = rs_y;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % Set mirror grids for YZ+rs_x plane

    for zi = zunit/2:zunit:h-zunit/2
        for yi= yunit/2:yunit:rs_y-yunit/2
            grids(ind,1) = rs_x;
            grids(ind,2) = yi;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % Set mirror grids for XZ plane

    for zi = zunit/2:zunit:h-zunit/2
        for xi= xunit/2:xunit:rs_x-xunit/2
            grids(ind,1) = xi;
            grids(ind,2) = 0;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % scatter3(grids(:,1),grids(:,2),grids(:,3));
end

==> code/simulations/Bulb Radius/50cm-70deg/Get_coor.m <==
function [x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor(x,rs,R,r,h,layernum)
%x = round(x);
alpha = atan(r/R); %angle between two current LED vectors
%syms t;
i=1; %layer count
num_of_led = layernum+1;
angle_dist_xz = double((90-radtodeg(alpha))/(layernum+1));
alpha_xz = radtodeg(alpha);
x_coor = 0;
y_coor = 0;
z_coor = h-R;
theta_layer = [];
R_in_layer = zeros(1,layernum);
xc = 0;
yc = 0;
zc = h;

Norm_dist = [];
Hypotnuse = [];
Norm_xcoor = [];        % x-coordinate of normal points   
Norm_ycoor = [];        % y-coordinate of normal points
Norm_zcoor = [];        % z-coordinate of normal points
FullsectionOrigins = [0 0 h-R 0 1];
FullsectionNormals = [0 0 0 1];
Fullsection_Lights = [0 0 R-h 1];

n0 = 2.5e-17; % AWGN spectral density in mW / Hz
B = 30e6; % modulation bandwidth in Hz
noise = n0*B; %AWGN noise

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Loop for determining position (x and z index) of each layers. y is zero %
% in these cases                                                          %
%%%%%%%%%%%%%%%%%%%=%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


theta1 = x(1,layernum+1); % Divergence angle of LEDs in degrees
thetaR = theta1*pi/180;
count = 1; % Total Number of LEDs

while i<=layernum
    alpha_xz = alpha_xz + angle_dist_xz;
    x_coor = [x_coor R*sin(degtorad(alpha_xz))];
    z_coor = [z_coor h-R*cos(degtorad(alpha_xz))];
    y_coor = [y_coor 0];
    count = count+1;
    
    FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
    
    %code for finding the normal point on the x-y plane
    coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
    t = -zc/coeff(1,3);
    Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
    Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
    Norm_zcoor = [Norm_zcoor 0];    
    FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
    Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
    
    % disp(sqrt((x_prev(i)-x_prev(i+1))^2+(z_prev(i)-z_prev(i+1))^2));
    theta_layer = [theta_layer atan(x_coor(length(x_coor))/(h-z_coor(length(z_coor))))];
    Norm_dist = [Norm_dist z_coor(i)*tan(theta_layer(i))]; 
    Hypotnuse = [Hypotnuse sqrt((z_coor(i))^2 + (Norm_dist(i))^2)];
    j = 1;
    R_in_layer(1,i) = x_coor(length(x_coor));
    % alpha_xy = 2*atan(r/R_in_layer(1,i));
    num = x(1,i); %floor(360/radtodeg(alpha_xy));
    % rem = double((360 - num*radtodeg(alpha_xy))/num);
    angle_dist = double(360/num); %radtodeg(alpha_xy)+rem;
    alpha_xy = 0;
    num_of_led = num_of_led + num - 1;

    % Loop for determining position (x and y index) in a particular layer.
    % z is fixed in these cases

    while j < num
        alpha_xy = alpha_xy + angle_dist;
        if alpha_xy==90
            x_coor = [x_coor 0];
            y_coor = [y_coor R_in_layer(1,i)];
        elseif alpha_xy==180
            x_coor = [x_coor -R_in_layer(1,i)];
            y_coor = [y_coor 0];
        elseif alpha_xy==270
            x_coor = [x_coor 0];
            y_coor = [y_coor -R_in_layer(1,i)];
        else
            if alpha_xy>0 && alpha_xy<90
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(alpha_xy))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(alpha_xy))];
            elseif alpha_xy>90 && alpha_xy<180
                t_angle = 180-alpha_xy;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>180 && alpha_xy<270
                t_angle = alpha_xy-180;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>270 && alpha_xy<360
                t_angle = 360-alpha_xy;
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            end
        end
        z_coor = [z_coor z_coor(length(z_coor))];

        %code for finding the normal point
        coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
        t = -zc/coeff(1,3);
        Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
        Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
        Norm_zcoor = [Norm_zcoor 0];
        count = count+1;
        
        FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
        FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
        Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
       
        j = j+1;
    end
    i = i+1;
    if i==3
        %disp(x_coor);
        %disp(y_coor);
        %disp(z_coor);
        %scatter3(x_in_layer,y_in_layer,z_in_layer);
        %scatter3(x_coor,y_coor,z_coor);
    end
end


FullsectionNormals(:,1) = FullsectionNormals(:,1) + rs/2;
FullsectionOrigins(:,1) = FullsectionOrigins(:,1) + rs/2;
FullsectionNormals(:,2) = FullsectionNormals(:,2) + rs/2;
FullsectionOrigins(:,2) = FullsectionOrigins(:,2) + rs/2;
Fullsection_Lights = -Fullsection_Lights;
% x_coor = [0 x_coor];
% y_coor = [0 y_coor];
% z_coor = [h-R z_coor];
x_coor = x_coor + rs/2;
y_coor = y_coor + rs/2;
Norm_xcoor = Norm_xcoor + rs/2;
Norm_ycoor = Norm_ycoor + rs/2;

end

==> code/simulations/Bulb Radius/50cm-70deg/Get_coor_xy.m <==
function [x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor_xy(x,rs_x,rs_y,R,r,h,layernum)
%x = round(x);
alpha = atan(r/R); %angle between two current LED vectors
%syms t;
i=1; %layer count
num_of_led = layernum+1;
angle_dist_xz = double((90-radtodeg(alpha))/(layernum+1));
alpha_xz = radtodeg(alpha);
x_coor = 0;
y_coor = 0;
z_coor = h-R;
theta_layer = [];
R_in_layer = zeros(1,layernum);
xc = 0;
yc = 0;
zc = h;

Norm_dist = [];
Hypotnuse = [];
Norm_xcoor = [];        % x-coordinate of normal points   
Norm_ycoor = [];        % y-coordinate of normal points
Norm_zcoor = [];        % z-coordinate of normal points
FullsectionOrigins = [0 0 h-R 0 1];
FullsectionNormals = [0 0 0 1];
Fullsection_Lights = [0 0 R-h 1];

n0 = 2.5e-17; % AWGN spectral density in mW / Hz
B = 30e6; % modulation bandwidth in Hz
noise = n0*B; %AWGN noise

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Loop for determining position (x and z index) of each layers. y is zero %
% in these cases                                                          %
%%%%%%%%%%%%%%%%%%%=%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


theta1 = x(1,layernum+1); % Divergence angle of LEDs in degrees
thetaR = theta1*pi/180;
count = 1; % Total Number of LEDs

while i<=layernum
    alpha_xz = alpha_xz + angle_dist_xz;
    x_coor = [x_coor R*sin(degtorad(alpha_xz))];
    z_coor = [z_coor h-R*cos(degtorad(alpha_xz))];
    y_coor = [y_coor 0];
    count = count+1;
    
    FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
    
    %code for finding the normal point on the x-y plane
    coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
    t = -zc/coeff(1,3);
    Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
    Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
    Norm_zcoor = [Norm_zcoor 0];    
    FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
    Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
    
    % disp(sqrt((x_prev(i)-x_prev(i+1))^2+(z_prev(i)-z_prev(i+1))^2));
    theta_layer = [theta_layer atan(x_coor(length(x_coor))/(h-z_coor(length(z_coor))))];
    Norm_dist = [Norm_dist z_coor(i)*tan(theta_layer(i))]; 
    Hypotnuse = [Hypotnuse sqrt((z_coor(i))^2 + (Norm_dist(i))^2)];
    j = 1;
    R_in_layer(1,i) = x_coor(length(x_coor));
    % alpha_xy = 2*atan(r/R_in_layer(1,i));
    num = x(1,i); %floor(360/radtodeg(alpha_xy));
    % rem = double((360 - num*radtodeg(alpha_xy))/num);
    angle_dist = double(360/num); %radtodeg(alpha_xy)+rem;
    alpha_xy = 0;
    num_of_led = num_of_led + num - 1;

    % Loop for determining position (x and y index) in a particular layer.
    % z is fixed in these cases

    while j < num
        alpha_xy = alpha_xy + angle_dist;
        if alpha_xy==90
            x_coor = [x_coor 0];
            y_coor = [y_coor R_in_layer(1,i)];
        elseif alpha_xy==180
            x_coor = [x_coor -R_in_layer(1,i)];
            y_coor = [y_coor 0];
        elseif alpha_xy==270
            x_coor = [x_coor 0];
            y_coor = [y_coor -R_in_layer(1,i)];
        else
            if alpha_xy>0 && alpha_xy<90
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(alpha_xy))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(alpha_xy))];
            elseif alpha_xy>90 && alpha_xy<180
                t_angle = 180-alpha_xy;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>180 && alpha_xy<270
                t_angle = alpha_xy-180;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>270 && alpha_xy<360
                t_angle = 360-alpha_xy;
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            end
        end
        z_coor = [z_coor z_coor(length(z_coor))];

        %code for finding the normal point
        coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
        t = -zc/coeff(1,3);
        Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
        Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
        Norm_zcoor = [Norm_zcoor 0];
        count = count+1;
        
        FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
        FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
        Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
       
        j = j+1;
    end
    i = i+1;
    if i==3
        %disp(x_coor);
        %disp(y_coor);
        %disp(z_coor);
        %scatter3(x_in_layer,y_in_layer,z_in_layer);
        %scatter3(x_coor,y_coor,z_coor);
    end
end


FullsectionNormals(:,1) = FullsectionNormals(:,1) + rs_x/2;
FullsectionOrigins(:,1) = FullsectionOrigins(:,1) + rs_x/2;
FullsectionNormals(:,2) = FullsectionNormals(:,2) + rs_y/2;
FullsectionOrigins(:,2) = FullsectionOrigins(:,2) + rs_y/2;
Fullsection_Lights = -Fullsection_Lights;
% x_coor = [0 x_coor];
% y_coor = [0 y_coor];
% z_coor = [h-R z_coor];
x_coor = x_coor + rs_x/2;
y_coor = y_coor + rs_y/2;
Norm_xcoor = Norm_xcoor + rs_x/2;
Norm_ycoor = Norm_ycoor + rs_y/2;

end

==> code/simulations/Bulb Radius/50cm-70deg/Get_illuminance.m <==
function [I] = Get_illuminance(P_m,h_mn,n)
% N0 = 2.5e-20; % AWGN spectral density in W / Hz
% B = 20e6;   % modulation bandwidth in Hz
alpha_0 = 60; % luminous efficacy of white LED
% sig = zeros(1,u);
% ifrnc = zeros(1,u);
% sinr = zeros(1,u);
I = zeros(1,n);
% for k=1:u
%     sig(k) = sum((P_m.*(h_mu(:,k))'.*A_mat(k,:)).^2);    
% end

% for k=1:u
%     ifrnc(k) = sum(sig)-sig(k);
%     if (ifrnc(k)==0)
%         sinr(k) = sig(k);
%     else
%         sinr(k) = sig(k)/(N0*B+ifrnc(k));
%     end
% end
% 
for k=1:n
    I(k) = alpha_0*sum(P_m.*(h_mn(:,k))');
end

% I
% I_min = min(I)
% I_avg = sum(I)/n
% 
% uni = I_min/I_avg;
% P_m(1) = 0.05;

% I

end

==> code/simulations/Bulb Radius/50cm-70deg/Get_sinr.m <==
function [out] = Get_sinr(P_m,H_mu,eps,m,u)
N0 = 2.5e-20; % AWGN spectral density in W / Hz
B = 20e6;   % modulation bandwidth in Hz
sig = zeros(1,u);
ifrnc = zeros(1,u);
sinr = zeros(1,u);

for k=1:u
    for i=1:m
        sig(k) = sig(k) + P_m(i)*H_mu(i,k)*eps(i,k);
    end
end

for k=1:u
    
    for j=1:u
        temp = 0;
        if k~=j
            for i=1:m
                temp = temp + P_m(i)*H_mu(i,j)*eps(i,j);
            end
        end
        ifrnc(k) = ifrnc(k) + temp^2;
    end
    
    sinr(k) = sig(k)^2/(N0*B+ifrnc(k));
end

% for k=1:n
% %     I(k) = alpha_0*sum(P_m.*(h_mn(:,k))');
% end
% sinr

% for k=1:u
%     for i=1:m
%         if distances(k,i)<led_beam_radius && A_mat(i)~=k
%             sig(k) = sig(k)-P_m(i)*h_mu(i,k);
%             ifrnc(k) = ifrnc(k)+P_m(i)*h_mu(i,k);
%         end
%     end
%     sinr(k) = sig(k)/(N0*B+ifrnc(k));
% end


out = sinr;
% sinr

end

==> code/simulations/Bulb Radius/50cm-70deg/calc_los_channel.m <==
function [out,out2] = calc_los_channel(FullsectionOrigins,FullsectionNormals,node_coors,m,l,q,divangle,shi_c,h,A_l,cov_ml)
    out = zeros(m,l);
    for i=1:l
        for j=1:m
            d = sqrt((FullsectionOrigins(j,1)-node_coors(i,1))^2+(FullsectionOrigins(j,2)-node_coors(i,2))^2+(FullsectionOrigins(j,3))^2);
            LP = [FullsectionNormals(j,1)-FullsectionOrigins(j,1) FullsectionNormals(j,2)-FullsectionOrigins(j,2) FullsectionNormals(j,3)-FullsectionOrigins(j,3)];
            RP = [node_coors(i,1)-FullsectionOrigins(j,1) node_coors(i,2)-FullsectionOrigins(j,2) 0-FullsectionOrigins(j,3)];
            NV = [0 0 h];
            shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
            phi = atan2(norm(cross(LP,RP)),dot(LP,RP));
            if (phi<=divangle*pi/180 && shi<=shi_c*pi/180)
                out(j,i) = (A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                cov_ml(j,i) = norm(node_coors(i:i,1:2) - FullsectionNormals(j:j,1:2));
            else
                out(j,i) = 0;
            end
%             if isreal(out(j,i))==0
%                 phi
%                 shi
%                 d
%             end
        end
    end
    out2 = cov_ml;

end

==> code/simulations/Bulb Radius/50cm-70deg/calc_nlos_channel.m <==
function [fin,out] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,node_coors,m,l,q,divangle,shi_c,rs,h,A_l,rfl_ind,grids,MX,MY,MZ,cov_ml)

fin = zeros(m,l,2*MZ*(MX+MY));
% fin = cvx(zeros(m,l,4*MH*MV));

% variables for calculating nlos channel model 
% YZ plane variables
N0_YZ = [-rs 0 0]; %normal vector on YZ plane
V0_YZ = [0 rs/2 h/2]; %any point that belongs to the YZ Plane 
% YZ+rs plane variables
N0_YZ_rs = [rs 0 0]; %normal vector on YZ+rs plane
V0_YZ_rs = [rs rs/2 h/2]; %any point that belongs to the YZ+rs Plane 
% XZ plane variables
N0_XZ = [0 rs 0]; %normal vector on XZ plane
V0_XZ = [rs/2 0 h/2]; %any point that belongs to the XZ Plane 
% XZ+rs plane variables
N0_XZ_rs = [0 -rs 0]; %normal vector on XZ+rs plane
V0_XZ_rs = [rs/2 rs h/2]; %any point that belongs to the XZ+rs Plane 
N0_XY = [0 0 rs]; %normal vector on XY plane
V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 

rfl_pnt = zeros(m,3); % reflected points on the floor of all LEDs


for i=1:l
    for j=1:m

        %%%%----------------------------------%%%%
        %%%%         NLOS channel             %%%%
        %%%%----------------------------------%%%%

        P1 = [FullsectionNormals(j,1) FullsectionNormals(j,2) FullsectionNormals(j,3)];
        P0 = [FullsectionOrigins(j,1) FullsectionOrigins(j,2) FullsectionOrigins(j,3)];
        LP = P1-P0;                                                 % LED beam vector
        node = [node_coors(i,1) node_coors(i,2) 0];  
        NV = [0 0 h];                                               % unit normal vector on YZ plane

        %%% Checking with YZ plane

        norm_N0 = N0_YZ / norm(N0_YZ);                              % unit normal vector on YZ plane
        [I,check]=plane_line_intersect(N0_YZ,V0_YZ,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ plane

            for z = 1:MY*MZ
                
                %%% find the reflected ray
                % if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                            cov_ml(j,i) = norm(node_coors(i:i,1:2) - rfl_pnt(j:j,1:2));
                        end
                    end

                % end

            end
            
            continue
            
        end
        
        %%% Checking with XZ+rs plane

        norm_N0 = N0_XZ_rs / norm(N0_XZ_rs);                              % unit normal vector on XZ+rs plane
        [I,check]=plane_line_intersect(N0_XZ_rs,V0_XZ_rs,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ+rs plane

            for z = MY*MZ+1:MY*MZ+MX*MZ

                %%% find the reflected ray
%                 if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                            cov_ml(j,i) = norm(node_coors(i:i,1:2) - rfl_pnt(j:j,1:2));
                        end
                    end

%                 end

            end
            
            continue
            
        end
        
        %%% Checking with YZ+rs plane

        norm_N0 = N0_YZ_rs / norm(N0_YZ_rs);                              % unit normal vector on YZ+rs plane
        [I,check]=plane_line_intersect(N0_YZ_rs,V0_YZ_rs,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ+rs plane

            for z = MY*MZ+MX*MZ+1:2*MY*MZ+MX*MZ

                %%% find the reflected ray
                %if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                            cov_ml(j,i) = norm(node_coors(i:i,1:2) - rfl_pnt(j:j,1:2));
                        end
                    end

                %end

            end
            
            continue
            
        end
        
        %%% Checking with XZ plane

        norm_N0 = N0_XZ / norm(N0_XZ);                              % unit normal vector on XZ plane
        [I,check]=plane_line_intersect(N0_XZ,V0_XZ,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ plane

            for z = 2*MY*MZ+MX*MZ+1:2*MY*MZ+2*MX*MZ

                %%% find the reflected ray
                % if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                            cov_ml(j,i) = norm(node_coors(i:i,1:2) - rfl_pnt(j:j,1:2));
                        end
                    end

                % end

            end
            
            continue
            
        end
    
    end
    
end

out = cov_ml;


end

==> code/simulations/Bulb Radius/50cm-70deg/calculate_grid_to_led_mappings.m <==
function [out] = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,divangle,rs,h,grids,MX,MY,MZ)

out = zeros(2*MZ*(MX+MY),m);

% this function is for finding incident leds for every z index 
% YZ plane variables
N0_YZ = [-rs 0 0]; %normal vector on YZ plane
V0_YZ = [0 rs/2 h/2]; %any point that belongs to the YZ Plane 
% YZ+rs plane variables
N0_YZ_rs = [rs 0 0]; %normal vector on YZ+rs plane
V0_YZ_rs = [rs rs/2 h/2]; %any point that belongs to the YZ+rs Plane 
% XZ plane variables
N0_XZ = [0 rs 0]; %normal vector on XZ plane
V0_XZ = [rs/2 0 h/2]; %any point that belongs to the XZ Plane 
% XZ+rs plane variables
N0_XZ_rs = [0 -rs 0]; %normal vector on XZ+rs plane
V0_XZ_rs = [rs/2 rs h/2]; %any point that belongs to the XZ+rs Plane 


for j=1:m

    %%%%----------------------------------%%%%
    %%%%         NLOS channel             %%%%
    %%%%----------------------------------%%%%

    P1 = [FullsectionNormals(j,1) FullsectionNormals(j,2) FullsectionNormals(j,3)];
    P0 = [FullsectionOrigins(j,1) FullsectionOrigins(j,2) FullsectionOrigins(j,3)];
    LP = P1-P0;                                                 % LED beam vector

    %%% Checking with YZ plane

    [I,check]=plane_line_intersect(N0_YZ,V0_YZ,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ plane

        for z = 1:MY*MZ

            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

    %%% Checking with XZ+rs plane

    [I,check]=plane_line_intersect(N0_XZ_rs,V0_XZ_rs,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ+rs plane

        for z = MY*MZ+1:MY*MZ+MX*MZ


            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

    %%% Checking with YZ+rs plane

    [I,check]=plane_line_intersect(N0_YZ_rs,V0_YZ_rs,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ+rs plane

        for z = MY*MZ+MX*MZ+1:2*MY*MZ+MX*MZ
            
            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

    %%% Checking with XZ plane

    [I,check]=plane_line_intersect(N0_XZ,V0_XZ,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ plane

        for z = 2*MY*MZ+MX*MZ+1:2*MY*MZ+2*MX*MZ

            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

end



end

==> code/simulations/Bulb Radius/50cm-70deg/heuristic_NUA.m <==
clc;
tic;
close all;

parameters              % load default parameters

% add modified parameters below

filename = sprintf('%s_%d_%d_%d%s.txt','nua_final_users',u_v(1),u_v(end),R,'cm');
fileID = fopen(filename,'w');

f1 = 'input_P_m.txt';
P_m_ini = importdata(f1);
f2 = 'input_xi.txt';
xi = importdata(f2);

Q_iteration = 100;

uni = zeros(1,Q_iteration);
min_Rate = zeros(1,Q_iteration);
avg_Rate = zeros(1,Q_iteration);
avg_ilum = zeros(1,Q_iteration);
obj = zeros(1,Q_iteration);

min_RateAVG = zeros(1,length(u_v));
avg_RateAVG = zeros(1,length(u_v));
uniAVG = zeros(1,length(u_v));
avg_ilumAVG = zeros(1,length(u_v));
objAVG = zeros(1,length(u_v));

[h_mn_los,cov_mn] = calc_los_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,h,A_s,cov_mn);
[h_mn_nlos,cov_mn] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,rs,h,A_s,rfl_ind,grids,MX,MY,MZ,cov_mn);

grid_led_matrix = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,b(end),rs,h,grids,MX,MY,MZ);
h_mn_nlos_2d = zeros(m,n);

for i=1:m
    for j=1:n
        for k=1:Z
            if grid_led_matrix(k,i)==1
                h_mn_nlos_2d(i,j) = h_mn_nlos_2d(i,j) + xi(k)*h_mn_nlos(i,j,k);
            end
        end
    end
end

P_m = P_m_ini;
H_mn = h_mn_los + h_mn_nlos_2d;
I_avg = alpha_0/n*sum(P_m*H_mn);
iuni = min(alpha_0*P_m*H_mn)/I_avg;

for sp=1:length(u_v)
    u=u_v(sp);
    fprintf(fileID,'\nU = %d\n',u);
    % P_m = readmatrix('input_P_m.txt')
    % xi = xi_ini;
    
        
    rng(11);
    
    for qq=1:Q_iteration
        
        fprintf(fileID,'\nqq = %d',qq);
        P_m = P_m_ini;
        eps = zeros(m,u);
        cov_mu = zeros(m,u);
        cov_mu(:,:) = Inf;
        
        % dist = 0;
        % min_dist = 200;
        rcv_coors = zeros(u,2);
        
        % while dist<min_dist
        for i=1:u
            rcv_coors(i,1) = randi([1,rs_x],1,1);
            rcv_coors(i,2) = randi([1,rs_y],1,1);
        end
        %     dist = Calc_min_dist(rcv_coors);
        % end
        % rcv_coors
        
        [h_mu_los,cov_mu] = calc_los_channel(FullsectionOrigins,FullsectionNormals,rcv_coors,m,u,q,b(end),shi_c,h,A_r,cov_mu);
        [h_mu_nlos,cov_mu] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,rcv_coors,m,u,q,b(end),shi_c,rs,h,A_r,rfl_ind,grids,MX,MY,MZ,cov_mu);
        
        for i=1:m
            count = 0;
            nrst = -1;
            scnd_nrst = -1;
            min = Inf;
            scnd_min = Inf;
            for j=1:u
                if cov_mu(i,j) < min
                    min = cov_mu(i,j);
                    nrst = j;
                end
            end
            
            for j=1:u
                if cov_mu(i,j) < scnd_min && j~= nrst
                    count = count+1;
                    scnd_min = cov_mu(i,j);
                    scnd_nrst = j;
                end
            end
            if nrst ~= -1
                eps(i,nrst) = 1;
                if scnd_nrst == -1
                    clear min;
                    P_m(i) = min((1+tol)*P_m(i),P_bar);
                    if P_m(i) > P_bar
                        P_m(i) = P_bar;
                    end
                else
                    %             disp('reached')
                    %             P_m(i)*(1-min/scnd_min)
                    %             max(P_m(i)*(1-min/scnd_min),P_min)
                    P_m(i) = max([P_m(i)*(1-tol),P_m(i)*(1-min/scnd_min),P_min]);
                end
            end
        end
        
        h_mu_nlos_2d = zeros(m,u);
        
        for i=1:m
            for j=1:u
                for k=1:Z
                    if grid_led_matrix(k,i)==1
                        h_mu_nlos_2d(i,j) = h_mu_nlos_2d(i,j) + xi(k)*h_mu_nlos(i,j,k);
                    end
                end
            end
        end
        
        H_mu = h_mu_los + h_mu_nlos_2d;
        
        G_mat = Get_sinr(P_m,H_mu,eps,m,u);
        clear min;
        G_min = min(G_mat);
        G_avg = mean(G_mat);
        I_avg = alpha_0/n*sum(P_m*H_mn);
        clear min;
        uni(qq) = min(alpha_0*P_m*H_mn)/I_avg;
        min_Rate(qq) = B*log2(1+G_min);
        avg_Rate(qq) = B*log2(1+G_avg);
        avg_ilum(qq) = 1000*I_avg;
        obj(qq) = G_min*uni(qq);
        
    end
    
    min_RateAVG(sp) = sum(min_Rate)/Q_iteration;
    avg_RateAVG(sp) = sum(avg_Rate)/Q_iteration;
    uniAVG(sp) = sum(uni)/Q_iteration;
    avg_ilumAVG(sp) = sum(avg_ilum)/Q_iteration;
    objAVG(sp) = sum(obj)/Q_iteration;
    
    fprintf(fileID,'\n\n');
    fprintf(fileID,'Obj function values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', obj(qq));
    end
    
    fprintf(fileID,'\n');
    fprintf(fileID,'Uniformity values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', uni(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Minimum rate values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', min_Rate(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Average rate values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', avg_Rate(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Average illumination values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', avg_ilum(qq));
    end
    fprintf(fileID,'\n');
    
end

fprintf(fileID,'\nEnd of simulation\n');

fprintf(fileID,'Obj Function for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4f ', objAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Uniformity for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4f ', uniAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Minimum rate for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', min_RateAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Average rate for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', avg_RateAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Average illumination for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', avg_ilumAVG(sp));
end
fprintf(fileID,'\n');

toc;


==> code/simulations/Bulb Radius/50cm-70deg/heuristic_SSA_LED.m <==
clc;
tic;
close all;

parameters              % load default parameters

% add modified parameters below
% u_v = 5;

filename = sprintf('%s_%d_%d_%d_%s.txt','ssa_led_final_users',u_v(1),u_v(end),R,'cm');
fileID = fopen(filename,'w');

f1 = 'input_P_m.txt';
P_m_ini = importdata(f1);
f2 = 'input_xi.txt';
xi = importdata(f2);

Q_iteration = 100;

uni = zeros(1,Q_iteration);
min_Rate = zeros(1,Q_iteration);
avg_Rate = zeros(1,Q_iteration);
avg_ilum = zeros(1,Q_iteration);
obj = zeros(1,Q_iteration);

min_RateAVG = zeros(1,length(u_v));
avg_RateAVG = zeros(1,length(u_v));
uniAVG = zeros(1,length(u_v));
avg_ilumAVG = zeros(1,length(u_v));
objAVG = zeros(1,length(u_v));

cov_mn = zeros(m,n);

[h_mn_los,cov_mn] = calc_los_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,h,A_s,cov_mn);
[h_mn_nlos,cov_mn] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,rs,h,A_s,rfl_ind,grids,MX,MY,MZ,cov_mn);

grid_led_matrix = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,b(end),rs,h,grids,MX,MY,MZ);
h_mn_nlos_2d = zeros(m,n);

for i=1:m
    for j=1:n
        for k=1:Z
            if grid_led_matrix(k,i)==1
                h_mn_nlos_2d(i,j) = h_mn_nlos_2d(i,j) + xi(k)*h_mn_nlos(i,j,k);
            end
        end
    end
end

P_m = P_m_ini;
H_mn = h_mn_los + h_mn_nlos_2d;
I_avg = alpha_0/n*sum(P_m*H_mn);
iuni = min(alpha_0*P_m*H_mn)/I_avg;

for sp=1:length(u_v)
    u=u_v(sp);
    fprintf(fileID,'\nU = %d\n',u);
    % P_m = readmatrix('input_P_m.txt')
    % xi = xi_ini;
    
        
    rng(11);
    
    for qq=1:Q_iteration
        
        fprintf(fileID,'\nqq = %d',qq);
        P_m = P_m_ini;
        eps = zeros(m,u);
        cov_mu = zeros(m,u);
        cov_mu(:,:) = Inf;
        
        % dist = 0;
        % min_dist = 200;
        rcv_coors = zeros(u,2);
        
        % while dist<min_dist
        for i=1:u
            rcv_coors(i,1) = randi([1,rs_x],1,1);
            rcv_coors(i,2) = randi([1,rs_y],1,1);
        end
        %     dist = Calc_min_dist(rcv_coors);
        % end
%         rcv_coors
        
        [h_mu_los,cov_mu] = calc_los_channel(FullsectionOrigins,FullsectionNormals,rcv_coors,m,u,q,b(end),shi_c,h,A_r,cov_mu);
        [h_mu_nlos,cov_mu] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,rcv_coors,m,u,q,b(end),shi_c,rs,h,A_r,rfl_ind,grids,MX,MY,MZ,cov_mu);
        
        h_mu_nlos_2d = zeros(m,u);
        
        for i=1:m
            for j=1:u
                for k=1:Z
                    if grid_led_matrix(k,i)==1
                        h_mu_nlos_2d(i,j) = h_mu_nlos_2d(i,j) + xi(k)*h_mu_nlos(i,j,k);
                    end
                end
            end
        end
        
        H_mu = h_mu_los + h_mu_nlos_2d;
        maxs = zeros(1,m);
        nrst = zeros(1,m);
        % Assigning LEDs to users
        
        for i=1:m           
            count = 0;  
            nrst = -1;
            scnd_nrst = -1;
            mx = -1;
            scnd_mx = 0;
            for j=1:u
                if cov_mu(i,j) ~= Inf
                    if H_mu(i,j) > mx
                        mx = H_mu(i,j);
                        nrst = j;
                    end
                end
            end
            
            for j=1:u
                if cov_mu(i,j) ~= Inf && j~= nrst
                    count = count+1;
                    if H_mu(i,j) > scnd_mx
                        scnd_mx = H_mu(i,j);
                        scnd_nrst = j;
                    end
                end
            end
            
            if nrst ~= -1
                if sum(eps(:,nrst))==0 || count <= round(0.3*u) 
                    eps(i,nrst) = 1;
                end
                if scnd_mx == 0 
                    clear min;
                    P_m(i) = min((1+tol)*P_m(i),P_bar);
                    if P_m(i) > P_bar
                        P_m(i) = P_bar;
                    end                    
%                     eps(i,nrst) = 1;
                else
                    %             disp('reached')
                    %             P_m(i)*(1-min/scnd_min)
                    %             max(P_m(i)*(1-min/scnd_min),P_min) ,P_m(i)*scnd_mx/mx
%                     scnd_mx
%                     mx
                    P_m(i) = max([P_m(i)*(1-tol),P_m(i)*(1-scnd_mx/mx),P_min]);
                end
            end
%             count 
        end
        
        G_mat = Get_sinr(P_m,H_mu,eps,m,u);
        clear min;
        G_min = min(G_mat);
        G_avg = mean(G_mat);
        I_avg = alpha_0/n*sum(P_m*H_mn);
        clear min;
        uni(qq) = min(alpha_0*P_m*H_mn)/I_avg;
        min_Rate(qq) = B*log2(1+G_min);
        avg_Rate(qq) = B*log2(1+G_avg);
        avg_ilum(qq) = 1000*I_avg;
        obj(qq) = G_min*uni(qq);
        
    end
    
    min_RateAVG(sp) = sum(min_Rate)/Q_iteration;
    avg_RateAVG(sp) = sum(avg_Rate)/Q_iteration;
    uniAVG(sp) = sum(uni)/Q_iteration;
    avg_ilumAVG(sp) = sum(avg_ilum)/Q_iteration;
    objAVG(sp) = sum(obj)/Q_iteration;
    
    fprintf(fileID,'\n\n');
    fprintf(fileID,'Obj function values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', obj(qq));
    end
    
    fprintf(fileID,'\n');
    fprintf(fileID,'Uniformity values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', uni(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Minimum rate values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', min_Rate(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Average rate values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', avg_Rate(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Average illumination values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', avg_ilum(qq));
    end
    fprintf(fileID,'\n');
    
end

fprintf(fileID,'\nEnd of simulation\n');

fprintf(fileID,'Obj Function for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4f ', objAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Uniformity for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4f ', uniAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Minimum rate for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', min_RateAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Average rate for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', avg_RateAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Average illumination for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', avg_ilumAVG(sp));
end
fprintf(fileID,'\n');

toc;


==> code/simulations/Bulb Radius/50cm-70deg/mirrorvlc_main.m <==
clc;
close all;

parameters

count = 0;
cov_mn = zeros(m,n);

[h_mn_los,cov_mn] = calc_los_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,h,A_s,cov_mn);
[h_mn_nlos,cov_mn] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,rs,h,A_s,rfl_ind,grids,MX,MY,MZ,cov_mn);

grid_led_matrix = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,b(end),rs,h,grids,MX,MY,MZ);

filename = sprintf('%s_%d_%d_%d_%d.txt','log',m,Z,n,b(end));
fileID = fopen(filename,'w');
diary on

cvx_begin

variable xi(1,Z) binary;
variable P_m(1,m); 
variable Rho_mz(m,Z);

% count = count+1

%xi = randi([0,1],1,4*MH*MV);
%P_m = 0.02+0.08*rand(1,m);

% P_m = cvx(zeros(1,m));
% xi = cvx(zeros(1,4*MH*MV));

%Rho_mz = cvx(zeros(m,Z));
% h_mn_nlos = cvx(zeros(m,n,Z));

I = cvx(zeros(1,n));
chi_mz = cvx(zeros(m,Z));

for x=1:Z    
    for y=1:m
          if grid_led_matrix(x,y)==1
                chi_mz(y,x) = xi(x);
          end
    end
end


for x=1:m
    fprintf(fileID,'%d \n', x);
    for y=1:n
        I(1,y) = I(1,y) + alpha_0 * P_m(1,x) * h_mn_los(x,y);
        for z=1:Z
            I(1,y) = I(1,y) + alpha_0 * Rho_mz(x,z) * h_mn_nlos(x,y,z);
        end
    end
end

maximize (min(I))

P_m >= 0.02;
P_m <= P_bar;
% sum(xi) <= 3;
% repmat(min(I),1,n) - I <= 0;
min(I) >= (max_uni/n)*sum(I);
% I >= 0.0035;
repmat(P_m',1,Z) >= Rho_mz;
Rho_mz >= 0;
Rho_mz >= P_bar*chi_mz - P_bar + repmat(P_m',1,Z);
Rho_mz <= P_bar*chi_mz;
1000*min(I) >= 15;
1000*max(I) <= 25;
cvx_end


P_t = zeros(1,m);

no_of_iters = 1;

for iter=1:no_of_iters
rng(11);

dist = 0;
min_dist = 200;

% while dist<min_dist
%     for i=1:u
%         rcv_coors(i,1) = randi([1,rs_x],1,1);
%         rcv_coors(i,2) = randi([1,rs_y],1,1);
%     end
%     dist = Calc_min_dist(rcv_coors);
% end
% rcv_coors

end


fprintf(fileID,'End of simulation\n');
fprintf(fileID,'Objective = %0.4g, uniformity = %0.4g \n', min(I), min(I)/mean(I));

fprintf(fileID,'P_m = \n');
for qq=1:m-1
    fprintf(fileID,'%0.4g,', P_m(qq));
end
fprintf(fileID,'%0.4g\n', P_m(m));

fprintf(fileID,'xi = \n');
for qq=1:Z-1
    fprintf(fileID,'%0.4g,', xi(qq));
end
fprintf(fileID,'%0.4g\n', xi(Z));
% dlmwrite('xi_values.txt', xi,' ')
% dlmwrite('P_m.txt', P_m,' ')
% dlmwrite('chi_mz.txt', chi_mz, 'delimiter', ' ')

diary off
% H_mn = h_mn_los + h_mn_nlos;

fclose(fileID);




==> code/simulations/Bulb Radius/50cm-70deg/parameters.m <==
rs = 600;
rs_x = 600;
rs_y = 600;
h = 300;
R = 50; %radius of the hemispherical bulb in cm
r = 1.5; %radius of an LED
A_r = 5;                                % area of a receiver (in square-centimeters) 
A_s = 10;                               % effective receiving area of a sensing point (in square-centimeters) 
% b = [9    16    22    28    34    40    45    50    55    60    64    68    72    75    77    79    81    82    83   40];
% b = [11 14 17 10 7 5 50];     % vector of the number of LED boards in each layer and the FOV angle of the LEDs
% b = [11 14 17 10 7 5 60];     % vector of the number of LED boards in each layer and the FOV angle of the LEDs
% b = [3 13 8 40];
% b = [11 14 17 21 25 30 60];
%  b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   70];
% b = [9    16    22    28    34    40    45    50    55    60    64    68    72    75    77    79    81    82    83   50];
b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   70];
theta = b(end)/2;                       % semi-angle at half power in degrees
q = -log10(2)/log10(cosd(theta));       % the order of lambertian emission
shi_c = 85;                             %receiver FOV angle in degrees

m = sum(b(1:length(b)-1))+1;     % number of total LED boards
n = 10*10;  % number of sensor points to calculate the illumination uniformity across the room
u_v = 2:2:12;
min_tp = zeros(1,length(u_v));
avg_tp = zeros(1,length(u_v));
unif = zeros(1,length(u_v));
ms = zeros(1,length(u_v));
u = 5; % u_v(u_ind);      % number of receivers

t0 = clock;
tol = 0.1;
% u = u_v(ind)
e_mu = zeros(1,m*u);    % assignment matrix
% P_max = 1*10;  % maximum allotted power for one LED Board in watts
h_mu = zeros(m,u);    % Channel matrix for u users
h_mu_los = zeros(m,u);    % LOS Channel matrix for u users
% h_mn_los = zeros(m,n);    % LOS Channel matrix for n sensing points
h_mu_nlos = zeros(m,u); % NLOS Channel matrix for u users
% h_mn_nlos = zeros(m,n); % NLOS Channel matrix for n sensing points
h_mu_total = zeros(m,u);  % Total Channel matrix for u users
layernum = length(b)-1;
N0 = 2.5e-20; % AWGN spectral density in W / H
B = 20e6;   % modulation bandwidth in Hz
% [x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor(b,rs,R,r,h,layernum);
[x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor_xy(b,rs_x,rs_y,R,r,h,layernum);

% scatter3(x_coor,y_coor,z_coor);
alpha_0 = 169; % luminous efficacy of white LED
rcv_coors = zeros(u,2);
zeta = zeros(1,m);    % Mirror assignment binary variable 
led_beam_radius = (h-R)*(tan(b(end)/2*pi/180))+r;

reflected = zeros(m,3);
rfl_ind = 0.99; %reflection index of the mirrors


% placing the sensors
% 
bound = 30; % boundary for the sensors in cm
eff_len = rs - 2*bound; % effective size of the room considering boundary

% scatter(sensors(:,1),sensors(:,2));
% n=0;
% for j=54.5455:54.5455:rs_y
%     for i= 54.5455:54.5455:rs_x
%         n = n+1;
%         sensors(n,1) = i;
%         sensors(n,2) = j;
%     end
% end

h_mn = zeros(m,n);    % Channel matrix for n sensors
size = 30;           % size of each square grid in cm
MX = rs_x/size; % number of grids in the x-axis and y-axis, refer to X in mirrorvlc paper
MY = rs_y/size;
MZ = h/size;  % number of grids in the z-axis, refer to Y in mirrorvlc paper
theta = b(end)/2;    % semi-angle at half power in degrees
q = -log10(2)/log10(cosd(theta));  % the order of lambertian emission

P_min = 0.02;
P_bar = 0.3;
max_uni = 0.7;
grids = set_grid(rs_x,rs_y,h,size);
% xi = randi([0,1],1,4*MH*MV);
Z = 2*MZ*(MX+MY);

sensors = zeros(n,2);

for j=0:sqrt(n)-1
    for i=1:sqrt(n)
        sensors(i+j*sqrt(n),1) = bound + i*eff_len/(sqrt(n)+1);
        sensors(i+j*sqrt(n),2) = bound + (j+1)*eff_len/(sqrt(n)+1);
    end
end

==> code/simulations/Bulb Radius/50cm-70deg/plane_line_intersect.m <==
function [I,check]=plane_line_intersect(n,V0,P0,P1)
%plane_line_intersect computes the intersection of a plane and a segment(or
%a straight line)
% Inputs: 
%       n: normal vector of the Plane 
%       V0: any point that belongs to the Plane 
%       P0: end point 1 of the segment P0P1
%       P1:  end point 2 of the segment P0P1
%
%Outputs:
%      I    is the point of interection 
%     Check is an indicator:
%      0 => disjoint (no intersection)
%      1 => the plane intersects P0P1 in the unique point I
%      2 => the segment lies in the plane
%      3=>the intersection lies outside the segment P0P1
%
% Example:
% Determine the intersection of following the plane x+y+z+3=0 with the segment P0P1:
% The plane is represented by the normal vector n=[1 1 1]
% and an arbitrary point that lies on the plane, ex: V0=[1 1 -5]
% The segment is represented by the following two points
% P0=[-5 1 -1]
%P1=[1 2 3]   
% [I,check]=plane_line_intersect([1 1 1],[1 1 -5],[-5 1 -1],[1 2 3]);

%This function is written by :
%                             Nassim Khaled
%                             Wayne State University
%                             Research Assistant and Phd candidate
%If you have any comments or face any problems, please feel free to leave
%your comments and i will try to reply to you as fast as possible.

I=[0 0 0];
u = P1-P0;
w = P0 - V0;
D = dot(n,u);
N = -dot(n,w);
check=0;
if abs(D) < 10^-7        % The segment is parallel to plane
        if N == 0           % The segment lies in plane
            check=2;
            return
        else
            check=0;       %no intersection
            return
        end
end

%compute the intersection parameter
sI = N / D;
I = P0+ sI.*u;

if (sI < 0 || sI > 1)
    check= 3;          %The intersection point  lies outside the segment, so there is no intersection
else
    check=1;
end

==> code/simulations/Bulb Radius/50cm-70deg/set_grid.m <==
function [grids] = set_grid(rs_x,rs_y,h,size)   
    MX = rs_x/size; % number of grids in the x-axis and y-axis, refer to X in mirrorvlc paper
    MY = rs_y/size;
    MZ = h/size;  % number of grids in the z-axis, refer to Y in mirrorvlc paper

    Z = 2*MZ*(MX+MY);  % refer to Z in mirrorvlc paper
    grids = zeros(Z,3);

    xunit = size; 
    yunit = size;
    zunit = size;
    ind = 1;

    % Set mirror grids for YZ plane

    for zi = zunit/2:zunit:h-zunit/2
        for yi= yunit/2:yunit:rs_y-yunit/2
            grids(ind,1) = 0;
            grids(ind,2) = yi;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % Set mirror grids for XZ+rs_y plane

    for zi = zunit/2:zunit:h-zunit/2
        for xi= xunit/2:xunit:rs_x-xunit/2
            grids(ind,1) = xi;
            grids(ind,2) = rs_y;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % Set mirror grids for YZ+rs_x plane

    for zi = zunit/2:zunit:h-zunit/2
        for yi= yunit/2:yunit:rs_y-yunit/2
            grids(ind,1) = rs_x;
            grids(ind,2) = yi;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % Set mirror grids for XZ plane

    for zi = zunit/2:zunit:h-zunit/2
        for xi= xunit/2:xunit:rs_x-xunit/2
            grids(ind,1) = xi;
            grids(ind,2) = 0;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % scatter3(grids(:,1),grids(:,2),grids(:,3));
end

==> code/simulations/Bulb Radius/50cm/Get_coor.m <==
function [x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor(x,rs,R,r,h,layernum)
%x = round(x);
alpha = atan(r/R); %angle between two current LED vectors
%syms t;
i=1; %layer count
num_of_led = layernum+1;
angle_dist_xz = double((90-radtodeg(alpha))/(layernum+1));
alpha_xz = radtodeg(alpha);
x_coor = 0;
y_coor = 0;
z_coor = h-R;
theta_layer = [];
R_in_layer = zeros(1,layernum);
xc = 0;
yc = 0;
zc = h;

Norm_dist = [];
Hypotnuse = [];
Norm_xcoor = [];        % x-coordinate of normal points   
Norm_ycoor = [];        % y-coordinate of normal points
Norm_zcoor = [];        % z-coordinate of normal points
FullsectionOrigins = [0 0 h-R 0 1];
FullsectionNormals = [0 0 0 1];
Fullsection_Lights = [0 0 R-h 1];

n0 = 2.5e-17; % AWGN spectral density in mW / Hz
B = 30e6; % modulation bandwidth in Hz
noise = n0*B; %AWGN noise

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Loop for determining position (x and z index) of each layers. y is zero %
% in these cases                                                          %
%%%%%%%%%%%%%%%%%%%=%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


theta1 = x(1,layernum+1); % Divergence angle of LEDs in degrees
thetaR = theta1*pi/180;
count = 1; % Total Number of LEDs

while i<=layernum
    alpha_xz = alpha_xz + angle_dist_xz;
    x_coor = [x_coor R*sin(degtorad(alpha_xz))];
    z_coor = [z_coor h-R*cos(degtorad(alpha_xz))];
    y_coor = [y_coor 0];
    count = count+1;
    
    FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
    
    %code for finding the normal point on the x-y plane
    coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
    t = -zc/coeff(1,3);
    Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
    Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
    Norm_zcoor = [Norm_zcoor 0];    
    FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
    Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
    
    % disp(sqrt((x_prev(i)-x_prev(i+1))^2+(z_prev(i)-z_prev(i+1))^2));
    theta_layer = [theta_layer atan(x_coor(length(x_coor))/(h-z_coor(length(z_coor))))];
    Norm_dist = [Norm_dist z_coor(i)*tan(theta_layer(i))]; 
    Hypotnuse = [Hypotnuse sqrt((z_coor(i))^2 + (Norm_dist(i))^2)];
    j = 1;
    R_in_layer(1,i) = x_coor(length(x_coor));
    % alpha_xy = 2*atan(r/R_in_layer(1,i));
    num = x(1,i); %floor(360/radtodeg(alpha_xy));
    % rem = double((360 - num*radtodeg(alpha_xy))/num);
    angle_dist = double(360/num); %radtodeg(alpha_xy)+rem;
    alpha_xy = 0;
    num_of_led = num_of_led + num - 1;

    % Loop for determining position (x and y index) in a particular layer.
    % z is fixed in these cases

    while j < num
        alpha_xy = alpha_xy + angle_dist;
        if alpha_xy==90
            x_coor = [x_coor 0];
            y_coor = [y_coor R_in_layer(1,i)];
        elseif alpha_xy==180
            x_coor = [x_coor -R_in_layer(1,i)];
            y_coor = [y_coor 0];
        elseif alpha_xy==270
            x_coor = [x_coor 0];
            y_coor = [y_coor -R_in_layer(1,i)];
        else
            if alpha_xy>0 && alpha_xy<90
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(alpha_xy))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(alpha_xy))];
            elseif alpha_xy>90 && alpha_xy<180
                t_angle = 180-alpha_xy;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>180 && alpha_xy<270
                t_angle = alpha_xy-180;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>270 && alpha_xy<360
                t_angle = 360-alpha_xy;
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            end
        end
        z_coor = [z_coor z_coor(length(z_coor))];

        %code for finding the normal point
        coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
        t = -zc/coeff(1,3);
        Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
        Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
        Norm_zcoor = [Norm_zcoor 0];
        count = count+1;
        
        FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
        FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
        Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
       
        j = j+1;
    end
    i = i+1;
    if i==3
        %disp(x_coor);
        %disp(y_coor);
        %disp(z_coor);
        %scatter3(x_in_layer,y_in_layer,z_in_layer);
        %scatter3(x_coor,y_coor,z_coor);
    end
end


FullsectionNormals(:,1) = FullsectionNormals(:,1) + rs/2;
FullsectionOrigins(:,1) = FullsectionOrigins(:,1) + rs/2;
FullsectionNormals(:,2) = FullsectionNormals(:,2) + rs/2;
FullsectionOrigins(:,2) = FullsectionOrigins(:,2) + rs/2;
Fullsection_Lights = -Fullsection_Lights;
% x_coor = [0 x_coor];
% y_coor = [0 y_coor];
% z_coor = [h-R z_coor];
x_coor = x_coor + rs/2;
y_coor = y_coor + rs/2;
Norm_xcoor = Norm_xcoor + rs/2;
Norm_ycoor = Norm_ycoor + rs/2;

end

==> code/simulations/Bulb Radius/50cm/Get_coor_xy.m <==
function [x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor_xy(x,rs_x,rs_y,R,r,h,layernum)
%x = round(x);
alpha = atan(r/R); %angle between two current LED vectors
%syms t;
i=1; %layer count
num_of_led = layernum+1;
angle_dist_xz = double((90-radtodeg(alpha))/(layernum+1));
alpha_xz = radtodeg(alpha);
x_coor = 0;
y_coor = 0;
z_coor = h-R;
theta_layer = [];
R_in_layer = zeros(1,layernum);
xc = 0;
yc = 0;
zc = h;

Norm_dist = [];
Hypotnuse = [];
Norm_xcoor = [];        % x-coordinate of normal points   
Norm_ycoor = [];        % y-coordinate of normal points
Norm_zcoor = [];        % z-coordinate of normal points
FullsectionOrigins = [0 0 h-R 0 1];
FullsectionNormals = [0 0 0 1];
Fullsection_Lights = [0 0 R-h 1];

n0 = 2.5e-17; % AWGN spectral density in mW / Hz
B = 30e6; % modulation bandwidth in Hz
noise = n0*B; %AWGN noise

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Loop for determining position (x and z index) of each layers. y is zero %
% in these cases                                                          %
%%%%%%%%%%%%%%%%%%%=%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


theta1 = x(1,layernum+1); % Divergence angle of LEDs in degrees
thetaR = theta1*pi/180;
count = 1; % Total Number of LEDs

while i<=layernum
    alpha_xz = alpha_xz + angle_dist_xz;
    x_coor = [x_coor R*sin(degtorad(alpha_xz))];
    z_coor = [z_coor h-R*cos(degtorad(alpha_xz))];
    y_coor = [y_coor 0];
    count = count+1;
    
    FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
    
    %code for finding the normal point on the x-y plane
    coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
    t = -zc/coeff(1,3);
    Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
    Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
    Norm_zcoor = [Norm_zcoor 0];    
    FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
    Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
    
    % disp(sqrt((x_prev(i)-x_prev(i+1))^2+(z_prev(i)-z_prev(i+1))^2));
    theta_layer = [theta_layer atan(x_coor(length(x_coor))/(h-z_coor(length(z_coor))))];
    Norm_dist = [Norm_dist z_coor(i)*tan(theta_layer(i))]; 
    Hypotnuse = [Hypotnuse sqrt((z_coor(i))^2 + (Norm_dist(i))^2)];
    j = 1;
    R_in_layer(1,i) = x_coor(length(x_coor));
    % alpha_xy = 2*atan(r/R_in_layer(1,i));
    num = x(1,i); %floor(360/radtodeg(alpha_xy));
    % rem = double((360 - num*radtodeg(alpha_xy))/num);
    angle_dist = double(360/num); %radtodeg(alpha_xy)+rem;
    alpha_xy = 0;
    num_of_led = num_of_led + num - 1;

    % Loop for determining position (x and y index) in a particular layer.
    % z is fixed in these cases

    while j < num
        alpha_xy = alpha_xy + angle_dist;
        if alpha_xy==90
            x_coor = [x_coor 0];
            y_coor = [y_coor R_in_layer(1,i)];
        elseif alpha_xy==180
            x_coor = [x_coor -R_in_layer(1,i)];
            y_coor = [y_coor 0];
        elseif alpha_xy==270
            x_coor = [x_coor 0];
            y_coor = [y_coor -R_in_layer(1,i)];
        else
            if alpha_xy>0 && alpha_xy<90
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(alpha_xy))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(alpha_xy))];
            elseif alpha_xy>90 && alpha_xy<180
                t_angle = 180-alpha_xy;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>180 && alpha_xy<270
                t_angle = alpha_xy-180;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>270 && alpha_xy<360
                t_angle = 360-alpha_xy;
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            end
        end
        z_coor = [z_coor z_coor(length(z_coor))];

        %code for finding the normal point
        coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
        t = -zc/coeff(1,3);
        Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
        Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
        Norm_zcoor = [Norm_zcoor 0];
        count = count+1;
        
        FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
        FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
        Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
       
        j = j+1;
    end
    i = i+1;
    if i==3
        %disp(x_coor);
        %disp(y_coor);
        %disp(z_coor);
        %scatter3(x_in_layer,y_in_layer,z_in_layer);
        %scatter3(x_coor,y_coor,z_coor);
    end
end


FullsectionNormals(:,1) = FullsectionNormals(:,1) + rs_x/2;
FullsectionOrigins(:,1) = FullsectionOrigins(:,1) + rs_x/2;
FullsectionNormals(:,2) = FullsectionNormals(:,2) + rs_y/2;
FullsectionOrigins(:,2) = FullsectionOrigins(:,2) + rs_y/2;
Fullsection_Lights = -Fullsection_Lights;
% x_coor = [0 x_coor];
% y_coor = [0 y_coor];
% z_coor = [h-R z_coor];
x_coor = x_coor + rs_x/2;
y_coor = y_coor + rs_y/2;
Norm_xcoor = Norm_xcoor + rs_x/2;
Norm_ycoor = Norm_ycoor + rs_y/2;

end

==> code/simulations/Bulb Radius/50cm/Get_illuminance.m <==
function [I] = Get_illuminance(P_m,h_mn,n)
% N0 = 2.5e-20; % AWGN spectral density in W / Hz
% B = 20e6;   % modulation bandwidth in Hz
alpha_0 = 60; % luminous efficacy of white LED
% sig = zeros(1,u);
% ifrnc = zeros(1,u);
% sinr = zeros(1,u);
I = zeros(1,n);
% for k=1:u
%     sig(k) = sum((P_m.*(h_mu(:,k))'.*A_mat(k,:)).^2);    
% end

% for k=1:u
%     ifrnc(k) = sum(sig)-sig(k);
%     if (ifrnc(k)==0)
%         sinr(k) = sig(k);
%     else
%         sinr(k) = sig(k)/(N0*B+ifrnc(k));
%     end
% end
% 
for k=1:n
    I(k) = alpha_0*sum(P_m.*(h_mn(:,k))');
end

% I
% I_min = min(I)
% I_avg = sum(I)/n
% 
% uni = I_min/I_avg;
% P_m(1) = 0.05;

% I

end

==> code/simulations/Bulb Radius/50cm/Get_sinr.m <==
function [out] = Get_sinr(P_m,H_mu,eps,m,u)
N0 = 2.5e-20; % AWGN spectral density in W / Hz
B = 20e6;   % modulation bandwidth in Hz
sig = zeros(1,u);
ifrnc = zeros(1,u);
sinr = zeros(1,u);

for k=1:u
    for i=1:m
        sig(k) = sig(k) + P_m(i)*H_mu(i,k)*eps(i,k);
    end
end

for k=1:u
    
    for j=1:u
        temp = 0;
        if k~=j
            for i=1:m
                temp = temp + P_m(i)*H_mu(i,j)*eps(i,j);
            end
        end
        ifrnc(k) = ifrnc(k) + temp^2;
    end
    
    sinr(k) = sig(k)^2/(N0*B+ifrnc(k));
end

% for k=1:n
% %     I(k) = alpha_0*sum(P_m.*(h_mn(:,k))');
% end
% sinr

% for k=1:u
%     for i=1:m
%         if distances(k,i)<led_beam_radius && A_mat(i)~=k
%             sig(k) = sig(k)-P_m(i)*h_mu(i,k);
%             ifrnc(k) = ifrnc(k)+P_m(i)*h_mu(i,k);
%         end
%     end
%     sinr(k) = sig(k)/(N0*B+ifrnc(k));
% end


out = sinr;
% sinr

end

==> code/simulations/Bulb Radius/50cm/calc_los_channel.m <==
function [out,out2] = calc_los_channel(FullsectionOrigins,FullsectionNormals,node_coors,m,l,q,divangle,shi_c,h,A_l,cov_ml)
    out = zeros(m,l);
    for i=1:l
        for j=1:m
            d = sqrt((FullsectionOrigins(j,1)-node_coors(i,1))^2+(FullsectionOrigins(j,2)-node_coors(i,2))^2+(FullsectionOrigins(j,3))^2);
            LP = [FullsectionNormals(j,1)-FullsectionOrigins(j,1) FullsectionNormals(j,2)-FullsectionOrigins(j,2) FullsectionNormals(j,3)-FullsectionOrigins(j,3)];
            RP = [node_coors(i,1)-FullsectionOrigins(j,1) node_coors(i,2)-FullsectionOrigins(j,2) 0-FullsectionOrigins(j,3)];
            NV = [0 0 h];
            shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
            phi = atan2(norm(cross(LP,RP)),dot(LP,RP));
            if (phi<=divangle*pi/180 && shi<=shi_c*pi/180)
                out(j,i) = (A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                cov_ml(j,i) = norm(node_coors(i:i,1:2) - FullsectionNormals(j:j,1:2));
            else
                out(j,i) = 0;
            end
%             if isreal(out(j,i))==0
%                 phi
%                 shi
%                 d
%             end
        end
    end
    out2 = cov_ml;

end

==> code/simulations/Bulb Radius/50cm/calc_nlos_channel.m <==
function [fin,out] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,node_coors,m,l,q,divangle,shi_c,rs,h,A_l,rfl_ind,grids,MX,MY,MZ,cov_ml)

fin = zeros(m,l,2*MZ*(MX+MY));
% fin = cvx(zeros(m,l,4*MH*MV));

% variables for calculating nlos channel model 
% YZ plane variables
N0_YZ = [-rs 0 0]; %normal vector on YZ plane
V0_YZ = [0 rs/2 h/2]; %any point that belongs to the YZ Plane 
% YZ+rs plane variables
N0_YZ_rs = [rs 0 0]; %normal vector on YZ+rs plane
V0_YZ_rs = [rs rs/2 h/2]; %any point that belongs to the YZ+rs Plane 
% XZ plane variables
N0_XZ = [0 rs 0]; %normal vector on XZ plane
V0_XZ = [rs/2 0 h/2]; %any point that belongs to the XZ Plane 
% XZ+rs plane variables
N0_XZ_rs = [0 -rs 0]; %normal vector on XZ+rs plane
V0_XZ_rs = [rs/2 rs h/2]; %any point that belongs to the XZ+rs Plane 
N0_XY = [0 0 rs]; %normal vector on XY plane
V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 

rfl_pnt = zeros(m,3); % reflected points on the floor of all LEDs


for i=1:l
    for j=1:m

        %%%%----------------------------------%%%%
        %%%%         NLOS channel             %%%%
        %%%%----------------------------------%%%%

        P1 = [FullsectionNormals(j,1) FullsectionNormals(j,2) FullsectionNormals(j,3)];
        P0 = [FullsectionOrigins(j,1) FullsectionOrigins(j,2) FullsectionOrigins(j,3)];
        LP = P1-P0;                                                 % LED beam vector
        node = [node_coors(i,1) node_coors(i,2) 0];  
        NV = [0 0 h];                                               % unit normal vector on YZ plane

        %%% Checking with YZ plane

        norm_N0 = N0_YZ / norm(N0_YZ);                              % unit normal vector on YZ plane
        [I,check]=plane_line_intersect(N0_YZ,V0_YZ,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ plane

            for z = 1:MY*MZ
                
                %%% find the reflected ray
                % if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                            cov_ml(j,i) = norm(node_coors(i:i,1:2) - rfl_pnt(j:j,1:2));
                        end
                    end

                % end

            end
            
            continue
            
        end
        
        %%% Checking with XZ+rs plane

        norm_N0 = N0_XZ_rs / norm(N0_XZ_rs);                              % unit normal vector on XZ+rs plane
        [I,check]=plane_line_intersect(N0_XZ_rs,V0_XZ_rs,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ+rs plane

            for z = MY*MZ+1:MY*MZ+MX*MZ

                %%% find the reflected ray
%                 if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                            cov_ml(j,i) = norm(node_coors(i:i,1:2) - rfl_pnt(j:j,1:2));
                        end
                    end

%                 end

            end
            
            continue
            
        end
        
        %%% Checking with YZ+rs plane

        norm_N0 = N0_YZ_rs / norm(N0_YZ_rs);                              % unit normal vector on YZ+rs plane
        [I,check]=plane_line_intersect(N0_YZ_rs,V0_YZ_rs,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ+rs plane

            for z = MY*MZ+MX*MZ+1:2*MY*MZ+MX*MZ

                %%% find the reflected ray
                %if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                            cov_ml(j,i) = norm(node_coors(i:i,1:2) - rfl_pnt(j:j,1:2));
                        end
                    end

                %end

            end
            
            continue
            
        end
        
        %%% Checking with XZ plane

        norm_N0 = N0_XZ / norm(N0_XZ);                              % unit normal vector on XZ plane
        [I,check]=plane_line_intersect(N0_XZ,V0_XZ,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ plane

            for z = 2*MY*MZ+MX*MZ+1:2*MY*MZ+2*MX*MZ

                %%% find the reflected ray
                % if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                            cov_ml(j,i) = norm(node_coors(i:i,1:2) - rfl_pnt(j:j,1:2));
                        end
                    end

                % end

            end
            
            continue
            
        end
    
    end
    
end

out = cov_ml;


end

==> code/simulations/Bulb Radius/50cm/calculate_grid_to_led_mappings.m <==
function [out] = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,divangle,rs,h,grids,MX,MY,MZ)

out = zeros(2*MZ*(MX+MY),m);

% this function is for finding incident leds for every z index 
% YZ plane variables
N0_YZ = [-rs 0 0]; %normal vector on YZ plane
V0_YZ = [0 rs/2 h/2]; %any point that belongs to the YZ Plane 
% YZ+rs plane variables
N0_YZ_rs = [rs 0 0]; %normal vector on YZ+rs plane
V0_YZ_rs = [rs rs/2 h/2]; %any point that belongs to the YZ+rs Plane 
% XZ plane variables
N0_XZ = [0 rs 0]; %normal vector on XZ plane
V0_XZ = [rs/2 0 h/2]; %any point that belongs to the XZ Plane 
% XZ+rs plane variables
N0_XZ_rs = [0 -rs 0]; %normal vector on XZ+rs plane
V0_XZ_rs = [rs/2 rs h/2]; %any point that belongs to the XZ+rs Plane 


for j=1:m

    %%%%----------------------------------%%%%
    %%%%         NLOS channel             %%%%
    %%%%----------------------------------%%%%

    P1 = [FullsectionNormals(j,1) FullsectionNormals(j,2) FullsectionNormals(j,3)];
    P0 = [FullsectionOrigins(j,1) FullsectionOrigins(j,2) FullsectionOrigins(j,3)];
    LP = P1-P0;                                                 % LED beam vector

    %%% Checking with YZ plane

    [I,check]=plane_line_intersect(N0_YZ,V0_YZ,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ plane

        for z = 1:MY*MZ

            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

    %%% Checking with XZ+rs plane

    [I,check]=plane_line_intersect(N0_XZ_rs,V0_XZ_rs,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ+rs plane

        for z = MY*MZ+1:MY*MZ+MX*MZ


            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

    %%% Checking with YZ+rs plane

    [I,check]=plane_line_intersect(N0_YZ_rs,V0_YZ_rs,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ+rs plane

        for z = MY*MZ+MX*MZ+1:2*MY*MZ+MX*MZ
            
            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

    %%% Checking with XZ plane

    [I,check]=plane_line_intersect(N0_XZ,V0_XZ,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ plane

        for z = 2*MY*MZ+MX*MZ+1:2*MY*MZ+2*MX*MZ

            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

end



end

==> code/simulations/Bulb Radius/50cm/heuristic_NUA.m <==
clc;
tic;
close all;

parameters              % load default parameters

% add modified parameters below

filename = sprintf('%s_%d_%d_%d%s.txt','nua_final_users',u_v(1),u_v(end),R,'cm');
fileID = fopen(filename,'w');

f1 = 'input_P_m.txt';
P_m_ini = importdata(f1);
f2 = 'input_xi.txt';
xi = importdata(f2);

Q_iteration = 100;

uni = zeros(1,Q_iteration);
min_Rate = zeros(1,Q_iteration);
avg_Rate = zeros(1,Q_iteration);
avg_ilum = zeros(1,Q_iteration);
obj = zeros(1,Q_iteration);

min_RateAVG = zeros(1,length(u_v));
avg_RateAVG = zeros(1,length(u_v));
uniAVG = zeros(1,length(u_v));
avg_ilumAVG = zeros(1,length(u_v));
objAVG = zeros(1,length(u_v));

[h_mn_los,cov_mn] = calc_los_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,h,A_s,cov_mn);
[h_mn_nlos,cov_mn] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,rs,h,A_s,rfl_ind,grids,MX,MY,MZ,cov_mn);

grid_led_matrix = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,b(end),rs,h,grids,MX,MY,MZ);
h_mn_nlos_2d = zeros(m,n);

for i=1:m
    for j=1:n
        for k=1:Z
            if grid_led_matrix(k,i)==1
                h_mn_nlos_2d(i,j) = h_mn_nlos_2d(i,j) + xi(k)*h_mn_nlos(i,j,k);
            end
        end
    end
end

P_m = P_m_ini;
H_mn = h_mn_los + h_mn_nlos_2d;
I_avg = alpha_0/n*sum(P_m*H_mn);
iuni = min(alpha_0*P_m*H_mn)/I_avg;

for sp=1:length(u_v)
    u=u_v(sp);
    fprintf(fileID,'\nU = %d\n',u);
    % P_m = readmatrix('input_P_m.txt')
    % xi = xi_ini;
    
        
    rng(11);
    
    for qq=1:Q_iteration
        
        fprintf(fileID,'\nqq = %d',qq);
        P_m = P_m_ini;
        eps = zeros(m,u);
        cov_mu = zeros(m,u);
        cov_mu(:,:) = Inf;
        
        % dist = 0;
        % min_dist = 200;
        rcv_coors = zeros(u,2);
        
        % while dist<min_dist
        for i=1:u
            rcv_coors(i,1) = randi([1,rs_x],1,1);
            rcv_coors(i,2) = randi([1,rs_y],1,1);
        end
        %     dist = Calc_min_dist(rcv_coors);
        % end
        % rcv_coors
        
        [h_mu_los,cov_mu] = calc_los_channel(FullsectionOrigins,FullsectionNormals,rcv_coors,m,u,q,b(end),shi_c,h,A_r,cov_mu);
        [h_mu_nlos,cov_mu] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,rcv_coors,m,u,q,b(end),shi_c,rs,h,A_r,rfl_ind,grids,MX,MY,MZ,cov_mu);
        
        for i=1:m
            count = 0;
            nrst = -1;
            scnd_nrst = -1;
            min = Inf;
            scnd_min = Inf;
            for j=1:u
                if cov_mu(i,j) < min
                    min = cov_mu(i,j);
                    nrst = j;
                end
            end
            
            for j=1:u
                if cov_mu(i,j) < scnd_min && j~= nrst
                    count = count+1;
                    scnd_min = cov_mu(i,j);
                    scnd_nrst = j;
                end
            end
            if nrst ~= -1
                eps(i,nrst) = 1;
                if scnd_nrst == -1
                    clear min;
                    P_m(i) = min((1+tol)*P_m(i),P_bar);
                    if P_m(i) > P_bar
                        P_m(i) = P_bar;
                    end
                else
                    %             disp('reached')
                    %             P_m(i)*(1-min/scnd_min)
                    %             max(P_m(i)*(1-min/scnd_min),P_min)
                    P_m(i) = max([P_m(i)*(1-tol),P_m(i)*(1-min/scnd_min),P_min]);
                end
            end
        end
        
        h_mu_nlos_2d = zeros(m,u);
        
        for i=1:m
            for j=1:u
                for k=1:Z
                    if grid_led_matrix(k,i)==1
                        h_mu_nlos_2d(i,j) = h_mu_nlos_2d(i,j) + xi(k)*h_mu_nlos(i,j,k);
                    end
                end
            end
        end
        
        H_mu = h_mu_los + h_mu_nlos_2d;
        
        G_mat = Get_sinr(P_m,H_mu,eps,m,u);
        clear min;
        G_min = min(G_mat);
        G_avg = mean(G_mat);
        I_avg = alpha_0/n*sum(P_m*H_mn);
        clear min;
        uni(qq) = min(alpha_0*P_m*H_mn)/I_avg;
        min_Rate(qq) = B*log2(1+G_min);
        avg_Rate(qq) = B*log2(1+G_avg);
        avg_ilum(qq) = 1000*I_avg;
        obj(qq) = G_min*uni(qq);
        
    end
    
    min_RateAVG(sp) = sum(min_Rate)/Q_iteration;
    avg_RateAVG(sp) = sum(avg_Rate)/Q_iteration;
    uniAVG(sp) = sum(uni)/Q_iteration;
    avg_ilumAVG(sp) = sum(avg_ilum)/Q_iteration;
    objAVG(sp) = sum(obj)/Q_iteration;
    
    fprintf(fileID,'\n\n');
    fprintf(fileID,'Obj function values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', obj(qq));
    end
    
    fprintf(fileID,'\n');
    fprintf(fileID,'Uniformity values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', uni(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Minimum rate values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', min_Rate(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Average rate values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', avg_Rate(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Average illumination values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', avg_ilum(qq));
    end
    fprintf(fileID,'\n');
    
end

fprintf(fileID,'\nEnd of simulation\n');

fprintf(fileID,'Obj Function for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4f ', objAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Uniformity for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4f ', uniAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Minimum rate for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', min_RateAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Average rate for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', avg_RateAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Average illumination for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', avg_ilumAVG(sp));
end
fprintf(fileID,'\n');

toc;


==> code/simulations/Bulb Radius/50cm/heuristic_SSA_LED.m <==
clc;
tic;
close all;

parameters              % load default parameters

% add modified parameters below
% u_v = 5;

filename = sprintf('%s_%d_%d_%d_%s.txt','ssa_led_final_users',u_v(1),u_v(end),R,'cm');
fileID = fopen(filename,'w');

f1 = 'input_P_m.txt';
P_m_ini = importdata(f1);
f2 = 'input_xi.txt';
xi = importdata(f2);

Q_iteration = 100;

uni = zeros(1,Q_iteration);
min_Rate = zeros(1,Q_iteration);
avg_Rate = zeros(1,Q_iteration);
avg_ilum = zeros(1,Q_iteration);
obj = zeros(1,Q_iteration);

min_RateAVG = zeros(1,length(u_v));
avg_RateAVG = zeros(1,length(u_v));
uniAVG = zeros(1,length(u_v));
avg_ilumAVG = zeros(1,length(u_v));
objAVG = zeros(1,length(u_v));

cov_mn = zeros(m,n);

[h_mn_los,cov_mn] = calc_los_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,h,A_s,cov_mn);
[h_mn_nlos,cov_mn] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,rs,h,A_s,rfl_ind,grids,MX,MY,MZ,cov_mn);

grid_led_matrix = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,b(end),rs,h,grids,MX,MY,MZ);
h_mn_nlos_2d = zeros(m,n);

for i=1:m
    for j=1:n
        for k=1:Z
            if grid_led_matrix(k,i)==1
                h_mn_nlos_2d(i,j) = h_mn_nlos_2d(i,j) + xi(k)*h_mn_nlos(i,j,k);
            end
        end
    end
end

P_m = P_m_ini;
H_mn = h_mn_los + h_mn_nlos_2d;
I_avg = alpha_0/n*sum(P_m*H_mn);
iuni = min(alpha_0*P_m*H_mn)/I_avg;

for sp=1:length(u_v)
    u=u_v(sp);
    fprintf(fileID,'\nU = %d\n',u);
    % P_m = readmatrix('input_P_m.txt')
    % xi = xi_ini;
    
        
    rng(11);
    
    for qq=1:Q_iteration
        
        fprintf(fileID,'\nqq = %d',qq);
        P_m = P_m_ini;
        eps = zeros(m,u);
        cov_mu = zeros(m,u);
        cov_mu(:,:) = Inf;
        
        % dist = 0;
        % min_dist = 200;
        rcv_coors = zeros(u,2);
        
        % while dist<min_dist
        for i=1:u
            rcv_coors(i,1) = randi([1,rs_x],1,1);
            rcv_coors(i,2) = randi([1,rs_y],1,1);
        end
        %     dist = Calc_min_dist(rcv_coors);
        % end
%         rcv_coors
        
        [h_mu_los,cov_mu] = calc_los_channel(FullsectionOrigins,FullsectionNormals,rcv_coors,m,u,q,b(end),shi_c,h,A_r,cov_mu);
        [h_mu_nlos,cov_mu] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,rcv_coors,m,u,q,b(end),shi_c,rs,h,A_r,rfl_ind,grids,MX,MY,MZ,cov_mu);
        
        h_mu_nlos_2d = zeros(m,u);
        
        for i=1:m
            for j=1:u
                for k=1:Z
                    if grid_led_matrix(k,i)==1
                        h_mu_nlos_2d(i,j) = h_mu_nlos_2d(i,j) + xi(k)*h_mu_nlos(i,j,k);
                    end
                end
            end
        end
        
        H_mu = h_mu_los + h_mu_nlos_2d;
        maxs = zeros(1,m);
        nrst = zeros(1,m);
        % Assigning LEDs to users
        
        for i=1:m           
            count = 0;  
            nrst = -1;
            scnd_nrst = -1;
            mx = -1;
            scnd_mx = 0;
            for j=1:u
                if cov_mu(i,j) ~= Inf
                    if H_mu(i,j) > mx
                        mx = H_mu(i,j);
                        nrst = j;
                    end
                end
            end
            
            for j=1:u
                if cov_mu(i,j) ~= Inf && j~= nrst
                    count = count+1;
                    if H_mu(i,j) > scnd_mx
                        scnd_mx = H_mu(i,j);
                        scnd_nrst = j;
                    end
                end
            end
            
            if nrst ~= -1
                if sum(eps(:,nrst))==0 || count <= round(0.3*u) 
                    eps(i,nrst) = 1;
                end
                if scnd_mx == 0 
                    clear min;
                    P_m(i) = min((1+tol)*P_m(i),P_bar);
                    if P_m(i) > P_bar
                        P_m(i) = P_bar;
                    end                    
%                     eps(i,nrst) = 1;
                else
                    %             disp('reached')
                    %             P_m(i)*(1-min/scnd_min)
                    %             max(P_m(i)*(1-min/scnd_min),P_min) ,P_m(i)*scnd_mx/mx
%                     scnd_mx
%                     mx
                    P_m(i) = max([P_m(i)*(1-tol),P_m(i)*(1-scnd_mx/mx),P_min]);
                end
            end
%             count 
        end
        
        G_mat = Get_sinr(P_m,H_mu,eps,m,u);
        clear min;
        G_min = min(G_mat);
        G_avg = mean(G_mat);
        I_avg = alpha_0/n*sum(P_m*H_mn);
        clear min;
        uni(qq) = min(alpha_0*P_m*H_mn)/I_avg;
        min_Rate(qq) = B*log2(1+G_min);
        avg_Rate(qq) = B*log2(1+G_avg);
        avg_ilum(qq) = 1000*I_avg;
        obj(qq) = G_min*uni(qq);
        
    end
    
    min_RateAVG(sp) = sum(min_Rate)/Q_iteration;
    avg_RateAVG(sp) = sum(avg_Rate)/Q_iteration;
    uniAVG(sp) = sum(uni)/Q_iteration;
    avg_ilumAVG(sp) = sum(avg_ilum)/Q_iteration;
    objAVG(sp) = sum(obj)/Q_iteration;
    
    fprintf(fileID,'\n\n');
    fprintf(fileID,'Obj function values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', obj(qq));
    end
    
    fprintf(fileID,'\n');
    fprintf(fileID,'Uniformity values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', uni(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Minimum rate values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', min_Rate(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Average rate values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', avg_Rate(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Average illumination values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', avg_ilum(qq));
    end
    fprintf(fileID,'\n');
    
end

fprintf(fileID,'\nEnd of simulation\n');

fprintf(fileID,'Obj Function for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4f ', objAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Uniformity for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4f ', uniAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Minimum rate for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', min_RateAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Average rate for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', avg_RateAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Average illumination for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', avg_ilumAVG(sp));
end
fprintf(fileID,'\n');

toc;


==> code/simulations/Bulb Radius/50cm/mirrorvlc_main.m <==
clc;
close all;

parameters

sensors = zeros(n,2);

for j=0:sqrt(n)-1
    for i=1:sqrt(n)
        sensors(i+j*sqrt(n),1) = bound + i*eff_len/(sqrt(n)+1);
        sensors(i+j*sqrt(n),2) = bound + (j+1)*eff_len/(sqrt(n)+1);
    end
end


cov_mn = zeros(m,n);
[h_mn_los,cov_mn] = calc_los_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,h,A_s,cov_mn);

count = 0;

h_mn_nlos = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,rs,h,A_s,rfl_ind,grids,MH,MV);

grid_led_matrix = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,b(end),rs,h,grids,MH,MV);

filename = sprintf('%s_%d_%d_%d_%d.txt','log',m,Z,n,b(end));
fileID = fopen(filename,'w');
diary on


cvx_begin

variable xi(1,Z) binary;
variable P_m(1,m); 
variable Rho_mz(m,Z);

% count = count+1

%xi = randi([0,1],1,4*MH*MV);
%P_m = 0.02+0.08*rand(1,m);

% P_m = cvx(zeros(1,m));
% xi = cvx(zeros(1,4*MH*MV));

%Rho_mz = cvx(zeros(m,Z));
% h_mn_nlos = cvx(zeros(m,n,Z));


I = cvx(zeros(1,n));
chi_mz = cvx(zeros(m,Z));


for x=1:Z    
    for y=1:m
          if grid_led_matrix(x,y)==1
                chi_mz(y,x) = xi(x);
          end
    end
end


for x=1:m
    fprintf(fileID,'%d \n', x);
    for y=1:n
        I(1,y) = I(1,y) + alpha_0 * P_m(1,x) * h_mn_los(x,y);
        for z=1:Z
            I(1,y) = I(1,y) + alpha_0 * Rho_mz(x,z) * h_mn_nlos(x,y,z);
        end
    end
end


maximize (min(I))

P_m >= 0.02;
P_m <= P_bar;
% sum(xi) <= 3;
% repmat(min(I),1,n) - I <= 0;
min(I) >= (max_uni/n)*sum(I);
% I >= 0.0035;
repmat(P_m',1,Z) >= Rho_mz;
Rho_mz >= 0;
Rho_mz >= P_bar*chi_mz - P_bar + repmat(P_m',1,Z);
Rho_mz <= P_bar*chi_mz;
1000*min(I) >= 250;
1000*max(I) <= 750;
cvx_end


P_t = zeros(1,m);

no_of_iters = 1;

for iter=1:no_of_iters
rng(11);

dist = 0;
min_dist = 200;

% while dist<min_dist
%     for i=1:u
%         rcv_coors(i,1) = randi([1,rs_x],1,1);
%         rcv_coors(i,2) = randi([1,rs_y],1,1);
%     end
%     dist = Calc_min_dist(rcv_coors);
% end
% rcv_coors

end


fprintf(fileID,'End of simulation\n');
fprintf(fileID,'Objective = %0.4g, uniformity = %0.4g \n', min(I), min(I)/mean(I));


fprintf(fileID,'P_m = \n');
for qq=1:m-1
    fprintf(fileID,'%0.4g,', P_m(qq));
end
fprintf(fileID,'%0.4g\n', P_m(m));

fprintf(fileID,'xi = \n');
for qq=1:Z-1
    fprintf(fileID,'%0.4g,', xi(qq));
end
fprintf(fileID,'%0.4g\n', xi(Z));

% dlmwrite('xi_values.txt', xi,' ')
% dlmwrite('P_m.txt', P_m,' ')
% dlmwrite('chi_mz.txt', chi_mz, 'delimiter', ' ')

diary off
% H_mn = h_mn_los + h_mn_nlos;




==> code/simulations/Bulb Radius/50cm/parameters.m <==
rs = 600;
rs_x = 600;
rs_y = 600;
h = 300;
R = 40; %radius of the hemispherical bulb in cm
r = 1.5; %radius of an LED
A_r = 5;                                % area of a receiver (in square-centimeters) 
A_s = 10;                               % effective receiving area of a sensing point (in square-centimeters) 
% b = [9    16    22    28    34    40    45    50    55    60    64    68    72    75    77    79    81    82    83   40];
% b = [11 14 17 10 7 5 50];     % vector of the number of LED boards in each layer and the FOV angle of the LEDs
% b = [11 14 17 10 7 5 60];     % vector of the number of LED boards in each layer and the FOV angle of the LEDs
% b = [3 13 8 40];
% b = [11 14 17 21 25 30 60];
%  b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   70];
% b = [9    16    22    28    34    40    45    50    55    60    64    68    72    75    77    79    81    82    83   50];
b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   30];
theta = b(end)/2;                       % semi-angle at half power in degrees
q = -log10(2)/log10(cosd(theta));       % the order of lambertian emission
shi_c = 85;                             %receiver FOV angle in degrees

m = sum(b(1:length(b)-1))+1;     % number of total LED boards
n = 10*10;  % number of sensor points to calculate the illumination uniformity across the room
u_v = 2:2:12;
min_tp = zeros(1,length(u_v));
avg_tp = zeros(1,length(u_v));
unif = zeros(1,length(u_v));
ms = zeros(1,length(u_v));
u = 5; % u_v(u_ind);      % number of receivers

t0 = clock;
tol = 0.1;
% u = u_v(ind)
e_mu = zeros(1,m*u);    % assignment matrix
% P_max = 1*10;  % maximum allotted power for one LED Board in watts
h_mu = zeros(m,u);    % Channel matrix for u users
h_mu_los = zeros(m,u);    % LOS Channel matrix for u users
% h_mn_los = zeros(m,n);    % LOS Channel matrix for n sensing points
h_mu_nlos = zeros(m,u); % NLOS Channel matrix for u users
% h_mn_nlos = zeros(m,n); % NLOS Channel matrix for n sensing points
h_mu_total = zeros(m,u);  % Total Channel matrix for u users
layernum = length(b)-1;
N0 = 2.5e-20; % AWGN spectral density in W / H
B = 20e6;   % modulation bandwidth in Hz
% [x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor(b,rs,R,r,h,layernum);
[x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor_xy(b,rs_x,rs_y,R,r,h,layernum);

% scatter3(x_coor,y_coor,z_coor);
alpha_0 = 169; % luminous efficacy of white LED
rcv_coors = zeros(u,2);
zeta = zeros(1,m);    % Mirror assignment binary variable 
led_beam_radius = (h-R)*(tan(b(end)/2*pi/180))+r;

reflected = zeros(m,3);
rfl_ind = 0.99; %reflection index of the mirrors


% placing the sensors
% 
bound = 30; % boundary for the sensors in cm
eff_len = rs - 2*bound; % effective size of the room considering boundary

% scatter(sensors(:,1),sensors(:,2));
% n=0;
% for j=54.5455:54.5455:rs_y
%     for i= 54.5455:54.5455:rs_x
%         n = n+1;
%         sensors(n,1) = i;
%         sensors(n,2) = j;
%     end
% end

h_mn = zeros(m,n);    % Channel matrix for n sensors
size = 30;           % size of each square grid in cm
MX = rs_x/size; % number of grids in the x-axis and y-axis, refer to X in mirrorvlc paper
MY = rs_y/size;
MZ = h/size;  % number of grids in the z-axis, refer to Y in mirrorvlc paper
theta = b(end)/2;    % semi-angle at half power in degrees
q = -log10(2)/log10(cosd(theta));  % the order of lambertian emission

P_min = 0.02;
P_bar = 0.3;
max_uni = 0.7;
grids = set_grid(rs_x,rs_y,h,size);
% xi = randi([0,1],1,4*MH*MV);
Z = 2*MZ*(MX+MY);

sensors = zeros(n,2);

for j=0:sqrt(n)-1
    for i=1:sqrt(n)
        sensors(i+j*sqrt(n),1) = bound + i*eff_len/(sqrt(n)+1);
        sensors(i+j*sqrt(n),2) = bound + (j+1)*eff_len/(sqrt(n)+1);
    end
end

==> code/simulations/Bulb Radius/50cm/plane_line_intersect.m <==
function [I,check]=plane_line_intersect(n,V0,P0,P1)
%plane_line_intersect computes the intersection of a plane and a segment(or
%a straight line)
% Inputs: 
%       n: normal vector of the Plane 
%       V0: any point that belongs to the Plane 
%       P0: end point 1 of the segment P0P1
%       P1:  end point 2 of the segment P0P1
%
%Outputs:
%      I    is the point of interection 
%     Check is an indicator:
%      0 => disjoint (no intersection)
%      1 => the plane intersects P0P1 in the unique point I
%      2 => the segment lies in the plane
%      3=>the intersection lies outside the segment P0P1
%
% Example:
% Determine the intersection of following the plane x+y+z+3=0 with the segment P0P1:
% The plane is represented by the normal vector n=[1 1 1]
% and an arbitrary point that lies on the plane, ex: V0=[1 1 -5]
% The segment is represented by the following two points
% P0=[-5 1 -1]
%P1=[1 2 3]   
% [I,check]=plane_line_intersect([1 1 1],[1 1 -5],[-5 1 -1],[1 2 3]);

%This function is written by :
%                             Nassim Khaled
%                             Wayne State University
%                             Research Assistant and Phd candidate
%If you have any comments or face any problems, please feel free to leave
%your comments and i will try to reply to you as fast as possible.

I=[0 0 0];
u = P1-P0;
w = P0 - V0;
D = dot(n,u);
N = -dot(n,w);
check=0;
if abs(D) < 10^-7        % The segment is parallel to plane
        if N == 0           % The segment lies in plane
            check=2;
            return
        else
            check=0;       %no intersection
            return
        end
end

%compute the intersection parameter
sI = N / D;
I = P0+ sI.*u;

if (sI < 0 || sI > 1)
    check= 3;          %The intersection point  lies outside the segment, so there is no intersection
else
    check=1;
end

==> code/simulations/Bulb Radius/50cm/set_grid.m <==
function [grids] = set_grid(rs_x,rs_y,h,size)   
    MX = rs_x/size; % number of grids in the x-axis and y-axis, refer to X in mirrorvlc paper
    MY = rs_y/size;
    MZ = h/size;  % number of grids in the z-axis, refer to Y in mirrorvlc paper

    Z = 2*MZ*(MX+MY);  % refer to Z in mirrorvlc paper
    grids = zeros(Z,3);

    xunit = size; 
    yunit = size;
    zunit = size;
    ind = 1;

    % Set mirror grids for YZ plane

    for zi = zunit/2:zunit:h-zunit/2
        for yi= yunit/2:yunit:rs_y-yunit/2
            grids(ind,1) = 0;
            grids(ind,2) = yi;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % Set mirror grids for XZ+rs_y plane

    for zi = zunit/2:zunit:h-zunit/2
        for xi= xunit/2:xunit:rs_x-xunit/2
            grids(ind,1) = xi;
            grids(ind,2) = rs_y;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % Set mirror grids for YZ+rs_x plane

    for zi = zunit/2:zunit:h-zunit/2
        for yi= yunit/2:yunit:rs_y-yunit/2
            grids(ind,1) = rs_x;
            grids(ind,2) = yi;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % Set mirror grids for XZ plane

    for zi = zunit/2:zunit:h-zunit/2
        for xi= xunit/2:xunit:rs_x-xunit/2
            grids(ind,1) = xi;
            grids(ind,2) = 0;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % scatter3(grids(:,1),grids(:,2),grids(:,3));
end

==> code/simulations/Bulb Radius/60cm-50deg/Get_coor.m <==
function [x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor(x,rs,R,r,h,layernum)
%x = round(x);
alpha = atan(r/R); %angle between two current LED vectors
%syms t;
i=1; %layer count
num_of_led = layernum+1;
angle_dist_xz = double((90-radtodeg(alpha))/(layernum+1));
alpha_xz = radtodeg(alpha);
x_coor = 0;
y_coor = 0;
z_coor = h-R;
theta_layer = [];
R_in_layer = zeros(1,layernum);
xc = 0;
yc = 0;
zc = h;

Norm_dist = [];
Hypotnuse = [];
Norm_xcoor = [];        % x-coordinate of normal points   
Norm_ycoor = [];        % y-coordinate of normal points
Norm_zcoor = [];        % z-coordinate of normal points
FullsectionOrigins = [0 0 h-R 0 1];
FullsectionNormals = [0 0 0 1];
Fullsection_Lights = [0 0 R-h 1];

n0 = 2.5e-17; % AWGN spectral density in mW / Hz
B = 30e6; % modulation bandwidth in Hz
noise = n0*B; %AWGN noise

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Loop for determining position (x and z index) of each layers. y is zero %
% in these cases                                                          %
%%%%%%%%%%%%%%%%%%%=%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


theta1 = x(1,layernum+1); % Divergence angle of LEDs in degrees
thetaR = theta1*pi/180;
count = 1; % Total Number of LEDs

while i<=layernum
    alpha_xz = alpha_xz + angle_dist_xz;
    x_coor = [x_coor R*sin(degtorad(alpha_xz))];
    z_coor = [z_coor h-R*cos(degtorad(alpha_xz))];
    y_coor = [y_coor 0];
    count = count+1;
    
    FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
    
    %code for finding the normal point on the x-y plane
    coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
    t = -zc/coeff(1,3);
    Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
    Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
    Norm_zcoor = [Norm_zcoor 0];    
    FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
    Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
    
    % disp(sqrt((x_prev(i)-x_prev(i+1))^2+(z_prev(i)-z_prev(i+1))^2));
    theta_layer = [theta_layer atan(x_coor(length(x_coor))/(h-z_coor(length(z_coor))))];
    Norm_dist = [Norm_dist z_coor(i)*tan(theta_layer(i))]; 
    Hypotnuse = [Hypotnuse sqrt((z_coor(i))^2 + (Norm_dist(i))^2)];
    j = 1;
    R_in_layer(1,i) = x_coor(length(x_coor));
    % alpha_xy = 2*atan(r/R_in_layer(1,i));
    num = x(1,i); %floor(360/radtodeg(alpha_xy));
    % rem = double((360 - num*radtodeg(alpha_xy))/num);
    angle_dist = double(360/num); %radtodeg(alpha_xy)+rem;
    alpha_xy = 0;
    num_of_led = num_of_led + num - 1;

    % Loop for determining position (x and y index) in a particular layer.
    % z is fixed in these cases

    while j < num
        alpha_xy = alpha_xy + angle_dist;
        if alpha_xy==90
            x_coor = [x_coor 0];
            y_coor = [y_coor R_in_layer(1,i)];
        elseif alpha_xy==180
            x_coor = [x_coor -R_in_layer(1,i)];
            y_coor = [y_coor 0];
        elseif alpha_xy==270
            x_coor = [x_coor 0];
            y_coor = [y_coor -R_in_layer(1,i)];
        else
            if alpha_xy>0 && alpha_xy<90
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(alpha_xy))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(alpha_xy))];
            elseif alpha_xy>90 && alpha_xy<180
                t_angle = 180-alpha_xy;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>180 && alpha_xy<270
                t_angle = alpha_xy-180;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>270 && alpha_xy<360
                t_angle = 360-alpha_xy;
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            end
        end
        z_coor = [z_coor z_coor(length(z_coor))];

        %code for finding the normal point
        coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
        t = -zc/coeff(1,3);
        Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
        Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
        Norm_zcoor = [Norm_zcoor 0];
        count = count+1;
        
        FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
        FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
        Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
       
        j = j+1;
    end
    i = i+1;
    if i==3
        %disp(x_coor);
        %disp(y_coor);
        %disp(z_coor);
        %scatter3(x_in_layer,y_in_layer,z_in_layer);
        %scatter3(x_coor,y_coor,z_coor);
    end
end


FullsectionNormals(:,1) = FullsectionNormals(:,1) + rs/2;
FullsectionOrigins(:,1) = FullsectionOrigins(:,1) + rs/2;
FullsectionNormals(:,2) = FullsectionNormals(:,2) + rs/2;
FullsectionOrigins(:,2) = FullsectionOrigins(:,2) + rs/2;
Fullsection_Lights = -Fullsection_Lights;
% x_coor = [0 x_coor];
% y_coor = [0 y_coor];
% z_coor = [h-R z_coor];
x_coor = x_coor + rs/2;
y_coor = y_coor + rs/2;
Norm_xcoor = Norm_xcoor + rs/2;
Norm_ycoor = Norm_ycoor + rs/2;

end

==> code/simulations/Bulb Radius/60cm-50deg/Get_coor_xy.m <==
function [x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor_xy(x,rs_x,rs_y,R,r,h,layernum)
%x = round(x);
alpha = atan(r/R); %angle between two current LED vectors
%syms t;
i=1; %layer count
num_of_led = layernum+1;
angle_dist_xz = double((90-radtodeg(alpha))/(layernum+1));
alpha_xz = radtodeg(alpha);
x_coor = 0;
y_coor = 0;
z_coor = h-R;
theta_layer = [];
R_in_layer = zeros(1,layernum);
xc = 0;
yc = 0;
zc = h;

Norm_dist = [];
Hypotnuse = [];
Norm_xcoor = [];        % x-coordinate of normal points   
Norm_ycoor = [];        % y-coordinate of normal points
Norm_zcoor = [];        % z-coordinate of normal points
FullsectionOrigins = [0 0 h-R 0 1];
FullsectionNormals = [0 0 0 1];
Fullsection_Lights = [0 0 R-h 1];

n0 = 2.5e-17; % AWGN spectral density in mW / Hz
B = 30e6; % modulation bandwidth in Hz
noise = n0*B; %AWGN noise

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Loop for determining position (x and z index) of each layers. y is zero %
% in these cases                                                          %
%%%%%%%%%%%%%%%%%%%=%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


theta1 = x(1,layernum+1); % Divergence angle of LEDs in degrees
thetaR = theta1*pi/180;
count = 1; % Total Number of LEDs

while i<=layernum
    alpha_xz = alpha_xz + angle_dist_xz;
    x_coor = [x_coor R*sin(degtorad(alpha_xz))];
    z_coor = [z_coor h-R*cos(degtorad(alpha_xz))];
    y_coor = [y_coor 0];
    count = count+1;
    
    FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
    
    %code for finding the normal point on the x-y plane
    coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
    t = -zc/coeff(1,3);
    Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
    Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
    Norm_zcoor = [Norm_zcoor 0];    
    FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
    Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
    
    % disp(sqrt((x_prev(i)-x_prev(i+1))^2+(z_prev(i)-z_prev(i+1))^2));
    theta_layer = [theta_layer atan(x_coor(length(x_coor))/(h-z_coor(length(z_coor))))];
    Norm_dist = [Norm_dist z_coor(i)*tan(theta_layer(i))]; 
    Hypotnuse = [Hypotnuse sqrt((z_coor(i))^2 + (Norm_dist(i))^2)];
    j = 1;
    R_in_layer(1,i) = x_coor(length(x_coor));
    % alpha_xy = 2*atan(r/R_in_layer(1,i));
    num = x(1,i); %floor(360/radtodeg(alpha_xy));
    % rem = double((360 - num*radtodeg(alpha_xy))/num);
    angle_dist = double(360/num); %radtodeg(alpha_xy)+rem;
    alpha_xy = 0;
    num_of_led = num_of_led + num - 1;

    % Loop for determining position (x and y index) in a particular layer.
    % z is fixed in these cases

    while j < num
        alpha_xy = alpha_xy + angle_dist;
        if alpha_xy==90
            x_coor = [x_coor 0];
            y_coor = [y_coor R_in_layer(1,i)];
        elseif alpha_xy==180
            x_coor = [x_coor -R_in_layer(1,i)];
            y_coor = [y_coor 0];
        elseif alpha_xy==270
            x_coor = [x_coor 0];
            y_coor = [y_coor -R_in_layer(1,i)];
        else
            if alpha_xy>0 && alpha_xy<90
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(alpha_xy))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(alpha_xy))];
            elseif alpha_xy>90 && alpha_xy<180
                t_angle = 180-alpha_xy;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>180 && alpha_xy<270
                t_angle = alpha_xy-180;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>270 && alpha_xy<360
                t_angle = 360-alpha_xy;
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            end
        end
        z_coor = [z_coor z_coor(length(z_coor))];

        %code for finding the normal point
        coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
        t = -zc/coeff(1,3);
        Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
        Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
        Norm_zcoor = [Norm_zcoor 0];
        count = count+1;
        
        FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
        FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
        Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
       
        j = j+1;
    end
    i = i+1;
    if i==3
        %disp(x_coor);
        %disp(y_coor);
        %disp(z_coor);
        %scatter3(x_in_layer,y_in_layer,z_in_layer);
        %scatter3(x_coor,y_coor,z_coor);
    end
end


FullsectionNormals(:,1) = FullsectionNormals(:,1) + rs_x/2;
FullsectionOrigins(:,1) = FullsectionOrigins(:,1) + rs_x/2;
FullsectionNormals(:,2) = FullsectionNormals(:,2) + rs_y/2;
FullsectionOrigins(:,2) = FullsectionOrigins(:,2) + rs_y/2;
Fullsection_Lights = -Fullsection_Lights;
% x_coor = [0 x_coor];
% y_coor = [0 y_coor];
% z_coor = [h-R z_coor];
x_coor = x_coor + rs_x/2;
y_coor = y_coor + rs_y/2;
Norm_xcoor = Norm_xcoor + rs_x/2;
Norm_ycoor = Norm_ycoor + rs_y/2;

end

==> code/simulations/Bulb Radius/60cm-50deg/Get_illuminance.m <==
function [I] = Get_illuminance(P_m,h_mn,n)
% N0 = 2.5e-20; % AWGN spectral density in W / Hz
% B = 20e6;   % modulation bandwidth in Hz
alpha_0 = 60; % luminous efficacy of white LED
% sig = zeros(1,u);
% ifrnc = zeros(1,u);
% sinr = zeros(1,u);
I = zeros(1,n);
% for k=1:u
%     sig(k) = sum((P_m.*(h_mu(:,k))'.*A_mat(k,:)).^2);    
% end

% for k=1:u
%     ifrnc(k) = sum(sig)-sig(k);
%     if (ifrnc(k)==0)
%         sinr(k) = sig(k);
%     else
%         sinr(k) = sig(k)/(N0*B+ifrnc(k));
%     end
% end
% 
for k=1:n
    I(k) = alpha_0*sum(P_m.*(h_mn(:,k))');
end

% I
% I_min = min(I)
% I_avg = sum(I)/n
% 
% uni = I_min/I_avg;
% P_m(1) = 0.05;

% I

end

==> code/simulations/Bulb Radius/60cm-50deg/Get_sinr.m <==
function [out] = Get_sinr(P_m,H_mu,eps,m,u)
N0 = 2.5e-20; % AWGN spectral density in W / Hz
B = 20e6;   % modulation bandwidth in Hz
sig = zeros(1,u);
ifrnc = zeros(1,u);
sinr = zeros(1,u);

for k=1:u
    for i=1:m
        sig(k) = sig(k) + P_m(i)*H_mu(i,k)*eps(i,k);
    end
end

for k=1:u
    
    for j=1:u
        temp = 0;
        if k~=j
            for i=1:m
                temp = temp + P_m(i)*H_mu(i,j)*eps(i,j);
            end
        end
        ifrnc(k) = ifrnc(k) + temp^2;
    end
    
    sinr(k) = sig(k)^2/(N0*B+ifrnc(k));
end

% for k=1:n
% %     I(k) = alpha_0*sum(P_m.*(h_mn(:,k))');
% end
% sinr

% for k=1:u
%     for i=1:m
%         if distances(k,i)<led_beam_radius && A_mat(i)~=k
%             sig(k) = sig(k)-P_m(i)*h_mu(i,k);
%             ifrnc(k) = ifrnc(k)+P_m(i)*h_mu(i,k);
%         end
%     end
%     sinr(k) = sig(k)/(N0*B+ifrnc(k));
% end


out = sinr;
% sinr

end

==> code/simulations/Bulb Radius/60cm-50deg/calc_los_channel.m <==
function [out,out2] = calc_los_channel(FullsectionOrigins,FullsectionNormals,node_coors,m,l,q,divangle,shi_c,h,A_l,cov_ml)
    out = zeros(m,l);
    for i=1:l
        for j=1:m
            d = sqrt((FullsectionOrigins(j,1)-node_coors(i,1))^2+(FullsectionOrigins(j,2)-node_coors(i,2))^2+(FullsectionOrigins(j,3))^2);
            LP = [FullsectionNormals(j,1)-FullsectionOrigins(j,1) FullsectionNormals(j,2)-FullsectionOrigins(j,2) FullsectionNormals(j,3)-FullsectionOrigins(j,3)];
            RP = [node_coors(i,1)-FullsectionOrigins(j,1) node_coors(i,2)-FullsectionOrigins(j,2) 0-FullsectionOrigins(j,3)];
            NV = [0 0 h];
            shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
            phi = atan2(norm(cross(LP,RP)),dot(LP,RP));
            if (phi<=divangle*pi/180 && shi<=shi_c*pi/180)
                out(j,i) = (A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                cov_ml(j,i) = norm(node_coors(i:i,1:2) - FullsectionNormals(j:j,1:2));
            else
                out(j,i) = 0;
            end
%             if isreal(out(j,i))==0
%                 phi
%                 shi
%                 d
%             end
        end
    end
    out2 = cov_ml;

end

==> code/simulations/Bulb Radius/60cm-50deg/calc_nlos_channel.m <==
function [fin,out] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,node_coors,m,l,q,divangle,shi_c,rs,h,A_l,rfl_ind,grids,MX,MY,MZ,cov_ml)

fin = zeros(m,l,2*MZ*(MX+MY));
% fin = cvx(zeros(m,l,4*MH*MV));

% variables for calculating nlos channel model 
% YZ plane variables
N0_YZ = [-rs 0 0]; %normal vector on YZ plane
V0_YZ = [0 rs/2 h/2]; %any point that belongs to the YZ Plane 
% YZ+rs plane variables
N0_YZ_rs = [rs 0 0]; %normal vector on YZ+rs plane
V0_YZ_rs = [rs rs/2 h/2]; %any point that belongs to the YZ+rs Plane 
% XZ plane variables
N0_XZ = [0 rs 0]; %normal vector on XZ plane
V0_XZ = [rs/2 0 h/2]; %any point that belongs to the XZ Plane 
% XZ+rs plane variables
N0_XZ_rs = [0 -rs 0]; %normal vector on XZ+rs plane
V0_XZ_rs = [rs/2 rs h/2]; %any point that belongs to the XZ+rs Plane 
N0_XY = [0 0 rs]; %normal vector on XY plane
V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 

rfl_pnt = zeros(m,3); % reflected points on the floor of all LEDs


for i=1:l
    for j=1:m

        %%%%----------------------------------%%%%
        %%%%         NLOS channel             %%%%
        %%%%----------------------------------%%%%

        P1 = [FullsectionNormals(j,1) FullsectionNormals(j,2) FullsectionNormals(j,3)];
        P0 = [FullsectionOrigins(j,1) FullsectionOrigins(j,2) FullsectionOrigins(j,3)];
        LP = P1-P0;                                                 % LED beam vector
        node = [node_coors(i,1) node_coors(i,2) 0];  
        NV = [0 0 h];                                               % unit normal vector on YZ plane

        %%% Checking with YZ plane

        norm_N0 = N0_YZ / norm(N0_YZ);                              % unit normal vector on YZ plane
        [I,check]=plane_line_intersect(N0_YZ,V0_YZ,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ plane

            for z = 1:MY*MZ
                
                %%% find the reflected ray
                % if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                            cov_ml(j,i) = norm(node_coors(i:i,1:2) - rfl_pnt(j:j,1:2));
                        end
                    end

                % end

            end
            
            continue
            
        end
        
        %%% Checking with XZ+rs plane

        norm_N0 = N0_XZ_rs / norm(N0_XZ_rs);                              % unit normal vector on XZ+rs plane
        [I,check]=plane_line_intersect(N0_XZ_rs,V0_XZ_rs,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ+rs plane

            for z = MY*MZ+1:MY*MZ+MX*MZ

                %%% find the reflected ray
%                 if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                            cov_ml(j,i) = norm(node_coors(i:i,1:2) - rfl_pnt(j:j,1:2));
                        end
                    end

%                 end

            end
            
            continue
            
        end
        
        %%% Checking with YZ+rs plane

        norm_N0 = N0_YZ_rs / norm(N0_YZ_rs);                              % unit normal vector on YZ+rs plane
        [I,check]=plane_line_intersect(N0_YZ_rs,V0_YZ_rs,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ+rs plane

            for z = MY*MZ+MX*MZ+1:2*MY*MZ+MX*MZ

                %%% find the reflected ray
                %if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                            cov_ml(j,i) = norm(node_coors(i:i,1:2) - rfl_pnt(j:j,1:2));
                        end
                    end

                %end

            end
            
            continue
            
        end
        
        %%% Checking with XZ plane

        norm_N0 = N0_XZ / norm(N0_XZ);                              % unit normal vector on XZ plane
        [I,check]=plane_line_intersect(N0_XZ,V0_XZ,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ plane

            for z = 2*MY*MZ+MX*MZ+1:2*MY*MZ+2*MX*MZ

                %%% find the reflected ray
                % if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                            cov_ml(j,i) = norm(node_coors(i:i,1:2) - rfl_pnt(j:j,1:2));
                        end
                    end

                % end

            end
            
            continue
            
        end
    
    end
    
end

out = cov_ml;


end

==> code/simulations/Bulb Radius/60cm-50deg/calculate_grid_to_led_mappings.m <==
function [out] = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,divangle,rs,h,grids,MX,MY,MZ)

out = zeros(2*MZ*(MX+MY),m);

% this function is for finding incident leds for every z index 
% YZ plane variables
N0_YZ = [-rs 0 0]; %normal vector on YZ plane
V0_YZ = [0 rs/2 h/2]; %any point that belongs to the YZ Plane 
% YZ+rs plane variables
N0_YZ_rs = [rs 0 0]; %normal vector on YZ+rs plane
V0_YZ_rs = [rs rs/2 h/2]; %any point that belongs to the YZ+rs Plane 
% XZ plane variables
N0_XZ = [0 rs 0]; %normal vector on XZ plane
V0_XZ = [rs/2 0 h/2]; %any point that belongs to the XZ Plane 
% XZ+rs plane variables
N0_XZ_rs = [0 -rs 0]; %normal vector on XZ+rs plane
V0_XZ_rs = [rs/2 rs h/2]; %any point that belongs to the XZ+rs Plane 


for j=1:m

    %%%%----------------------------------%%%%
    %%%%         NLOS channel             %%%%
    %%%%----------------------------------%%%%

    P1 = [FullsectionNormals(j,1) FullsectionNormals(j,2) FullsectionNormals(j,3)];
    P0 = [FullsectionOrigins(j,1) FullsectionOrigins(j,2) FullsectionOrigins(j,3)];
    LP = P1-P0;                                                 % LED beam vector

    %%% Checking with YZ plane

    [I,check]=plane_line_intersect(N0_YZ,V0_YZ,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ plane

        for z = 1:MY*MZ

            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

    %%% Checking with XZ+rs plane

    [I,check]=plane_line_intersect(N0_XZ_rs,V0_XZ_rs,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ+rs plane

        for z = MY*MZ+1:MY*MZ+MX*MZ


            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

    %%% Checking with YZ+rs plane

    [I,check]=plane_line_intersect(N0_YZ_rs,V0_YZ_rs,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ+rs plane

        for z = MY*MZ+MX*MZ+1:2*MY*MZ+MX*MZ
            
            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

    %%% Checking with XZ plane

    [I,check]=plane_line_intersect(N0_XZ,V0_XZ,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ plane

        for z = 2*MY*MZ+MX*MZ+1:2*MY*MZ+2*MX*MZ

            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

end



end

==> code/simulations/Bulb Radius/60cm-50deg/heuristic_NUA.m <==
clc;
tic;
close all;

parameters              % load default parameters

% add modified parameters below

filename = sprintf('%s_%d_%d_%d%s.txt','nua_final_users',u_v(1),u_v(end),R,'cm');
fileID = fopen(filename,'w');

f1 = 'input_P_m.txt';
P_m_ini = importdata(f1);
f2 = 'input_xi.txt';
xi = importdata(f2);

Q_iteration = 100;

uni = zeros(1,Q_iteration);
min_Rate = zeros(1,Q_iteration);
avg_Rate = zeros(1,Q_iteration);
avg_ilum = zeros(1,Q_iteration);
obj = zeros(1,Q_iteration);

min_RateAVG = zeros(1,length(u_v));
avg_RateAVG = zeros(1,length(u_v));
uniAVG = zeros(1,length(u_v));
avg_ilumAVG = zeros(1,length(u_v));
objAVG = zeros(1,length(u_v));

[h_mn_los,cov_mn] = calc_los_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,h,A_s,cov_mn);
[h_mn_nlos,cov_mn] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,rs,h,A_s,rfl_ind,grids,MX,MY,MZ,cov_mn);

grid_led_matrix = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,b(end),rs,h,grids,MX,MY,MZ);
h_mn_nlos_2d = zeros(m,n);

for i=1:m
    for j=1:n
        for k=1:Z
            if grid_led_matrix(k,i)==1
                h_mn_nlos_2d(i,j) = h_mn_nlos_2d(i,j) + xi(k)*h_mn_nlos(i,j,k);
            end
        end
    end
end

P_m = P_m_ini;
H_mn = h_mn_los + h_mn_nlos_2d;
I_avg = alpha_0/n*sum(P_m*H_mn);
iuni = min(alpha_0*P_m*H_mn)/I_avg;

for sp=1:length(u_v)
    u=u_v(sp);
    fprintf(fileID,'\nU = %d\n',u);
    % P_m = readmatrix('input_P_m.txt')
    % xi = xi_ini;
    
        
    rng(11);
    
    for qq=1:Q_iteration
        
        fprintf(fileID,'\nqq = %d',qq);
        P_m = P_m_ini;
        eps = zeros(m,u);
        cov_mu = zeros(m,u);
        cov_mu(:,:) = Inf;
        
        % dist = 0;
        % min_dist = 200;
        rcv_coors = zeros(u,2);
        
        % while dist<min_dist
        for i=1:u
            rcv_coors(i,1) = randi([1,rs_x],1,1);
            rcv_coors(i,2) = randi([1,rs_y],1,1);
        end
        %     dist = Calc_min_dist(rcv_coors);
        % end
        % rcv_coors
        
        [h_mu_los,cov_mu] = calc_los_channel(FullsectionOrigins,FullsectionNormals,rcv_coors,m,u,q,b(end),shi_c,h,A_r,cov_mu);
        [h_mu_nlos,cov_mu] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,rcv_coors,m,u,q,b(end),shi_c,rs,h,A_r,rfl_ind,grids,MX,MY,MZ,cov_mu);
        
        for i=1:m
            count = 0;
            nrst = -1;
            scnd_nrst = -1;
            min = Inf;
            scnd_min = Inf;
            for j=1:u
                if cov_mu(i,j) < min
                    min = cov_mu(i,j);
                    nrst = j;
                end
            end
            
            for j=1:u
                if cov_mu(i,j) < scnd_min && j~= nrst
                    count = count+1;
                    scnd_min = cov_mu(i,j);
                    scnd_nrst = j;
                end
            end
            if nrst ~= -1
                eps(i,nrst) = 1;
                if scnd_nrst == -1
                    clear min;
                    P_m(i) = min((1+tol)*P_m(i),P_bar);
                    if P_m(i) > P_bar
                        P_m(i) = P_bar;
                    end
                else
                    %             disp('reached')
                    %             P_m(i)*(1-min/scnd_min)
                    %             max(P_m(i)*(1-min/scnd_min),P_min)
                    P_m(i) = max([P_m(i)*(1-tol),P_m(i)*(1-min/scnd_min),P_min]);
                end
            end
        end
        
        h_mu_nlos_2d = zeros(m,u);
        
        for i=1:m
            for j=1:u
                for k=1:Z
                    if grid_led_matrix(k,i)==1
                        h_mu_nlos_2d(i,j) = h_mu_nlos_2d(i,j) + xi(k)*h_mu_nlos(i,j,k);
                    end
                end
            end
        end
        
        H_mu = h_mu_los + h_mu_nlos_2d;
        
        G_mat = Get_sinr(P_m,H_mu,eps,m,u);
        clear min;
        G_min = min(G_mat);
        G_avg = mean(G_mat);
        I_avg = alpha_0/n*sum(P_m*H_mn);
        clear min;
        uni(qq) = min(alpha_0*P_m*H_mn)/I_avg;
        min_Rate(qq) = B*log2(1+G_min);
        avg_Rate(qq) = B*log2(1+G_avg);
        avg_ilum(qq) = 1000*I_avg;
        obj(qq) = G_min*uni(qq);
        
    end
    
    min_RateAVG(sp) = sum(min_Rate)/Q_iteration;
    avg_RateAVG(sp) = sum(avg_Rate)/Q_iteration;
    uniAVG(sp) = sum(uni)/Q_iteration;
    avg_ilumAVG(sp) = sum(avg_ilum)/Q_iteration;
    objAVG(sp) = sum(obj)/Q_iteration;
    
    fprintf(fileID,'\n\n');
    fprintf(fileID,'Obj function values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', obj(qq));
    end
    
    fprintf(fileID,'\n');
    fprintf(fileID,'Uniformity values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', uni(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Minimum rate values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', min_Rate(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Average rate values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', avg_Rate(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Average illumination values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', avg_ilum(qq));
    end
    fprintf(fileID,'\n');
    
end

fprintf(fileID,'\nEnd of simulation\n');

fprintf(fileID,'Obj Function for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4f ', objAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Uniformity for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4f ', uniAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Minimum rate for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', min_RateAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Average rate for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', avg_RateAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Average illumination for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', avg_ilumAVG(sp));
end
fprintf(fileID,'\n');

toc;


==> code/simulations/Bulb Radius/60cm-50deg/heuristic_SSA_LED.m <==
clc;
tic;
close all;

parameters              % load default parameters

% add modified parameters below
% u_v = 5;

filename = sprintf('%s_%d_%d_%d_%s.txt','ssa_led_final_users',u_v(1),u_v(end),R,'cm');
fileID = fopen(filename,'w');

f1 = 'input_P_m.txt';
P_m_ini = importdata(f1);
f2 = 'input_xi.txt';
xi = importdata(f2);

Q_iteration = 100;

uni = zeros(1,Q_iteration);
min_Rate = zeros(1,Q_iteration);
avg_Rate = zeros(1,Q_iteration);
avg_ilum = zeros(1,Q_iteration);
obj = zeros(1,Q_iteration);

min_RateAVG = zeros(1,length(u_v));
avg_RateAVG = zeros(1,length(u_v));
uniAVG = zeros(1,length(u_v));
avg_ilumAVG = zeros(1,length(u_v));
objAVG = zeros(1,length(u_v));

cov_mn = zeros(m,n);

[h_mn_los,cov_mn] = calc_los_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,h,A_s,cov_mn);
[h_mn_nlos,cov_mn] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,rs,h,A_s,rfl_ind,grids,MX,MY,MZ,cov_mn);

grid_led_matrix = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,b(end),rs,h,grids,MX,MY,MZ);
h_mn_nlos_2d = zeros(m,n);

for i=1:m
    for j=1:n
        for k=1:Z
            if grid_led_matrix(k,i)==1
                h_mn_nlos_2d(i,j) = h_mn_nlos_2d(i,j) + xi(k)*h_mn_nlos(i,j,k);
            end
        end
    end
end

P_m = P_m_ini;
H_mn = h_mn_los + h_mn_nlos_2d;
I_avg = alpha_0/n*sum(P_m*H_mn);
iuni = min(alpha_0*P_m*H_mn)/I_avg;

for sp=1:length(u_v)
    u=u_v(sp);
    fprintf(fileID,'\nU = %d\n',u);
    % P_m = readmatrix('input_P_m.txt')
    % xi = xi_ini;
    
        
    rng(11);
    
    for qq=1:Q_iteration
        
        fprintf(fileID,'\nqq = %d',qq);
        P_m = P_m_ini;
        eps = zeros(m,u);
        cov_mu = zeros(m,u);
        cov_mu(:,:) = Inf;
        
        % dist = 0;
        % min_dist = 200;
        rcv_coors = zeros(u,2);
        
        % while dist<min_dist
        for i=1:u
            rcv_coors(i,1) = randi([1,rs_x],1,1);
            rcv_coors(i,2) = randi([1,rs_y],1,1);
        end
        %     dist = Calc_min_dist(rcv_coors);
        % end
%         rcv_coors
        
        [h_mu_los,cov_mu] = calc_los_channel(FullsectionOrigins,FullsectionNormals,rcv_coors,m,u,q,b(end),shi_c,h,A_r,cov_mu);
        [h_mu_nlos,cov_mu] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,rcv_coors,m,u,q,b(end),shi_c,rs,h,A_r,rfl_ind,grids,MX,MY,MZ,cov_mu);
        
        h_mu_nlos_2d = zeros(m,u);
        
        for i=1:m
            for j=1:u
                for k=1:Z
                    if grid_led_matrix(k,i)==1
                        h_mu_nlos_2d(i,j) = h_mu_nlos_2d(i,j) + xi(k)*h_mu_nlos(i,j,k);
                    end
                end
            end
        end
        
        H_mu = h_mu_los + h_mu_nlos_2d;
        maxs = zeros(1,m);
        nrst = zeros(1,m);
        % Assigning LEDs to users
        
        for i=1:m           
            count = 0;  
            nrst = -1;
            scnd_nrst = -1;
            mx = -1;
            scnd_mx = 0;
            for j=1:u
                if cov_mu(i,j) ~= Inf
                    if H_mu(i,j) > mx
                        mx = H_mu(i,j);
                        nrst = j;
                    end
                end
            end
            
            for j=1:u
                if cov_mu(i,j) ~= Inf && j~= nrst
                    count = count+1;
                    if H_mu(i,j) > scnd_mx
                        scnd_mx = H_mu(i,j);
                        scnd_nrst = j;
                    end
                end
            end
            
            if nrst ~= -1
                if sum(eps(:,nrst))==0 || count <= round(0.3*u) 
                    eps(i,nrst) = 1;
                end
                if scnd_mx == 0 
                    clear min;
                    P_m(i) = min((1+tol)*P_m(i),P_bar);
                    if P_m(i) > P_bar
                        P_m(i) = P_bar;
                    end                    
%                     eps(i,nrst) = 1;
                else
                    %             disp('reached')
                    %             P_m(i)*(1-min/scnd_min)
                    %             max(P_m(i)*(1-min/scnd_min),P_min) ,P_m(i)*scnd_mx/mx
%                     scnd_mx
%                     mx
                    P_m(i) = max([P_m(i)*(1-tol),P_m(i)*(1-scnd_mx/mx),P_min]);
                end
            end
%             count 
        end
        
        G_mat = Get_sinr(P_m,H_mu,eps,m,u);
        clear min;
        G_min = min(G_mat);
        G_avg = mean(G_mat);
        I_avg = alpha_0/n*sum(P_m*H_mn);
        clear min;
        uni(qq) = min(alpha_0*P_m*H_mn)/I_avg;
        min_Rate(qq) = B*log2(1+G_min);
        avg_Rate(qq) = B*log2(1+G_avg);
        avg_ilum(qq) = 1000*I_avg;
        obj(qq) = G_min*uni(qq);
        
    end
    
    min_RateAVG(sp) = sum(min_Rate)/Q_iteration;
    avg_RateAVG(sp) = sum(avg_Rate)/Q_iteration;
    uniAVG(sp) = sum(uni)/Q_iteration;
    avg_ilumAVG(sp) = sum(avg_ilum)/Q_iteration;
    objAVG(sp) = sum(obj)/Q_iteration;
    
    fprintf(fileID,'\n\n');
    fprintf(fileID,'Obj function values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', obj(qq));
    end
    
    fprintf(fileID,'\n');
    fprintf(fileID,'Uniformity values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', uni(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Minimum rate values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', min_Rate(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Average rate values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', avg_Rate(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Average illumination values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', avg_ilum(qq));
    end
    fprintf(fileID,'\n');
    
end

fprintf(fileID,'\nEnd of simulation\n');

fprintf(fileID,'Obj Function for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4f ', objAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Uniformity for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4f ', uniAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Minimum rate for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', min_RateAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Average rate for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', avg_RateAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Average illumination for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', avg_ilumAVG(sp));
end
fprintf(fileID,'\n');

toc;


==> code/simulations/Bulb Radius/60cm-50deg/mirrorvlc_design.m <==
clc;
close all;

parameters

sensors = zeros(n,2);

for j=0:sqrt(n)-1
    for i=1:sqrt(n)
        sensors(i+j*sqrt(n),1) = bound + i*eff_len/(sqrt(n)+1);
        sensors(i+j*sqrt(n),2) = bound + (j+1)*eff_len/(sqrt(n)+1);
    end
end


cov_mn = zeros(m,n);

count = 0;
[h_mn_los,cov_mn] = calc_los_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,h,A_s,cov_mn);
[h_mn_nlos,cov_mn] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,rs,h,A_s,rfl_ind,grids,MX,MY,MZ,cov_mn);

grid_led_matrix = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,b(end),rs,h,grids,MX,MY,MZ);

filename = sprintf('%s_%d_%d_%d_%d.txt','log',m,Z,n,b(end));
fileID = fopen(filename,'w');
diary on


cvx_begin

variable xi(1,Z) binary;
variable P_m(1,m); 
variable Rho_mz(m,Z);

% count = count+1

%xi = randi([0,1],1,4*MH*MV);
%P_m = 0.02+0.08*rand(1,m);

% P_m = cvx(zeros(1,m));
% xi = cvx(zeros(1,4*MH*MV));

%Rho_mz = cvx(zeros(m,Z));
% h_mn_nlos = cvx(zeros(m,n,Z));


I = cvx(zeros(1,n));
chi_mz = cvx(zeros(m,Z));


for x=1:Z    
    for y=1:m
          if grid_led_matrix(x,y)==1
                chi_mz(y,x) = xi(x);
          end
    end
end


for x=1:m
    fprintf(fileID,'%d \n', x);
    for y=1:n
        I(1,y) = I(1,y) + alpha_0 * P_m(1,x) * h_mn_los(x,y);
        for z=1:Z
            I(1,y) = I(1,y) + alpha_0 * Rho_mz(x,z) * h_mn_nlos(x,y,z);
        end
    end
end


maximize (min(I))

P_m >= 0.02;
P_m <= P_bar;
% sum(xi) <= 3;
% repmat(min(I),1,n) - I <= 0;
min(I) >= (max_uni/n)*sum(I);
% I >= 0.0035;
repmat(P_m',1,Z) >= Rho_mz;
Rho_mz >= 0;
Rho_mz >= P_bar*chi_mz - P_bar + repmat(P_m',1,Z);
Rho_mz <= P_bar*chi_mz;
1000*min(I) >= 250;
1000*max(I) <= 750;
cvx_end


P_t = zeros(1,m);

no_of_iters = 1;

for iter=1:no_of_iters
rng(11);

dist = 0;
min_dist = 200;

% while dist<min_dist
%     for i=1:u
%         rcv_coors(i,1) = randi([1,rs_x],1,1);
%         rcv_coors(i,2) = randi([1,rs_y],1,1);
%     end
%     dist = Calc_min_dist(rcv_coors);
% end
% rcv_coors

end


fprintf(fileID,'End of simulation\n');
fprintf(fileID,'Objective = %0.4g, uniformity = %0.4g \n', min(I), min(I)/mean(I));


fprintf(fileID,'P_m = \n');
for qq=1:m-1
    fprintf(fileID,'%0.4g,', P_m(qq));
end
fprintf(fileID,'%0.4g\n', P_m(m));

fprintf(fileID,'xi = \n');
for qq=1:Z-1
    fprintf(fileID,'%0.4g,', xi(qq));
end
fprintf(fileID,'%0.4g\n', xi(Z));

% dlmwrite('xi_values.txt', xi,' ')
% dlmwrite('P_m.txt', P_m,' ')
% dlmwrite('chi_mz.txt', chi_mz, 'delimiter', ' ')

diary off
% H_mn = h_mn_los + h_mn_nlos;




==> code/simulations/Bulb Radius/60cm-50deg/mirrorvlc_main.m <==
clc;
close all;

parameters

count = 0;
cov_mn = zeros(m,n);

[h_mn_los,cov_mn] = calc_los_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,h,A_s,cov_mn);
[h_mn_nlos,cov_mn] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,rs,h,A_s,rfl_ind,grids,MX,MY,MZ,cov_mn);

grid_led_matrix = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,b(end),rs,h,grids,MX,MY,MZ);

filename = sprintf('%s_%d_%d_%d_%d.txt','log',m,Z,n,b(end));
fileID = fopen(filename,'w');
diary on

cvx_begin

variable xi(1,Z) binary;
variable P_m(1,m); 
variable Rho_mz(m,Z);

% count = count+1

%xi = randi([0,1],1,4*MH*MV);
%P_m = 0.02+0.08*rand(1,m);

% P_m = cvx(zeros(1,m));
% xi = cvx(zeros(1,4*MH*MV));

%Rho_mz = cvx(zeros(m,Z));
% h_mn_nlos = cvx(zeros(m,n,Z));

I = cvx(zeros(1,n));
chi_mz = cvx(zeros(m,Z));

for x=1:Z    
    for y=1:m
          if grid_led_matrix(x,y)==1
                chi_mz(y,x) = xi(x);
          end
    end
end


for x=1:m
    fprintf(fileID,'%d \n', x);
    for y=1:n
        I(1,y) = I(1,y) + alpha_0 * P_m(1,x) * h_mn_los(x,y);
        for z=1:Z
            I(1,y) = I(1,y) + alpha_0 * Rho_mz(x,z) * h_mn_nlos(x,y,z);
        end
    end
end

maximize (min(I))

P_m >= 0.02;
P_m <= P_bar;
% sum(xi) <= 3;
% repmat(min(I),1,n) - I <= 0;
min(I) >= (max_uni/n)*sum(I);
% I >= 0.0035;
repmat(P_m',1,Z) >= Rho_mz;
Rho_mz >= 0;
Rho_mz >= P_bar*chi_mz - P_bar + repmat(P_m',1,Z);
Rho_mz <= P_bar*chi_mz;
1000*min(I) >= 15;
1000*max(I) <= 25;
cvx_end


P_t = zeros(1,m);

no_of_iters = 1;

for iter=1:no_of_iters
rng(11);

dist = 0;
min_dist = 200;

% while dist<min_dist
%     for i=1:u
%         rcv_coors(i,1) = randi([1,rs_x],1,1);
%         rcv_coors(i,2) = randi([1,rs_y],1,1);
%     end
%     dist = Calc_min_dist(rcv_coors);
% end
% rcv_coors

end


fprintf(fileID,'End of simulation\n');
fprintf(fileID,'Objective = %0.4g, uniformity = %0.4g \n', min(I), min(I)/mean(I));

fprintf(fileID,'P_m = \n');
for qq=1:m-1
    fprintf(fileID,'%0.4g,', P_m(qq));
end
fprintf(fileID,'%0.4g\n', P_m(m));

fprintf(fileID,'xi = \n');
for qq=1:Z-1
    fprintf(fileID,'%0.4g,', xi(qq));
end
fprintf(fileID,'%0.4g\n', xi(Z));
% dlmwrite('xi_values.txt', xi,' ')
% dlmwrite('P_m.txt', P_m,' ')
% dlmwrite('chi_mz.txt', chi_mz, 'delimiter', ' ')

diary off
% H_mn = h_mn_los + h_mn_nlos;

fclose(fileID);




==> code/simulations/Bulb Radius/60cm-50deg/parameters.m <==
rs = 600;
rs_x = 600;
rs_y = 600;
h = 300;
R = 60; %radius of the hemispherical bulb in cm
r = 1.5; %radius of an LED
A_r = 5;                                % area of a receiver (in square-centimeters) 
A_s = 10;                               % effective receiving area of a sensing point (in square-centimeters) 
% b = [9    16    22    28    34    40    45    50    55    60    64    68    72    75    77    79    81    82    83   40];
% b = [11 14 17 10 7 5 50];     % vector of the number of LED boards in each layer and the FOV angle of the LEDs
% b = [11 14 17 10 7 5 60];     % vector of the number of LED boards in each layer and the FOV angle of the LEDs
% b = [3 13 8 40];
% b = [11 14 17 21 25 30 60];
%  b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   70];
% b = [9    16    22    28    34    40    45    50    55    60    64    68    72    75    77    79    81    82    83   50];
b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   50];
theta = b(end)/2;                       % semi-angle at half power in degrees
q = -log10(2)/log10(cosd(theta));       % the order of lambertian emission
shi_c = 85;                             %receiver FOV angle in degrees

m = sum(b(1:length(b)-1))+1;     % number of total LED boards
n = 10*10;  % number of sensor points to calculate the illumination uniformity across the room
u_v = 2:2:12;
min_tp = zeros(1,length(u_v));
avg_tp = zeros(1,length(u_v));
unif = zeros(1,length(u_v));
ms = zeros(1,length(u_v));
u = 5; % u_v(u_ind);      % number of receivers

t0 = clock;
tol = 0.1;
% u = u_v(ind)
e_mu = zeros(1,m*u);    % assignment matrix
% P_max = 1*10;  % maximum allotted power for one LED Board in watts
h_mu = zeros(m,u);    % Channel matrix for u users
h_mu_los = zeros(m,u);    % LOS Channel matrix for u users
% h_mn_los = zeros(m,n);    % LOS Channel matrix for n sensing points
h_mu_nlos = zeros(m,u); % NLOS Channel matrix for u users
% h_mn_nlos = zeros(m,n); % NLOS Channel matrix for n sensing points
h_mu_total = zeros(m,u);  % Total Channel matrix for u users
layernum = length(b)-1;
N0 = 2.5e-20; % AWGN spectral density in W / H
B = 20e6;   % modulation bandwidth in Hz
% [x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor(b,rs,R,r,h,layernum);
[x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor_xy(b,rs_x,rs_y,R,r,h,layernum);

% scatter3(x_coor,y_coor,z_coor);
alpha_0 = 169; % luminous efficacy of white LED
rcv_coors = zeros(u,2);
zeta = zeros(1,m);    % Mirror assignment binary variable 
led_beam_radius = (h-R)*(tan(b(end)/2*pi/180))+r;

reflected = zeros(m,3);
rfl_ind = 0.99; %reflection index of the mirrors


% placing the sensors
% 
bound = 30; % boundary for the sensors in cm
eff_len = rs - 2*bound; % effective size of the room considering boundary

% scatter(sensors(:,1),sensors(:,2));
% n=0;
% for j=54.5455:54.5455:rs_y
%     for i= 54.5455:54.5455:rs_x
%         n = n+1;
%         sensors(n,1) = i;
%         sensors(n,2) = j;
%     end
% end

h_mn = zeros(m,n);    % Channel matrix for n sensors
size = 30;           % size of each square grid in cm
MX = rs_x/size; % number of grids in the x-axis and y-axis, refer to X in mirrorvlc paper
MY = rs_y/size;
MZ = h/size;  % number of grids in the z-axis, refer to Y in mirrorvlc paper
theta = b(end)/2;    % semi-angle at half power in degrees
q = -log10(2)/log10(cosd(theta));  % the order of lambertian emission

P_min = 0.02;
P_bar = 0.3;
max_uni = 0.7;
grids = set_grid(rs_x,rs_y,h,size);
% xi = randi([0,1],1,4*MH*MV);
Z = 2*MZ*(MX+MY);

sensors = zeros(n,2);

for j=0:sqrt(n)-1
    for i=1:sqrt(n)
        sensors(i+j*sqrt(n),1) = bound + i*eff_len/(sqrt(n)+1);
        sensors(i+j*sqrt(n),2) = bound + (j+1)*eff_len/(sqrt(n)+1);
    end
end

==> code/simulations/Bulb Radius/60cm-50deg/plane_line_intersect.m <==
function [I,check]=plane_line_intersect(n,V0,P0,P1)
%plane_line_intersect computes the intersection of a plane and a segment(or
%a straight line)
% Inputs: 
%       n: normal vector of the Plane 
%       V0: any point that belongs to the Plane 
%       P0: end point 1 of the segment P0P1
%       P1:  end point 2 of the segment P0P1
%
%Outputs:
%      I    is the point of interection 
%     Check is an indicator:
%      0 => disjoint (no intersection)
%      1 => the plane intersects P0P1 in the unique point I
%      2 => the segment lies in the plane
%      3=>the intersection lies outside the segment P0P1
%
% Example:
% Determine the intersection of following the plane x+y+z+3=0 with the segment P0P1:
% The plane is represented by the normal vector n=[1 1 1]
% and an arbitrary point that lies on the plane, ex: V0=[1 1 -5]
% The segment is represented by the following two points
% P0=[-5 1 -1]
%P1=[1 2 3]   
% [I,check]=plane_line_intersect([1 1 1],[1 1 -5],[-5 1 -1],[1 2 3]);

%This function is written by :
%                             Nassim Khaled
%                             Wayne State University
%                             Research Assistant and Phd candidate
%If you have any comments or face any problems, please feel free to leave
%your comments and i will try to reply to you as fast as possible.

I=[0 0 0];
u = P1-P0;
w = P0 - V0;
D = dot(n,u);
N = -dot(n,w);
check=0;
if abs(D) < 10^-7        % The segment is parallel to plane
        if N == 0           % The segment lies in plane
            check=2;
            return
        else
            check=0;       %no intersection
            return
        end
end

%compute the intersection parameter
sI = N / D;
I = P0+ sI.*u;

if (sI < 0 || sI > 1)
    check= 3;          %The intersection point  lies outside the segment, so there is no intersection
else
    check=1;
end

==> code/simulations/Bulb Radius/60cm-50deg/set_grid.m <==
function [grids] = set_grid(rs_x,rs_y,h,size)   
    MX = rs_x/size; % number of grids in the x-axis and y-axis, refer to X in mirrorvlc paper
    MY = rs_y/size;
    MZ = h/size;  % number of grids in the z-axis, refer to Y in mirrorvlc paper

    Z = 2*MZ*(MX+MY);  % refer to Z in mirrorvlc paper
    grids = zeros(Z,3);

    xunit = size; 
    yunit = size;
    zunit = size;
    ind = 1;

    % Set mirror grids for YZ plane

    for zi = zunit/2:zunit:h-zunit/2
        for yi= yunit/2:yunit:rs_y-yunit/2
            grids(ind,1) = 0;
            grids(ind,2) = yi;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % Set mirror grids for XZ+rs_y plane

    for zi = zunit/2:zunit:h-zunit/2
        for xi= xunit/2:xunit:rs_x-xunit/2
            grids(ind,1) = xi;
            grids(ind,2) = rs_y;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % Set mirror grids for YZ+rs_x plane

    for zi = zunit/2:zunit:h-zunit/2
        for yi= yunit/2:yunit:rs_y-yunit/2
            grids(ind,1) = rs_x;
            grids(ind,2) = yi;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % Set mirror grids for XZ plane

    for zi = zunit/2:zunit:h-zunit/2
        for xi= xunit/2:xunit:rs_x-xunit/2
            grids(ind,1) = xi;
            grids(ind,2) = 0;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % scatter3(grids(:,1),grids(:,2),grids(:,3));
end

==> code/simulations/Bulb Radius/60cm-70deg/Get_coor.m <==
function [x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor(x,rs,R,r,h,layernum)
%x = round(x);
alpha = atan(r/R); %angle between two current LED vectors
%syms t;
i=1; %layer count
num_of_led = layernum+1;
angle_dist_xz = double((90-radtodeg(alpha))/(layernum+1));
alpha_xz = radtodeg(alpha);
x_coor = 0;
y_coor = 0;
z_coor = h-R;
theta_layer = [];
R_in_layer = zeros(1,layernum);
xc = 0;
yc = 0;
zc = h;

Norm_dist = [];
Hypotnuse = [];
Norm_xcoor = [];        % x-coordinate of normal points   
Norm_ycoor = [];        % y-coordinate of normal points
Norm_zcoor = [];        % z-coordinate of normal points
FullsectionOrigins = [0 0 h-R 0 1];
FullsectionNormals = [0 0 0 1];
Fullsection_Lights = [0 0 R-h 1];

n0 = 2.5e-17; % AWGN spectral density in mW / Hz
B = 30e6; % modulation bandwidth in Hz
noise = n0*B; %AWGN noise

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Loop for determining position (x and z index) of each layers. y is zero %
% in these cases                                                          %
%%%%%%%%%%%%%%%%%%%=%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


theta1 = x(1,layernum+1); % Divergence angle of LEDs in degrees
thetaR = theta1*pi/180;
count = 1; % Total Number of LEDs

while i<=layernum
    alpha_xz = alpha_xz + angle_dist_xz;
    x_coor = [x_coor R*sin(degtorad(alpha_xz))];
    z_coor = [z_coor h-R*cos(degtorad(alpha_xz))];
    y_coor = [y_coor 0];
    count = count+1;
    
    FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
    
    %code for finding the normal point on the x-y plane
    coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
    t = -zc/coeff(1,3);
    Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
    Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
    Norm_zcoor = [Norm_zcoor 0];    
    FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
    Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
    
    % disp(sqrt((x_prev(i)-x_prev(i+1))^2+(z_prev(i)-z_prev(i+1))^2));
    theta_layer = [theta_layer atan(x_coor(length(x_coor))/(h-z_coor(length(z_coor))))];
    Norm_dist = [Norm_dist z_coor(i)*tan(theta_layer(i))]; 
    Hypotnuse = [Hypotnuse sqrt((z_coor(i))^2 + (Norm_dist(i))^2)];
    j = 1;
    R_in_layer(1,i) = x_coor(length(x_coor));
    % alpha_xy = 2*atan(r/R_in_layer(1,i));
    num = x(1,i); %floor(360/radtodeg(alpha_xy));
    % rem = double((360 - num*radtodeg(alpha_xy))/num);
    angle_dist = double(360/num); %radtodeg(alpha_xy)+rem;
    alpha_xy = 0;
    num_of_led = num_of_led + num - 1;

    % Loop for determining position (x and y index) in a particular layer.
    % z is fixed in these cases

    while j < num
        alpha_xy = alpha_xy + angle_dist;
        if alpha_xy==90
            x_coor = [x_coor 0];
            y_coor = [y_coor R_in_layer(1,i)];
        elseif alpha_xy==180
            x_coor = [x_coor -R_in_layer(1,i)];
            y_coor = [y_coor 0];
        elseif alpha_xy==270
            x_coor = [x_coor 0];
            y_coor = [y_coor -R_in_layer(1,i)];
        else
            if alpha_xy>0 && alpha_xy<90
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(alpha_xy))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(alpha_xy))];
            elseif alpha_xy>90 && alpha_xy<180
                t_angle = 180-alpha_xy;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>180 && alpha_xy<270
                t_angle = alpha_xy-180;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>270 && alpha_xy<360
                t_angle = 360-alpha_xy;
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            end
        end
        z_coor = [z_coor z_coor(length(z_coor))];

        %code for finding the normal point
        coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
        t = -zc/coeff(1,3);
        Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
        Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
        Norm_zcoor = [Norm_zcoor 0];
        count = count+1;
        
        FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
        FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
        Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
       
        j = j+1;
    end
    i = i+1;
    if i==3
        %disp(x_coor);
        %disp(y_coor);
        %disp(z_coor);
        %scatter3(x_in_layer,y_in_layer,z_in_layer);
        %scatter3(x_coor,y_coor,z_coor);
    end
end


FullsectionNormals(:,1) = FullsectionNormals(:,1) + rs/2;
FullsectionOrigins(:,1) = FullsectionOrigins(:,1) + rs/2;
FullsectionNormals(:,2) = FullsectionNormals(:,2) + rs/2;
FullsectionOrigins(:,2) = FullsectionOrigins(:,2) + rs/2;
Fullsection_Lights = -Fullsection_Lights;
% x_coor = [0 x_coor];
% y_coor = [0 y_coor];
% z_coor = [h-R z_coor];
x_coor = x_coor + rs/2;
y_coor = y_coor + rs/2;
Norm_xcoor = Norm_xcoor + rs/2;
Norm_ycoor = Norm_ycoor + rs/2;

end

==> code/simulations/Bulb Radius/60cm-70deg/Get_coor_xy.m <==
function [x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor_xy(x,rs_x,rs_y,R,r,h,layernum)
%x = round(x);
alpha = atan(r/R); %angle between two current LED vectors
%syms t;
i=1; %layer count
num_of_led = layernum+1;
angle_dist_xz = double((90-radtodeg(alpha))/(layernum+1));
alpha_xz = radtodeg(alpha);
x_coor = 0;
y_coor = 0;
z_coor = h-R;
theta_layer = [];
R_in_layer = zeros(1,layernum);
xc = 0;
yc = 0;
zc = h;

Norm_dist = [];
Hypotnuse = [];
Norm_xcoor = [];        % x-coordinate of normal points   
Norm_ycoor = [];        % y-coordinate of normal points
Norm_zcoor = [];        % z-coordinate of normal points
FullsectionOrigins = [0 0 h-R 0 1];
FullsectionNormals = [0 0 0 1];
Fullsection_Lights = [0 0 R-h 1];

n0 = 2.5e-17; % AWGN spectral density in mW / Hz
B = 30e6; % modulation bandwidth in Hz
noise = n0*B; %AWGN noise

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Loop for determining position (x and z index) of each layers. y is zero %
% in these cases                                                          %
%%%%%%%%%%%%%%%%%%%=%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


theta1 = x(1,layernum+1); % Divergence angle of LEDs in degrees
thetaR = theta1*pi/180;
count = 1; % Total Number of LEDs

while i<=layernum
    alpha_xz = alpha_xz + angle_dist_xz;
    x_coor = [x_coor R*sin(degtorad(alpha_xz))];
    z_coor = [z_coor h-R*cos(degtorad(alpha_xz))];
    y_coor = [y_coor 0];
    count = count+1;
    
    FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
    
    %code for finding the normal point on the x-y plane
    coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
    t = -zc/coeff(1,3);
    Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
    Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
    Norm_zcoor = [Norm_zcoor 0];    
    FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
    Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
    
    % disp(sqrt((x_prev(i)-x_prev(i+1))^2+(z_prev(i)-z_prev(i+1))^2));
    theta_layer = [theta_layer atan(x_coor(length(x_coor))/(h-z_coor(length(z_coor))))];
    Norm_dist = [Norm_dist z_coor(i)*tan(theta_layer(i))]; 
    Hypotnuse = [Hypotnuse sqrt((z_coor(i))^2 + (Norm_dist(i))^2)];
    j = 1;
    R_in_layer(1,i) = x_coor(length(x_coor));
    % alpha_xy = 2*atan(r/R_in_layer(1,i));
    num = x(1,i); %floor(360/radtodeg(alpha_xy));
    % rem = double((360 - num*radtodeg(alpha_xy))/num);
    angle_dist = double(360/num); %radtodeg(alpha_xy)+rem;
    alpha_xy = 0;
    num_of_led = num_of_led + num - 1;

    % Loop for determining position (x and y index) in a particular layer.
    % z is fixed in these cases

    while j < num
        alpha_xy = alpha_xy + angle_dist;
        if alpha_xy==90
            x_coor = [x_coor 0];
            y_coor = [y_coor R_in_layer(1,i)];
        elseif alpha_xy==180
            x_coor = [x_coor -R_in_layer(1,i)];
            y_coor = [y_coor 0];
        elseif alpha_xy==270
            x_coor = [x_coor 0];
            y_coor = [y_coor -R_in_layer(1,i)];
        else
            if alpha_xy>0 && alpha_xy<90
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(alpha_xy))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(alpha_xy))];
            elseif alpha_xy>90 && alpha_xy<180
                t_angle = 180-alpha_xy;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>180 && alpha_xy<270
                t_angle = alpha_xy-180;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>270 && alpha_xy<360
                t_angle = 360-alpha_xy;
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            end
        end
        z_coor = [z_coor z_coor(length(z_coor))];

        %code for finding the normal point
        coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
        t = -zc/coeff(1,3);
        Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
        Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
        Norm_zcoor = [Norm_zcoor 0];
        count = count+1;
        
        FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
        FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
        Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
       
        j = j+1;
    end
    i = i+1;
    if i==3
        %disp(x_coor);
        %disp(y_coor);
        %disp(z_coor);
        %scatter3(x_in_layer,y_in_layer,z_in_layer);
        %scatter3(x_coor,y_coor,z_coor);
    end
end


FullsectionNormals(:,1) = FullsectionNormals(:,1) + rs_x/2;
FullsectionOrigins(:,1) = FullsectionOrigins(:,1) + rs_x/2;
FullsectionNormals(:,2) = FullsectionNormals(:,2) + rs_y/2;
FullsectionOrigins(:,2) = FullsectionOrigins(:,2) + rs_y/2;
Fullsection_Lights = -Fullsection_Lights;
% x_coor = [0 x_coor];
% y_coor = [0 y_coor];
% z_coor = [h-R z_coor];
x_coor = x_coor + rs_x/2;
y_coor = y_coor + rs_y/2;
Norm_xcoor = Norm_xcoor + rs_x/2;
Norm_ycoor = Norm_ycoor + rs_y/2;

end

==> code/simulations/Bulb Radius/60cm-70deg/Get_illuminance.m <==
function [I] = Get_illuminance(P_m,h_mn,n)
% N0 = 2.5e-20; % AWGN spectral density in W / Hz
% B = 20e6;   % modulation bandwidth in Hz
alpha_0 = 60; % luminous efficacy of white LED
% sig = zeros(1,u);
% ifrnc = zeros(1,u);
% sinr = zeros(1,u);
I = zeros(1,n);
% for k=1:u
%     sig(k) = sum((P_m.*(h_mu(:,k))'.*A_mat(k,:)).^2);    
% end

% for k=1:u
%     ifrnc(k) = sum(sig)-sig(k);
%     if (ifrnc(k)==0)
%         sinr(k) = sig(k);
%     else
%         sinr(k) = sig(k)/(N0*B+ifrnc(k));
%     end
% end
% 
for k=1:n
    I(k) = alpha_0*sum(P_m.*(h_mn(:,k))');
end

% I
% I_min = min(I)
% I_avg = sum(I)/n
% 
% uni = I_min/I_avg;
% P_m(1) = 0.05;

% I

end

==> code/simulations/Bulb Radius/60cm-70deg/Get_sinr.m <==
function [out] = Get_sinr(P_m,H_mu,eps,m,u)
N0 = 2.5e-20; % AWGN spectral density in W / Hz
B = 20e6;   % modulation bandwidth in Hz
sig = zeros(1,u);
ifrnc = zeros(1,u);
sinr = zeros(1,u);

for k=1:u
    for i=1:m
        sig(k) = sig(k) + P_m(i)*H_mu(i,k)*eps(i,k);
    end
end

for k=1:u
    
    for j=1:u
        temp = 0;
        if k~=j
            for i=1:m
                temp = temp + P_m(i)*H_mu(i,j)*eps(i,j);
            end
        end
        ifrnc(k) = ifrnc(k) + temp^2;
    end
    
    sinr(k) = sig(k)^2/(N0*B+ifrnc(k));
end

% for k=1:n
% %     I(k) = alpha_0*sum(P_m.*(h_mn(:,k))');
% end
% sinr

% for k=1:u
%     for i=1:m
%         if distances(k,i)<led_beam_radius && A_mat(i)~=k
%             sig(k) = sig(k)-P_m(i)*h_mu(i,k);
%             ifrnc(k) = ifrnc(k)+P_m(i)*h_mu(i,k);
%         end
%     end
%     sinr(k) = sig(k)/(N0*B+ifrnc(k));
% end


out = sinr;
% sinr

end

==> code/simulations/Bulb Radius/60cm-70deg/calc_los_channel.m <==
function [out,out2] = calc_los_channel(FullsectionOrigins,FullsectionNormals,node_coors,m,l,q,divangle,shi_c,h,A_l,cov_ml)
    out = zeros(m,l);
    for i=1:l
        for j=1:m
            d = sqrt((FullsectionOrigins(j,1)-node_coors(i,1))^2+(FullsectionOrigins(j,2)-node_coors(i,2))^2+(FullsectionOrigins(j,3))^2);
            LP = [FullsectionNormals(j,1)-FullsectionOrigins(j,1) FullsectionNormals(j,2)-FullsectionOrigins(j,2) FullsectionNormals(j,3)-FullsectionOrigins(j,3)];
            RP = [node_coors(i,1)-FullsectionOrigins(j,1) node_coors(i,2)-FullsectionOrigins(j,2) 0-FullsectionOrigins(j,3)];
            NV = [0 0 h];
            shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
            phi = atan2(norm(cross(LP,RP)),dot(LP,RP));
            if (phi<=divangle*pi/180 && shi<=shi_c*pi/180)
                out(j,i) = (A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                cov_ml(j,i) = norm(node_coors(i:i,1:2) - FullsectionNormals(j:j,1:2));
            else
                out(j,i) = 0;
            end
%             if isreal(out(j,i))==0
%                 phi
%                 shi
%                 d
%             end
        end
    end
    out2 = cov_ml;

end

==> code/simulations/Bulb Radius/60cm-70deg/calc_nlos_channel.m <==
function [fin,out] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,node_coors,m,l,q,divangle,shi_c,rs,h,A_l,rfl_ind,grids,MX,MY,MZ,cov_ml)

fin = zeros(m,l,2*MZ*(MX+MY));
% fin = cvx(zeros(m,l,4*MH*MV));

% variables for calculating nlos channel model 
% YZ plane variables
N0_YZ = [-rs 0 0]; %normal vector on YZ plane
V0_YZ = [0 rs/2 h/2]; %any point that belongs to the YZ Plane 
% YZ+rs plane variables
N0_YZ_rs = [rs 0 0]; %normal vector on YZ+rs plane
V0_YZ_rs = [rs rs/2 h/2]; %any point that belongs to the YZ+rs Plane 
% XZ plane variables
N0_XZ = [0 rs 0]; %normal vector on XZ plane
V0_XZ = [rs/2 0 h/2]; %any point that belongs to the XZ Plane 
% XZ+rs plane variables
N0_XZ_rs = [0 -rs 0]; %normal vector on XZ+rs plane
V0_XZ_rs = [rs/2 rs h/2]; %any point that belongs to the XZ+rs Plane 
N0_XY = [0 0 rs]; %normal vector on XY plane
V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 

rfl_pnt = zeros(m,3); % reflected points on the floor of all LEDs


for i=1:l
    for j=1:m

        %%%%----------------------------------%%%%
        %%%%         NLOS channel             %%%%
        %%%%----------------------------------%%%%

        P1 = [FullsectionNormals(j,1) FullsectionNormals(j,2) FullsectionNormals(j,3)];
        P0 = [FullsectionOrigins(j,1) FullsectionOrigins(j,2) FullsectionOrigins(j,3)];
        LP = P1-P0;                                                 % LED beam vector
        node = [node_coors(i,1) node_coors(i,2) 0];  
        NV = [0 0 h];                                               % unit normal vector on YZ plane

        %%% Checking with YZ plane

        norm_N0 = N0_YZ / norm(N0_YZ);                              % unit normal vector on YZ plane
        [I,check]=plane_line_intersect(N0_YZ,V0_YZ,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ plane

            for z = 1:MY*MZ
                
                %%% find the reflected ray
                % if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                            cov_ml(j,i) = norm(node_coors(i:i,1:2) - rfl_pnt(j:j,1:2));
                        end
                    end

                % end

            end
            
            continue
            
        end
        
        %%% Checking with XZ+rs plane

        norm_N0 = N0_XZ_rs / norm(N0_XZ_rs);                              % unit normal vector on XZ+rs plane
        [I,check]=plane_line_intersect(N0_XZ_rs,V0_XZ_rs,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ+rs plane

            for z = MY*MZ+1:MY*MZ+MX*MZ

                %%% find the reflected ray
%                 if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                            cov_ml(j,i) = norm(node_coors(i:i,1:2) - rfl_pnt(j:j,1:2));
                        end
                    end

%                 end

            end
            
            continue
            
        end
        
        %%% Checking with YZ+rs plane

        norm_N0 = N0_YZ_rs / norm(N0_YZ_rs);                              % unit normal vector on YZ+rs plane
        [I,check]=plane_line_intersect(N0_YZ_rs,V0_YZ_rs,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ+rs plane

            for z = MY*MZ+MX*MZ+1:2*MY*MZ+MX*MZ

                %%% find the reflected ray
                %if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                            cov_ml(j,i) = norm(node_coors(i:i,1:2) - rfl_pnt(j:j,1:2));
                        end
                    end

                %end

            end
            
            continue
            
        end
        
        %%% Checking with XZ plane

        norm_N0 = N0_XZ / norm(N0_XZ);                              % unit normal vector on XZ plane
        [I,check]=plane_line_intersect(N0_XZ,V0_XZ,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ plane

            for z = 2*MY*MZ+MX*MZ+1:2*MY*MZ+2*MX*MZ

                %%% find the reflected ray
                % if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                            cov_ml(j,i) = norm(node_coors(i:i,1:2) - rfl_pnt(j:j,1:2));
                        end
                    end

                % end

            end
            
            continue
            
        end
    
    end
    
end

out = cov_ml;


end

==> code/simulations/Bulb Radius/60cm-70deg/calculate_grid_to_led_mappings.m <==
function [out] = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,divangle,rs,h,grids,MX,MY,MZ)

out = zeros(2*MZ*(MX+MY),m);

% this function is for finding incident leds for every z index 
% YZ plane variables
N0_YZ = [-rs 0 0]; %normal vector on YZ plane
V0_YZ = [0 rs/2 h/2]; %any point that belongs to the YZ Plane 
% YZ+rs plane variables
N0_YZ_rs = [rs 0 0]; %normal vector on YZ+rs plane
V0_YZ_rs = [rs rs/2 h/2]; %any point that belongs to the YZ+rs Plane 
% XZ plane variables
N0_XZ = [0 rs 0]; %normal vector on XZ plane
V0_XZ = [rs/2 0 h/2]; %any point that belongs to the XZ Plane 
% XZ+rs plane variables
N0_XZ_rs = [0 -rs 0]; %normal vector on XZ+rs plane
V0_XZ_rs = [rs/2 rs h/2]; %any point that belongs to the XZ+rs Plane 


for j=1:m

    %%%%----------------------------------%%%%
    %%%%         NLOS channel             %%%%
    %%%%----------------------------------%%%%

    P1 = [FullsectionNormals(j,1) FullsectionNormals(j,2) FullsectionNormals(j,3)];
    P0 = [FullsectionOrigins(j,1) FullsectionOrigins(j,2) FullsectionOrigins(j,3)];
    LP = P1-P0;                                                 % LED beam vector

    %%% Checking with YZ plane

    [I,check]=plane_line_intersect(N0_YZ,V0_YZ,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ plane

        for z = 1:MY*MZ

            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

    %%% Checking with XZ+rs plane

    [I,check]=plane_line_intersect(N0_XZ_rs,V0_XZ_rs,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ+rs plane

        for z = MY*MZ+1:MY*MZ+MX*MZ


            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

    %%% Checking with YZ+rs plane

    [I,check]=plane_line_intersect(N0_YZ_rs,V0_YZ_rs,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ+rs plane

        for z = MY*MZ+MX*MZ+1:2*MY*MZ+MX*MZ
            
            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

    %%% Checking with XZ plane

    [I,check]=plane_line_intersect(N0_XZ,V0_XZ,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ plane

        for z = 2*MY*MZ+MX*MZ+1:2*MY*MZ+2*MX*MZ

            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

end



end

==> code/simulations/Bulb Radius/60cm-70deg/heuristic_NUA.m <==
clc;
tic;
close all;

parameters              % load default parameters

% add modified parameters below

filename = sprintf('%s_%d_%d_%d%s.txt','nua_final_users',u_v(1),u_v(end),R,'cm');
fileID = fopen(filename,'w');

f1 = 'input_P_m.txt';
P_m_ini = importdata(f1);
f2 = 'input_xi.txt';
xi = importdata(f2);

Q_iteration = 100;

uni = zeros(1,Q_iteration);
min_Rate = zeros(1,Q_iteration);
avg_Rate = zeros(1,Q_iteration);
avg_ilum = zeros(1,Q_iteration);
obj = zeros(1,Q_iteration);

min_RateAVG = zeros(1,length(u_v));
avg_RateAVG = zeros(1,length(u_v));
uniAVG = zeros(1,length(u_v));
avg_ilumAVG = zeros(1,length(u_v));
objAVG = zeros(1,length(u_v));

[h_mn_los,cov_mn] = calc_los_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,h,A_s,cov_mn);
[h_mn_nlos,cov_mn] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,rs,h,A_s,rfl_ind,grids,MX,MY,MZ,cov_mn);

grid_led_matrix = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,b(end),rs,h,grids,MX,MY,MZ);
h_mn_nlos_2d = zeros(m,n);

for i=1:m
    for j=1:n
        for k=1:Z
            if grid_led_matrix(k,i)==1
                h_mn_nlos_2d(i,j) = h_mn_nlos_2d(i,j) + xi(k)*h_mn_nlos(i,j,k);
            end
        end
    end
end

P_m = P_m_ini;
H_mn = h_mn_los + h_mn_nlos_2d;
I_avg = alpha_0/n*sum(P_m*H_mn);
iuni = min(alpha_0*P_m*H_mn)/I_avg;

for sp=1:length(u_v)
    u=u_v(sp);
    fprintf(fileID,'\nU = %d\n',u);
    % P_m = readmatrix('input_P_m.txt')
    % xi = xi_ini;
    
        
    rng(11);
    
    for qq=1:Q_iteration
        
        fprintf(fileID,'\nqq = %d',qq);
        P_m = P_m_ini;
        eps = zeros(m,u);
        cov_mu = zeros(m,u);
        cov_mu(:,:) = Inf;
        
        % dist = 0;
        % min_dist = 200;
        rcv_coors = zeros(u,2);
        
        % while dist<min_dist
        for i=1:u
            rcv_coors(i,1) = randi([1,rs_x],1,1);
            rcv_coors(i,2) = randi([1,rs_y],1,1);
        end
        %     dist = Calc_min_dist(rcv_coors);
        % end
        % rcv_coors
        
        [h_mu_los,cov_mu] = calc_los_channel(FullsectionOrigins,FullsectionNormals,rcv_coors,m,u,q,b(end),shi_c,h,A_r,cov_mu);
        [h_mu_nlos,cov_mu] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,rcv_coors,m,u,q,b(end),shi_c,rs,h,A_r,rfl_ind,grids,MX,MY,MZ,cov_mu);
        
        for i=1:m
            count = 0;
            nrst = -1;
            scnd_nrst = -1;
            min = Inf;
            scnd_min = Inf;
            for j=1:u
                if cov_mu(i,j) < min
                    min = cov_mu(i,j);
                    nrst = j;
                end
            end
            
            for j=1:u
                if cov_mu(i,j) < scnd_min && j~= nrst
                    count = count+1;
                    scnd_min = cov_mu(i,j);
                    scnd_nrst = j;
                end
            end
            if nrst ~= -1
                eps(i,nrst) = 1;
                if scnd_nrst == -1
                    clear min;
                    P_m(i) = min((1+tol)*P_m(i),P_bar);
                    if P_m(i) > P_bar
                        P_m(i) = P_bar;
                    end
                else
                    %             disp('reached')
                    %             P_m(i)*(1-min/scnd_min)
                    %             max(P_m(i)*(1-min/scnd_min),P_min)
                    P_m(i) = max([P_m(i)*(1-tol),P_m(i)*(1-min/scnd_min),P_min]);
                end
            end
        end
        
        h_mu_nlos_2d = zeros(m,u);
        
        for i=1:m
            for j=1:u
                for k=1:Z
                    if grid_led_matrix(k,i)==1
                        h_mu_nlos_2d(i,j) = h_mu_nlos_2d(i,j) + xi(k)*h_mu_nlos(i,j,k);
                    end
                end
            end
        end
        
        H_mu = h_mu_los + h_mu_nlos_2d;
        
        G_mat = Get_sinr(P_m,H_mu,eps,m,u);
        clear min;
        G_min = min(G_mat);
        G_avg = mean(G_mat);
        I_avg = alpha_0/n*sum(P_m*H_mn);
        clear min;
        uni(qq) = min(alpha_0*P_m*H_mn)/I_avg;
        min_Rate(qq) = B*log2(1+G_min);
        avg_Rate(qq) = B*log2(1+G_avg);
        avg_ilum(qq) = 1000*I_avg;
        obj(qq) = G_min*uni(qq);
        
    end
    
    min_RateAVG(sp) = sum(min_Rate)/Q_iteration;
    avg_RateAVG(sp) = sum(avg_Rate)/Q_iteration;
    uniAVG(sp) = sum(uni)/Q_iteration;
    avg_ilumAVG(sp) = sum(avg_ilum)/Q_iteration;
    objAVG(sp) = sum(obj)/Q_iteration;
    
    fprintf(fileID,'\n\n');
    fprintf(fileID,'Obj function values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', obj(qq));
    end
    
    fprintf(fileID,'\n');
    fprintf(fileID,'Uniformity values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', uni(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Minimum rate values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', min_Rate(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Average rate values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', avg_Rate(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Average illumination values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', avg_ilum(qq));
    end
    fprintf(fileID,'\n');
    
end

fprintf(fileID,'\nEnd of simulation\n');

fprintf(fileID,'Obj Function for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4f ', objAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Uniformity for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4f ', uniAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Minimum rate for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', min_RateAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Average rate for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', avg_RateAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Average illumination for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', avg_ilumAVG(sp));
end
fprintf(fileID,'\n');

toc;


==> code/simulations/Bulb Radius/60cm-70deg/heuristic_SSA_LED.m <==
clc;
tic;
close all;

parameters              % load default parameters

% add modified parameters below
% u_v = 5;

filename = sprintf('%s_%d_%d_%d_%s.txt','ssa_led_final_users',u_v(1),u_v(end),R,'cm');
fileID = fopen(filename,'w');

f1 = 'input_P_m.txt';
P_m_ini = importdata(f1);
f2 = 'input_xi.txt';
xi = importdata(f2);

Q_iteration = 100;

uni = zeros(1,Q_iteration);
min_Rate = zeros(1,Q_iteration);
avg_Rate = zeros(1,Q_iteration);
avg_ilum = zeros(1,Q_iteration);
obj = zeros(1,Q_iteration);

min_RateAVG = zeros(1,length(u_v));
avg_RateAVG = zeros(1,length(u_v));
uniAVG = zeros(1,length(u_v));
avg_ilumAVG = zeros(1,length(u_v));
objAVG = zeros(1,length(u_v));

cov_mn = zeros(m,n);

[h_mn_los,cov_mn] = calc_los_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,h,A_s,cov_mn);
[h_mn_nlos,cov_mn] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,rs,h,A_s,rfl_ind,grids,MX,MY,MZ,cov_mn);

grid_led_matrix = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,b(end),rs,h,grids,MX,MY,MZ);
h_mn_nlos_2d = zeros(m,n);

for i=1:m
    for j=1:n
        for k=1:Z
            if grid_led_matrix(k,i)==1
                h_mn_nlos_2d(i,j) = h_mn_nlos_2d(i,j) + xi(k)*h_mn_nlos(i,j,k);
            end
        end
    end
end

P_m = P_m_ini;
H_mn = h_mn_los + h_mn_nlos_2d;
I_avg = alpha_0/n*sum(P_m*H_mn);
iuni = min(alpha_0*P_m*H_mn)/I_avg;

for sp=1:length(u_v)
    u=u_v(sp);
    fprintf(fileID,'\nU = %d\n',u);
    % P_m = readmatrix('input_P_m.txt')
    % xi = xi_ini;
    
        
    rng(11);
    
    for qq=1:Q_iteration
        
        fprintf(fileID,'\nqq = %d',qq);
        P_m = P_m_ini;
        eps = zeros(m,u);
        cov_mu = zeros(m,u);
        cov_mu(:,:) = Inf;
        
        % dist = 0;
        % min_dist = 200;
        rcv_coors = zeros(u,2);
        
        % while dist<min_dist
        for i=1:u
            rcv_coors(i,1) = randi([1,rs_x],1,1);
            rcv_coors(i,2) = randi([1,rs_y],1,1);
        end
        %     dist = Calc_min_dist(rcv_coors);
        % end
%         rcv_coors
        
        [h_mu_los,cov_mu] = calc_los_channel(FullsectionOrigins,FullsectionNormals,rcv_coors,m,u,q,b(end),shi_c,h,A_r,cov_mu);
        [h_mu_nlos,cov_mu] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,rcv_coors,m,u,q,b(end),shi_c,rs,h,A_r,rfl_ind,grids,MX,MY,MZ,cov_mu);
        
        h_mu_nlos_2d = zeros(m,u);
        
        for i=1:m
            for j=1:u
                for k=1:Z
                    if grid_led_matrix(k,i)==1
                        h_mu_nlos_2d(i,j) = h_mu_nlos_2d(i,j) + xi(k)*h_mu_nlos(i,j,k);
                    end
                end
            end
        end
        
        H_mu = h_mu_los + h_mu_nlos_2d;
        maxs = zeros(1,m);
        nrst = zeros(1,m);
        % Assigning LEDs to users
        
        for i=1:m           
            count = 0;  
            nrst = -1;
            scnd_nrst = -1;
            mx = -1;
            scnd_mx = 0;
            for j=1:u
                if cov_mu(i,j) ~= Inf
                    if H_mu(i,j) > mx
                        mx = H_mu(i,j);
                        nrst = j;
                    end
                end
            end
            
            for j=1:u
                if cov_mu(i,j) ~= Inf && j~= nrst
                    count = count+1;
                    if H_mu(i,j) > scnd_mx
                        scnd_mx = H_mu(i,j);
                        scnd_nrst = j;
                    end
                end
            end
            
            if nrst ~= -1
                if sum(eps(:,nrst))==0 || count <= round(0.3*u) 
                    eps(i,nrst) = 1;
                end
                if scnd_mx == 0 
                    clear min;
                    P_m(i) = min((1+tol)*P_m(i),P_bar);
                    if P_m(i) > P_bar
                        P_m(i) = P_bar;
                    end                    
%                     eps(i,nrst) = 1;
                else
                    %             disp('reached')
                    %             P_m(i)*(1-min/scnd_min)
                    %             max(P_m(i)*(1-min/scnd_min),P_min) ,P_m(i)*scnd_mx/mx
%                     scnd_mx
%                     mx
                    P_m(i) = max([P_m(i)*(1-tol),P_m(i)*(1-scnd_mx/mx),P_min]);
                end
            end
%             count 
        end
        
        G_mat = Get_sinr(P_m,H_mu,eps,m,u);
        clear min;
        G_min = min(G_mat);
        G_avg = mean(G_mat);
        I_avg = alpha_0/n*sum(P_m*H_mn);
        clear min;
        uni(qq) = min(alpha_0*P_m*H_mn)/I_avg;
        min_Rate(qq) = B*log2(1+G_min);
        avg_Rate(qq) = B*log2(1+G_avg);
        avg_ilum(qq) = 1000*I_avg;
        obj(qq) = G_min*uni(qq);
        
    end
    
    min_RateAVG(sp) = sum(min_Rate)/Q_iteration;
    avg_RateAVG(sp) = sum(avg_Rate)/Q_iteration;
    uniAVG(sp) = sum(uni)/Q_iteration;
    avg_ilumAVG(sp) = sum(avg_ilum)/Q_iteration;
    objAVG(sp) = sum(obj)/Q_iteration;
    
    fprintf(fileID,'\n\n');
    fprintf(fileID,'Obj function values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', obj(qq));
    end
    
    fprintf(fileID,'\n');
    fprintf(fileID,'Uniformity values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', uni(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Minimum rate values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', min_Rate(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Average rate values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', avg_Rate(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Average illumination values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', avg_ilum(qq));
    end
    fprintf(fileID,'\n');
    
end

fprintf(fileID,'\nEnd of simulation\n');

fprintf(fileID,'Obj Function for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4f ', objAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Uniformity for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4f ', uniAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Minimum rate for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', min_RateAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Average rate for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', avg_RateAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Average illumination for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', avg_ilumAVG(sp));
end
fprintf(fileID,'\n');

toc;


==> code/simulations/Bulb Radius/60cm-70deg/mirrorvlc_main.m <==
clc;
close all;

parameters

count = 0;
cov_mn = zeros(m,n);

[h_mn_los,cov_mn] = calc_los_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,h,A_s,cov_mn);
[h_mn_nlos,cov_mn] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,rs,h,A_s,rfl_ind,grids,MX,MY,MZ,cov_mn);

grid_led_matrix = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,b(end),rs,h,grids,MX,MY,MZ);

filename = sprintf('%s_%d_%d_%d_%d.txt','log',m,Z,n,b(end));
fileID = fopen(filename,'w');
diary on

cvx_begin

variable xi(1,Z) binary;
variable P_m(1,m); 
variable Rho_mz(m,Z);

% count = count+1

%xi = randi([0,1],1,4*MH*MV);
%P_m = 0.02+0.08*rand(1,m);

% P_m = cvx(zeros(1,m));
% xi = cvx(zeros(1,4*MH*MV));

%Rho_mz = cvx(zeros(m,Z));
% h_mn_nlos = cvx(zeros(m,n,Z));

I = cvx(zeros(1,n));
chi_mz = cvx(zeros(m,Z));

for x=1:Z    
    for y=1:m
          if grid_led_matrix(x,y)==1
                chi_mz(y,x) = xi(x);
          end
    end
end


for x=1:m
    fprintf(fileID,'%d \n', x);
    for y=1:n
        I(1,y) = I(1,y) + alpha_0 * P_m(1,x) * h_mn_los(x,y);
        for z=1:Z
            I(1,y) = I(1,y) + alpha_0 * Rho_mz(x,z) * h_mn_nlos(x,y,z);
        end
    end
end

maximize (min(I))

P_m >= 0.02;
P_m <= P_bar;
% sum(xi) <= 3;
% repmat(min(I),1,n) - I <= 0;
min(I) >= (max_uni/n)*sum(I);
% I >= 0.0035;
repmat(P_m',1,Z) >= Rho_mz;
Rho_mz >= 0;
Rho_mz >= P_bar*chi_mz - P_bar + repmat(P_m',1,Z);
Rho_mz <= P_bar*chi_mz;
1000*min(I) >= 15;
1000*max(I) <= 25;
cvx_end


P_t = zeros(1,m);

no_of_iters = 1;

for iter=1:no_of_iters
rng(11);

dist = 0;
min_dist = 200;

% while dist<min_dist
%     for i=1:u
%         rcv_coors(i,1) = randi([1,rs_x],1,1);
%         rcv_coors(i,2) = randi([1,rs_y],1,1);
%     end
%     dist = Calc_min_dist(rcv_coors);
% end
% rcv_coors

end


fprintf(fileID,'End of simulation\n');
fprintf(fileID,'Objective = %0.4g, uniformity = %0.4g \n', min(I), min(I)/mean(I));

fprintf(fileID,'P_m = \n');
for qq=1:m-1
    fprintf(fileID,'%0.4g,', P_m(qq));
end
fprintf(fileID,'%0.4g\n', P_m(m));

fprintf(fileID,'xi = \n');
for qq=1:Z-1
    fprintf(fileID,'%0.4g,', xi(qq));
end
fprintf(fileID,'%0.4g\n', xi(Z));
% dlmwrite('xi_values.txt', xi,' ')
% dlmwrite('P_m.txt', P_m,' ')
% dlmwrite('chi_mz.txt', chi_mz, 'delimiter', ' ')

diary off
% H_mn = h_mn_los + h_mn_nlos;

fclose(fileID);




==> code/simulations/Bulb Radius/60cm-70deg/parameters.m <==
rs = 600;
rs_x = 600;
rs_y = 600;
h = 300;
R = 60; %radius of the hemispherical bulb in cm
r = 1.5; %radius of an LED
A_r = 5;                                % area of a receiver (in square-centimeters) 
A_s = 10;                               % effective receiving area of a sensing point (in square-centimeters) 
% b = [9    16    22    28    34    40    45    50    55    60    64    68    72    75    77    79    81    82    83   40];
% b = [11 14 17 10 7 5 50];     % vector of the number of LED boards in each layer and the FOV angle of the LEDs
% b = [11 14 17 10 7 5 60];     % vector of the number of LED boards in each layer and the FOV angle of the LEDs
% b = [3 13 8 40];
% b = [11 14 17 21 25 30 60];
%  b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   70];
% b = [9    16    22    28    34    40    45    50    55    60    64    68    72    75    77    79    81    82    83   50];
b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   70];
theta = b(end)/2;                       % semi-angle at half power in degrees
q = -log10(2)/log10(cosd(theta));       % the order of lambertian emission
shi_c = 85;                             %receiver FOV angle in degrees

m = sum(b(1:length(b)-1))+1;     % number of total LED boards
n = 10*10;  % number of sensor points to calculate the illumination uniformity across the room
u_v = 2:2:12;
min_tp = zeros(1,length(u_v));
avg_tp = zeros(1,length(u_v));
unif = zeros(1,length(u_v));
ms = zeros(1,length(u_v));
u = 5; % u_v(u_ind);      % number of receivers

t0 = clock;
tol = 0.1;
% u = u_v(ind)
e_mu = zeros(1,m*u);    % assignment matrix
% P_max = 1*10;  % maximum allotted power for one LED Board in watts
h_mu = zeros(m,u);    % Channel matrix for u users
h_mu_los = zeros(m,u);    % LOS Channel matrix for u users
% h_mn_los = zeros(m,n);    % LOS Channel matrix for n sensing points
h_mu_nlos = zeros(m,u); % NLOS Channel matrix for u users
% h_mn_nlos = zeros(m,n); % NLOS Channel matrix for n sensing points
h_mu_total = zeros(m,u);  % Total Channel matrix for u users
layernum = length(b)-1;
N0 = 2.5e-20; % AWGN spectral density in W / H
B = 20e6;   % modulation bandwidth in Hz
% [x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor(b,rs,R,r,h,layernum);
[x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor_xy(b,rs_x,rs_y,R,r,h,layernum);

% scatter3(x_coor,y_coor,z_coor);
alpha_0 = 169; % luminous efficacy of white LED
rcv_coors = zeros(u,2);
zeta = zeros(1,m);    % Mirror assignment binary variable 
led_beam_radius = (h-R)*(tan(b(end)/2*pi/180))+r;

reflected = zeros(m,3);
rfl_ind = 0.99; %reflection index of the mirrors


% placing the sensors
% 
bound = 30; % boundary for the sensors in cm
eff_len = rs - 2*bound; % effective size of the room considering boundary

% scatter(sensors(:,1),sensors(:,2));
% n=0;
% for j=54.5455:54.5455:rs_y
%     for i= 54.5455:54.5455:rs_x
%         n = n+1;
%         sensors(n,1) = i;
%         sensors(n,2) = j;
%     end
% end

h_mn = zeros(m,n);    % Channel matrix for n sensors
size = 30;           % size of each square grid in cm
MX = rs_x/size; % number of grids in the x-axis and y-axis, refer to X in mirrorvlc paper
MY = rs_y/size;
MZ = h/size;  % number of grids in the z-axis, refer to Y in mirrorvlc paper
theta = b(end)/2;    % semi-angle at half power in degrees
q = -log10(2)/log10(cosd(theta));  % the order of lambertian emission

P_min = 0.02;
P_bar = 0.3;
max_uni = 0.7;
grids = set_grid(rs_x,rs_y,h,size);
% xi = randi([0,1],1,4*MH*MV);
Z = 2*MZ*(MX+MY);

sensors = zeros(n,2);

for j=0:sqrt(n)-1
    for i=1:sqrt(n)
        sensors(i+j*sqrt(n),1) = bound + i*eff_len/(sqrt(n)+1);
        sensors(i+j*sqrt(n),2) = bound + (j+1)*eff_len/(sqrt(n)+1);
    end
end

==> code/simulations/Bulb Radius/60cm-70deg/plane_line_intersect.m <==
function [I,check]=plane_line_intersect(n,V0,P0,P1)
%plane_line_intersect computes the intersection of a plane and a segment(or
%a straight line)
% Inputs: 
%       n: normal vector of the Plane 
%       V0: any point that belongs to the Plane 
%       P0: end point 1 of the segment P0P1
%       P1:  end point 2 of the segment P0P1
%
%Outputs:
%      I    is the point of interection 
%     Check is an indicator:
%      0 => disjoint (no intersection)
%      1 => the plane intersects P0P1 in the unique point I
%      2 => the segment lies in the plane
%      3=>the intersection lies outside the segment P0P1
%
% Example:
% Determine the intersection of following the plane x+y+z+3=0 with the segment P0P1:
% The plane is represented by the normal vector n=[1 1 1]
% and an arbitrary point that lies on the plane, ex: V0=[1 1 -5]
% The segment is represented by the following two points
% P0=[-5 1 -1]
%P1=[1 2 3]   
% [I,check]=plane_line_intersect([1 1 1],[1 1 -5],[-5 1 -1],[1 2 3]);

%This function is written by :
%                             Nassim Khaled
%                             Wayne State University
%                             Research Assistant and Phd candidate
%If you have any comments or face any problems, please feel free to leave
%your comments and i will try to reply to you as fast as possible.

I=[0 0 0];
u = P1-P0;
w = P0 - V0;
D = dot(n,u);
N = -dot(n,w);
check=0;
if abs(D) < 10^-7        % The segment is parallel to plane
        if N == 0           % The segment lies in plane
            check=2;
            return
        else
            check=0;       %no intersection
            return
        end
end

%compute the intersection parameter
sI = N / D;
I = P0+ sI.*u;

if (sI < 0 || sI > 1)
    check= 3;          %The intersection point  lies outside the segment, so there is no intersection
else
    check=1;
end

==> code/simulations/Bulb Radius/60cm-70deg/set_grid.m <==
function [grids] = set_grid(rs_x,rs_y,h,size)   
    MX = rs_x/size; % number of grids in the x-axis and y-axis, refer to X in mirrorvlc paper
    MY = rs_y/size;
    MZ = h/size;  % number of grids in the z-axis, refer to Y in mirrorvlc paper

    Z = 2*MZ*(MX+MY);  % refer to Z in mirrorvlc paper
    grids = zeros(Z,3);

    xunit = size; 
    yunit = size;
    zunit = size;
    ind = 1;

    % Set mirror grids for YZ plane

    for zi = zunit/2:zunit:h-zunit/2
        for yi= yunit/2:yunit:rs_y-yunit/2
            grids(ind,1) = 0;
            grids(ind,2) = yi;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % Set mirror grids for XZ+rs_y plane

    for zi = zunit/2:zunit:h-zunit/2
        for xi= xunit/2:xunit:rs_x-xunit/2
            grids(ind,1) = xi;
            grids(ind,2) = rs_y;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % Set mirror grids for YZ+rs_x plane

    for zi = zunit/2:zunit:h-zunit/2
        for yi= yunit/2:yunit:rs_y-yunit/2
            grids(ind,1) = rs_x;
            grids(ind,2) = yi;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % Set mirror grids for XZ plane

    for zi = zunit/2:zunit:h-zunit/2
        for xi= xunit/2:xunit:rs_x-xunit/2
            grids(ind,1) = xi;
            grids(ind,2) = 0;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % scatter3(grids(:,1),grids(:,2),grids(:,3));
end

==> code/simulations/Bulb Radius/60cm/Get_coor.m <==
function [x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor(x,rs,R,r,h,layernum)
%x = round(x);
alpha = atan(r/R); %angle between two current LED vectors
%syms t;
i=1; %layer count
num_of_led = layernum+1;
angle_dist_xz = double((90-radtodeg(alpha))/(layernum+1));
alpha_xz = radtodeg(alpha);
x_coor = 0;
y_coor = 0;
z_coor = h-R;
theta_layer = [];
R_in_layer = zeros(1,layernum);
xc = 0;
yc = 0;
zc = h;

Norm_dist = [];
Hypotnuse = [];
Norm_xcoor = [];        % x-coordinate of normal points   
Norm_ycoor = [];        % y-coordinate of normal points
Norm_zcoor = [];        % z-coordinate of normal points
FullsectionOrigins = [0 0 h-R 0 1];
FullsectionNormals = [0 0 0 1];
Fullsection_Lights = [0 0 R-h 1];

n0 = 2.5e-17; % AWGN spectral density in mW / Hz
B = 30e6; % modulation bandwidth in Hz
noise = n0*B; %AWGN noise

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Loop for determining position (x and z index) of each layers. y is zero %
% in these cases                                                          %
%%%%%%%%%%%%%%%%%%%=%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


theta1 = x(1,layernum+1); % Divergence angle of LEDs in degrees
thetaR = theta1*pi/180;
count = 1; % Total Number of LEDs

while i<=layernum
    alpha_xz = alpha_xz + angle_dist_xz;
    x_coor = [x_coor R*sin(degtorad(alpha_xz))];
    z_coor = [z_coor h-R*cos(degtorad(alpha_xz))];
    y_coor = [y_coor 0];
    count = count+1;
    
    FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
    
    %code for finding the normal point on the x-y plane
    coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
    t = -zc/coeff(1,3);
    Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
    Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
    Norm_zcoor = [Norm_zcoor 0];    
    FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
    Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
    
    % disp(sqrt((x_prev(i)-x_prev(i+1))^2+(z_prev(i)-z_prev(i+1))^2));
    theta_layer = [theta_layer atan(x_coor(length(x_coor))/(h-z_coor(length(z_coor))))];
    Norm_dist = [Norm_dist z_coor(i)*tan(theta_layer(i))]; 
    Hypotnuse = [Hypotnuse sqrt((z_coor(i))^2 + (Norm_dist(i))^2)];
    j = 1;
    R_in_layer(1,i) = x_coor(length(x_coor));
    % alpha_xy = 2*atan(r/R_in_layer(1,i));
    num = x(1,i); %floor(360/radtodeg(alpha_xy));
    % rem = double((360 - num*radtodeg(alpha_xy))/num);
    angle_dist = double(360/num); %radtodeg(alpha_xy)+rem;
    alpha_xy = 0;
    num_of_led = num_of_led + num - 1;

    % Loop for determining position (x and y index) in a particular layer.
    % z is fixed in these cases

    while j < num
        alpha_xy = alpha_xy + angle_dist;
        if alpha_xy==90
            x_coor = [x_coor 0];
            y_coor = [y_coor R_in_layer(1,i)];
        elseif alpha_xy==180
            x_coor = [x_coor -R_in_layer(1,i)];
            y_coor = [y_coor 0];
        elseif alpha_xy==270
            x_coor = [x_coor 0];
            y_coor = [y_coor -R_in_layer(1,i)];
        else
            if alpha_xy>0 && alpha_xy<90
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(alpha_xy))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(alpha_xy))];
            elseif alpha_xy>90 && alpha_xy<180
                t_angle = 180-alpha_xy;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>180 && alpha_xy<270
                t_angle = alpha_xy-180;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>270 && alpha_xy<360
                t_angle = 360-alpha_xy;
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            end
        end
        z_coor = [z_coor z_coor(length(z_coor))];

        %code for finding the normal point
        coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
        t = -zc/coeff(1,3);
        Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
        Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
        Norm_zcoor = [Norm_zcoor 0];
        count = count+1;
        
        FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
        FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
        Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
       
        j = j+1;
    end
    i = i+1;
    if i==3
        %disp(x_coor);
        %disp(y_coor);
        %disp(z_coor);
        %scatter3(x_in_layer,y_in_layer,z_in_layer);
        %scatter3(x_coor,y_coor,z_coor);
    end
end


FullsectionNormals(:,1) = FullsectionNormals(:,1) + rs/2;
FullsectionOrigins(:,1) = FullsectionOrigins(:,1) + rs/2;
FullsectionNormals(:,2) = FullsectionNormals(:,2) + rs/2;
FullsectionOrigins(:,2) = FullsectionOrigins(:,2) + rs/2;
Fullsection_Lights = -Fullsection_Lights;
% x_coor = [0 x_coor];
% y_coor = [0 y_coor];
% z_coor = [h-R z_coor];
x_coor = x_coor + rs/2;
y_coor = y_coor + rs/2;
Norm_xcoor = Norm_xcoor + rs/2;
Norm_ycoor = Norm_ycoor + rs/2;

end

==> code/simulations/Bulb Radius/60cm/Get_coor_xy.m <==
function [x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor_xy(x,rs_x,rs_y,R,r,h,layernum)
%x = round(x);
alpha = atan(r/R); %angle between two current LED vectors
%syms t;
i=1; %layer count
num_of_led = layernum+1;
angle_dist_xz = double((90-radtodeg(alpha))/(layernum+1));
alpha_xz = radtodeg(alpha);
x_coor = 0;
y_coor = 0;
z_coor = h-R;
theta_layer = [];
R_in_layer = zeros(1,layernum);
xc = 0;
yc = 0;
zc = h;

Norm_dist = [];
Hypotnuse = [];
Norm_xcoor = [];        % x-coordinate of normal points   
Norm_ycoor = [];        % y-coordinate of normal points
Norm_zcoor = [];        % z-coordinate of normal points
FullsectionOrigins = [0 0 h-R 0 1];
FullsectionNormals = [0 0 0 1];
Fullsection_Lights = [0 0 R-h 1];

n0 = 2.5e-17; % AWGN spectral density in mW / Hz
B = 30e6; % modulation bandwidth in Hz
noise = n0*B; %AWGN noise

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Loop for determining position (x and z index) of each layers. y is zero %
% in these cases                                                          %
%%%%%%%%%%%%%%%%%%%=%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


theta1 = x(1,layernum+1); % Divergence angle of LEDs in degrees
thetaR = theta1*pi/180;
count = 1; % Total Number of LEDs

while i<=layernum
    alpha_xz = alpha_xz + angle_dist_xz;
    x_coor = [x_coor R*sin(degtorad(alpha_xz))];
    z_coor = [z_coor h-R*cos(degtorad(alpha_xz))];
    y_coor = [y_coor 0];
    count = count+1;
    
    FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
    
    %code for finding the normal point on the x-y plane
    coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
    t = -zc/coeff(1,3);
    Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
    Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
    Norm_zcoor = [Norm_zcoor 0];    
    FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
    Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
    
    % disp(sqrt((x_prev(i)-x_prev(i+1))^2+(z_prev(i)-z_prev(i+1))^2));
    theta_layer = [theta_layer atan(x_coor(length(x_coor))/(h-z_coor(length(z_coor))))];
    Norm_dist = [Norm_dist z_coor(i)*tan(theta_layer(i))]; 
    Hypotnuse = [Hypotnuse sqrt((z_coor(i))^2 + (Norm_dist(i))^2)];
    j = 1;
    R_in_layer(1,i) = x_coor(length(x_coor));
    % alpha_xy = 2*atan(r/R_in_layer(1,i));
    num = x(1,i); %floor(360/radtodeg(alpha_xy));
    % rem = double((360 - num*radtodeg(alpha_xy))/num);
    angle_dist = double(360/num); %radtodeg(alpha_xy)+rem;
    alpha_xy = 0;
    num_of_led = num_of_led + num - 1;

    % Loop for determining position (x and y index) in a particular layer.
    % z is fixed in these cases

    while j < num
        alpha_xy = alpha_xy + angle_dist;
        if alpha_xy==90
            x_coor = [x_coor 0];
            y_coor = [y_coor R_in_layer(1,i)];
        elseif alpha_xy==180
            x_coor = [x_coor -R_in_layer(1,i)];
            y_coor = [y_coor 0];
        elseif alpha_xy==270
            x_coor = [x_coor 0];
            y_coor = [y_coor -R_in_layer(1,i)];
        else
            if alpha_xy>0 && alpha_xy<90
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(alpha_xy))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(alpha_xy))];
            elseif alpha_xy>90 && alpha_xy<180
                t_angle = 180-alpha_xy;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>180 && alpha_xy<270
                t_angle = alpha_xy-180;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>270 && alpha_xy<360
                t_angle = 360-alpha_xy;
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            end
        end
        z_coor = [z_coor z_coor(length(z_coor))];

        %code for finding the normal point
        coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
        t = -zc/coeff(1,3);
        Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
        Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
        Norm_zcoor = [Norm_zcoor 0];
        count = count+1;
        
        FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
        FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
        Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
       
        j = j+1;
    end
    i = i+1;
    if i==3
        %disp(x_coor);
        %disp(y_coor);
        %disp(z_coor);
        %scatter3(x_in_layer,y_in_layer,z_in_layer);
        %scatter3(x_coor,y_coor,z_coor);
    end
end


FullsectionNormals(:,1) = FullsectionNormals(:,1) + rs_x/2;
FullsectionOrigins(:,1) = FullsectionOrigins(:,1) + rs_x/2;
FullsectionNormals(:,2) = FullsectionNormals(:,2) + rs_y/2;
FullsectionOrigins(:,2) = FullsectionOrigins(:,2) + rs_y/2;
Fullsection_Lights = -Fullsection_Lights;
% x_coor = [0 x_coor];
% y_coor = [0 y_coor];
% z_coor = [h-R z_coor];
x_coor = x_coor + rs_x/2;
y_coor = y_coor + rs_y/2;
Norm_xcoor = Norm_xcoor + rs_x/2;
Norm_ycoor = Norm_ycoor + rs_y/2;

end

==> code/simulations/Bulb Radius/60cm/Get_illuminance.m <==
function [I] = Get_illuminance(P_m,h_mn,n)
% N0 = 2.5e-20; % AWGN spectral density in W / Hz
% B = 20e6;   % modulation bandwidth in Hz
alpha_0 = 60; % luminous efficacy of white LED
% sig = zeros(1,u);
% ifrnc = zeros(1,u);
% sinr = zeros(1,u);
I = zeros(1,n);
% for k=1:u
%     sig(k) = sum((P_m.*(h_mu(:,k))'.*A_mat(k,:)).^2);    
% end

% for k=1:u
%     ifrnc(k) = sum(sig)-sig(k);
%     if (ifrnc(k)==0)
%         sinr(k) = sig(k);
%     else
%         sinr(k) = sig(k)/(N0*B+ifrnc(k));
%     end
% end
% 
for k=1:n
    I(k) = alpha_0*sum(P_m.*(h_mn(:,k))');
end

% I
% I_min = min(I)
% I_avg = sum(I)/n
% 
% uni = I_min/I_avg;
% P_m(1) = 0.05;

% I

end

==> code/simulations/Bulb Radius/60cm/Get_sinr.m <==
function [out] = Get_sinr(P_m,H_mu,eps,m,u)
N0 = 2.5e-20; % AWGN spectral density in W / Hz
B = 20e6;   % modulation bandwidth in Hz
sig = zeros(1,u);
ifrnc = zeros(1,u);
sinr = zeros(1,u);

for k=1:u
    for i=1:m
        sig(k) = sig(k) + P_m(i)*H_mu(i,k)*eps(i,k);
    end
end

for k=1:u
    
    for j=1:u
        temp = 0;
        if k~=j
            for i=1:m
                temp = temp + P_m(i)*H_mu(i,j)*eps(i,j);
            end
        end
        ifrnc(k) = ifrnc(k) + temp^2;
    end
    
    sinr(k) = sig(k)^2/(N0*B+ifrnc(k));
end

% for k=1:n
% %     I(k) = alpha_0*sum(P_m.*(h_mn(:,k))');
% end
% sinr

% for k=1:u
%     for i=1:m
%         if distances(k,i)<led_beam_radius && A_mat(i)~=k
%             sig(k) = sig(k)-P_m(i)*h_mu(i,k);
%             ifrnc(k) = ifrnc(k)+P_m(i)*h_mu(i,k);
%         end
%     end
%     sinr(k) = sig(k)/(N0*B+ifrnc(k));
% end


out = sinr;
% sinr

end

==> code/simulations/Bulb Radius/60cm/calc_los_channel.m <==
function [out,out2] = calc_los_channel(FullsectionOrigins,FullsectionNormals,node_coors,m,l,q,divangle,shi_c,h,A_l,cov_ml)
    out = zeros(m,l);
    for i=1:l
        for j=1:m
            d = sqrt((FullsectionOrigins(j,1)-node_coors(i,1))^2+(FullsectionOrigins(j,2)-node_coors(i,2))^2+(FullsectionOrigins(j,3))^2);
            LP = [FullsectionNormals(j,1)-FullsectionOrigins(j,1) FullsectionNormals(j,2)-FullsectionOrigins(j,2) FullsectionNormals(j,3)-FullsectionOrigins(j,3)];
            RP = [node_coors(i,1)-FullsectionOrigins(j,1) node_coors(i,2)-FullsectionOrigins(j,2) 0-FullsectionOrigins(j,3)];
            NV = [0 0 h];
            shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
            phi = atan2(norm(cross(LP,RP)),dot(LP,RP));
            if (phi<=divangle*pi/180 && shi<=shi_c*pi/180)
                out(j,i) = (A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                cov_ml(j,i) = norm(node_coors(i:i,1:2) - FullsectionNormals(j:j,1:2));
            else
                out(j,i) = 0;
            end
%             if isreal(out(j,i))==0
%                 phi
%                 shi
%                 d
%             end
        end
    end
    out2 = cov_ml;

end

==> code/simulations/Bulb Radius/60cm/calc_nlos_channel.m <==
function [fin,out] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,node_coors,m,l,q,divangle,shi_c,rs,h,A_l,rfl_ind,grids,MX,MY,MZ,cov_ml)

fin = zeros(m,l,2*MZ*(MX+MY));
% fin = cvx(zeros(m,l,4*MH*MV));

% variables for calculating nlos channel model 
% YZ plane variables
N0_YZ = [-rs 0 0]; %normal vector on YZ plane
V0_YZ = [0 rs/2 h/2]; %any point that belongs to the YZ Plane 
% YZ+rs plane variables
N0_YZ_rs = [rs 0 0]; %normal vector on YZ+rs plane
V0_YZ_rs = [rs rs/2 h/2]; %any point that belongs to the YZ+rs Plane 
% XZ plane variables
N0_XZ = [0 rs 0]; %normal vector on XZ plane
V0_XZ = [rs/2 0 h/2]; %any point that belongs to the XZ Plane 
% XZ+rs plane variables
N0_XZ_rs = [0 -rs 0]; %normal vector on XZ+rs plane
V0_XZ_rs = [rs/2 rs h/2]; %any point that belongs to the XZ+rs Plane 
N0_XY = [0 0 rs]; %normal vector on XY plane
V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 

rfl_pnt = zeros(m,3); % reflected points on the floor of all LEDs


for i=1:l
    for j=1:m

        %%%%----------------------------------%%%%
        %%%%         NLOS channel             %%%%
        %%%%----------------------------------%%%%

        P1 = [FullsectionNormals(j,1) FullsectionNormals(j,2) FullsectionNormals(j,3)];
        P0 = [FullsectionOrigins(j,1) FullsectionOrigins(j,2) FullsectionOrigins(j,3)];
        LP = P1-P0;                                                 % LED beam vector
        node = [node_coors(i,1) node_coors(i,2) 0];  
        NV = [0 0 h];                                               % unit normal vector on YZ plane

        %%% Checking with YZ plane

        norm_N0 = N0_YZ / norm(N0_YZ);                              % unit normal vector on YZ plane
        [I,check]=plane_line_intersect(N0_YZ,V0_YZ,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ plane

            for z = 1:MY*MZ
                
                %%% find the reflected ray
                % if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                            cov_ml(j,i) = norm(node_coors(i:i,1:2) - rfl_pnt(j:j,1:2));
                        end
                    end

                % end

            end
            
            continue
            
        end
        
        %%% Checking with XZ+rs plane

        norm_N0 = N0_XZ_rs / norm(N0_XZ_rs);                              % unit normal vector on XZ+rs plane
        [I,check]=plane_line_intersect(N0_XZ_rs,V0_XZ_rs,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ+rs plane

            for z = MY*MZ+1:MY*MZ+MX*MZ

                %%% find the reflected ray
%                 if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                            cov_ml(j,i) = norm(node_coors(i:i,1:2) - rfl_pnt(j:j,1:2));
                        end
                    end

%                 end

            end
            
            continue
            
        end
        
        %%% Checking with YZ+rs plane

        norm_N0 = N0_YZ_rs / norm(N0_YZ_rs);                              % unit normal vector on YZ+rs plane
        [I,check]=plane_line_intersect(N0_YZ_rs,V0_YZ_rs,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ+rs plane

            for z = MY*MZ+MX*MZ+1:2*MY*MZ+MX*MZ

                %%% find the reflected ray
                %if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                            cov_ml(j,i) = norm(node_coors(i:i,1:2) - rfl_pnt(j:j,1:2));
                        end
                    end

                %end

            end
            
            continue
            
        end
        
        %%% Checking with XZ plane

        norm_N0 = N0_XZ / norm(N0_XZ);                              % unit normal vector on XZ plane
        [I,check]=plane_line_intersect(N0_XZ,V0_XZ,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ plane

            for z = 2*MY*MZ+MX*MZ+1:2*MY*MZ+2*MX*MZ

                %%% find the reflected ray
                % if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                            cov_ml(j,i) = norm(node_coors(i:i,1:2) - rfl_pnt(j:j,1:2));
                        end
                    end

                % end

            end
            
            continue
            
        end
    
    end
    
end

out = cov_ml;


end

==> code/simulations/Bulb Radius/60cm/calculate_grid_to_led_mappings.m <==
function [out] = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,divangle,rs,h,grids,MX,MY,MZ)

out = zeros(2*MZ*(MX+MY),m);

% this function is for finding incident leds for every z index 
% YZ plane variables
N0_YZ = [-rs 0 0]; %normal vector on YZ plane
V0_YZ = [0 rs/2 h/2]; %any point that belongs to the YZ Plane 
% YZ+rs plane variables
N0_YZ_rs = [rs 0 0]; %normal vector on YZ+rs plane
V0_YZ_rs = [rs rs/2 h/2]; %any point that belongs to the YZ+rs Plane 
% XZ plane variables
N0_XZ = [0 rs 0]; %normal vector on XZ plane
V0_XZ = [rs/2 0 h/2]; %any point that belongs to the XZ Plane 
% XZ+rs plane variables
N0_XZ_rs = [0 -rs 0]; %normal vector on XZ+rs plane
V0_XZ_rs = [rs/2 rs h/2]; %any point that belongs to the XZ+rs Plane 


for j=1:m

    %%%%----------------------------------%%%%
    %%%%         NLOS channel             %%%%
    %%%%----------------------------------%%%%

    P1 = [FullsectionNormals(j,1) FullsectionNormals(j,2) FullsectionNormals(j,3)];
    P0 = [FullsectionOrigins(j,1) FullsectionOrigins(j,2) FullsectionOrigins(j,3)];
    LP = P1-P0;                                                 % LED beam vector

    %%% Checking with YZ plane

    [I,check]=plane_line_intersect(N0_YZ,V0_YZ,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ plane

        for z = 1:MY*MZ

            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

    %%% Checking with XZ+rs plane

    [I,check]=plane_line_intersect(N0_XZ_rs,V0_XZ_rs,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ+rs plane

        for z = MY*MZ+1:MY*MZ+MX*MZ


            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

    %%% Checking with YZ+rs plane

    [I,check]=plane_line_intersect(N0_YZ_rs,V0_YZ_rs,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ+rs plane

        for z = MY*MZ+MX*MZ+1:2*MY*MZ+MX*MZ
            
            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

    %%% Checking with XZ plane

    [I,check]=plane_line_intersect(N0_XZ,V0_XZ,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ plane

        for z = 2*MY*MZ+MX*MZ+1:2*MY*MZ+2*MX*MZ

            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

end



end

==> code/simulations/Bulb Radius/60cm/heuristic_NUA.m <==
clc;
tic;
close all;

parameters              % load default parameters

% add modified parameters below

filename = sprintf('%s_%d_%d_%d%s.txt','nua_final_users',u_v(1),u_v(end),R,'cm');
fileID = fopen(filename,'w');

f1 = 'input_P_m.txt';
P_m_ini = importdata(f1);
f2 = 'input_xi.txt';
xi = importdata(f2);

Q_iteration = 100;

uni = zeros(1,Q_iteration);
min_Rate = zeros(1,Q_iteration);
avg_Rate = zeros(1,Q_iteration);
avg_ilum = zeros(1,Q_iteration);
obj = zeros(1,Q_iteration);

min_RateAVG = zeros(1,length(u_v));
avg_RateAVG = zeros(1,length(u_v));
uniAVG = zeros(1,length(u_v));
avg_ilumAVG = zeros(1,length(u_v));
objAVG = zeros(1,length(u_v));

[h_mn_los,cov_mn] = calc_los_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,h,A_s,cov_mn);
[h_mn_nlos,cov_mn] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,rs,h,A_s,rfl_ind,grids,MX,MY,MZ,cov_mn);

grid_led_matrix = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,b(end),rs,h,grids,MX,MY,MZ);
h_mn_nlos_2d = zeros(m,n);

for i=1:m
    for j=1:n
        for k=1:Z
            if grid_led_matrix(k,i)==1
                h_mn_nlos_2d(i,j) = h_mn_nlos_2d(i,j) + xi(k)*h_mn_nlos(i,j,k);
            end
        end
    end
end

P_m = P_m_ini;
H_mn = h_mn_los + h_mn_nlos_2d;
I_avg = alpha_0/n*sum(P_m*H_mn);
iuni = min(alpha_0*P_m*H_mn)/I_avg;

for sp=1:length(u_v)
    u=u_v(sp);
    fprintf(fileID,'\nU = %d\n',u);
    % P_m = readmatrix('input_P_m.txt')
    % xi = xi_ini;
    
        
    rng(11);
    
    for qq=1:Q_iteration
        
        fprintf(fileID,'\nqq = %d',qq);
        P_m = P_m_ini;
        eps = zeros(m,u);
        cov_mu = zeros(m,u);
        cov_mu(:,:) = Inf;
        
        % dist = 0;
        % min_dist = 200;
        rcv_coors = zeros(u,2);
        
        % while dist<min_dist
        for i=1:u
            rcv_coors(i,1) = randi([1,rs_x],1,1);
            rcv_coors(i,2) = randi([1,rs_y],1,1);
        end
        %     dist = Calc_min_dist(rcv_coors);
        % end
        % rcv_coors
        
        [h_mu_los,cov_mu] = calc_los_channel(FullsectionOrigins,FullsectionNormals,rcv_coors,m,u,q,b(end),shi_c,h,A_r,cov_mu);
        [h_mu_nlos,cov_mu] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,rcv_coors,m,u,q,b(end),shi_c,rs,h,A_r,rfl_ind,grids,MX,MY,MZ,cov_mu);
        
        for i=1:m
            count = 0;
            nrst = -1;
            scnd_nrst = -1;
            min = Inf;
            scnd_min = Inf;
            for j=1:u
                if cov_mu(i,j) < min
                    min = cov_mu(i,j);
                    nrst = j;
                end
            end
            
            for j=1:u
                if cov_mu(i,j) < scnd_min && j~= nrst
                    count = count+1;
                    scnd_min = cov_mu(i,j);
                    scnd_nrst = j;
                end
            end
            if nrst ~= -1
                eps(i,nrst) = 1;
                if scnd_nrst == -1
                    clear min;
                    P_m(i) = min((1+tol)*P_m(i),P_bar);
                    if P_m(i) > P_bar
                        P_m(i) = P_bar;
                    end
                else
                    %             disp('reached')
                    %             P_m(i)*(1-min/scnd_min)
                    %             max(P_m(i)*(1-min/scnd_min),P_min)
                    P_m(i) = max([P_m(i)*(1-tol),P_m(i)*(1-min/scnd_min),P_min]);
                end
            end
        end
        
        h_mu_nlos_2d = zeros(m,u);
        
        for i=1:m
            for j=1:u
                for k=1:Z
                    if grid_led_matrix(k,i)==1
                        h_mu_nlos_2d(i,j) = h_mu_nlos_2d(i,j) + xi(k)*h_mu_nlos(i,j,k);
                    end
                end
            end
        end
        
        H_mu = h_mu_los + h_mu_nlos_2d;
        
        G_mat = Get_sinr(P_m,H_mu,eps,m,u);
        clear min;
        G_min = min(G_mat);
        G_avg = mean(G_mat);
        I_avg = alpha_0/n*sum(P_m*H_mn);
        clear min;
        uni(qq) = min(alpha_0*P_m*H_mn)/I_avg;
        min_Rate(qq) = B*log2(1+G_min);
        avg_Rate(qq) = B*log2(1+G_avg);
        avg_ilum(qq) = 1000*I_avg;
        obj(qq) = G_min*uni(qq);
        
    end
    
    min_RateAVG(sp) = sum(min_Rate)/Q_iteration;
    avg_RateAVG(sp) = sum(avg_Rate)/Q_iteration;
    uniAVG(sp) = sum(uni)/Q_iteration;
    avg_ilumAVG(sp) = sum(avg_ilum)/Q_iteration;
    objAVG(sp) = sum(obj)/Q_iteration;
    
    fprintf(fileID,'\n\n');
    fprintf(fileID,'Obj function values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', obj(qq));
    end
    
    fprintf(fileID,'\n');
    fprintf(fileID,'Uniformity values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', uni(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Minimum rate values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', min_Rate(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Average rate values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', avg_Rate(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Average illumination values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', avg_ilum(qq));
    end
    fprintf(fileID,'\n');
    
end

fprintf(fileID,'\nEnd of simulation\n');

fprintf(fileID,'Obj Function for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4f ', objAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Uniformity for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4f ', uniAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Minimum rate for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', min_RateAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Average rate for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', avg_RateAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Average illumination for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', avg_ilumAVG(sp));
end
fprintf(fileID,'\n');

toc;


==> code/simulations/Bulb Radius/60cm/heuristic_SSA_LED.m <==
clc;
tic;
close all;

parameters              % load default parameters

% add modified parameters below
% u_v = 5;

filename = sprintf('%s_%d_%d_%d_%s.txt','ssa_led_final_users',u_v(1),u_v(end),R,'cm');
fileID = fopen(filename,'w');

f1 = 'input_P_m.txt';
P_m_ini = importdata(f1);
f2 = 'input_xi.txt';
xi = importdata(f2);

Q_iteration = 100;

uni = zeros(1,Q_iteration);
min_Rate = zeros(1,Q_iteration);
avg_Rate = zeros(1,Q_iteration);
avg_ilum = zeros(1,Q_iteration);
obj = zeros(1,Q_iteration);

min_RateAVG = zeros(1,length(u_v));
avg_RateAVG = zeros(1,length(u_v));
uniAVG = zeros(1,length(u_v));
avg_ilumAVG = zeros(1,length(u_v));
objAVG = zeros(1,length(u_v));

cov_mn = zeros(m,n);

[h_mn_los,cov_mn] = calc_los_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,h,A_s,cov_mn);
[h_mn_nlos,cov_mn] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,rs,h,A_s,rfl_ind,grids,MX,MY,MZ,cov_mn);

grid_led_matrix = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,b(end),rs,h,grids,MX,MY,MZ);
h_mn_nlos_2d = zeros(m,n);

for i=1:m
    for j=1:n
        for k=1:Z
            if grid_led_matrix(k,i)==1
                h_mn_nlos_2d(i,j) = h_mn_nlos_2d(i,j) + xi(k)*h_mn_nlos(i,j,k);
            end
        end
    end
end

P_m = P_m_ini;
H_mn = h_mn_los + h_mn_nlos_2d;
I_avg = alpha_0/n*sum(P_m*H_mn);
iuni = min(alpha_0*P_m*H_mn)/I_avg;

for sp=1:length(u_v)
    u=u_v(sp);
    fprintf(fileID,'\nU = %d\n',u);
    % P_m = readmatrix('input_P_m.txt')
    % xi = xi_ini;
    
        
    rng(11);
    
    for qq=1:Q_iteration
        
        fprintf(fileID,'\nqq = %d',qq);
        P_m = P_m_ini;
        eps = zeros(m,u);
        cov_mu = zeros(m,u);
        cov_mu(:,:) = Inf;
        
        % dist = 0;
        % min_dist = 200;
        rcv_coors = zeros(u,2);
        
        % while dist<min_dist
        for i=1:u
            rcv_coors(i,1) = randi([1,rs_x],1,1);
            rcv_coors(i,2) = randi([1,rs_y],1,1);
        end
        %     dist = Calc_min_dist(rcv_coors);
        % end
%         rcv_coors
        
        [h_mu_los,cov_mu] = calc_los_channel(FullsectionOrigins,FullsectionNormals,rcv_coors,m,u,q,b(end),shi_c,h,A_r,cov_mu);
        [h_mu_nlos,cov_mu] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,rcv_coors,m,u,q,b(end),shi_c,rs,h,A_r,rfl_ind,grids,MX,MY,MZ,cov_mu);
        
        h_mu_nlos_2d = zeros(m,u);
        
        for i=1:m
            for j=1:u
                for k=1:Z
                    if grid_led_matrix(k,i)==1
                        h_mu_nlos_2d(i,j) = h_mu_nlos_2d(i,j) + xi(k)*h_mu_nlos(i,j,k);
                    end
                end
            end
        end
        
        H_mu = h_mu_los + h_mu_nlos_2d;
        maxs = zeros(1,m);
        nrst = zeros(1,m);
        % Assigning LEDs to users
        
        for i=1:m           
            count = 0;  
            nrst = -1;
            scnd_nrst = -1;
            mx = -1;
            scnd_mx = 0;
            for j=1:u
                if cov_mu(i,j) ~= Inf
                    if H_mu(i,j) > mx
                        mx = H_mu(i,j);
                        nrst = j;
                    end
                end
            end
            
            for j=1:u
                if cov_mu(i,j) ~= Inf && j~= nrst
                    count = count+1;
                    if H_mu(i,j) > scnd_mx
                        scnd_mx = H_mu(i,j);
                        scnd_nrst = j;
                    end
                end
            end
            
            if nrst ~= -1
                if sum(eps(:,nrst))==0 || count <= round(0.3*u) 
                    eps(i,nrst) = 1;
                end
                if scnd_mx == 0 
                    clear min;
                    P_m(i) = min((1+tol)*P_m(i),P_bar);
                    if P_m(i) > P_bar
                        P_m(i) = P_bar;
                    end                    
%                     eps(i,nrst) = 1;
                else
                    %             disp('reached')
                    %             P_m(i)*(1-min/scnd_min)
                    %             max(P_m(i)*(1-min/scnd_min),P_min) ,P_m(i)*scnd_mx/mx
%                     scnd_mx
%                     mx
                    P_m(i) = max([P_m(i)*(1-tol),P_m(i)*(1-scnd_mx/mx),P_min]);
                end
            end
%             count 
        end
        
        G_mat = Get_sinr(P_m,H_mu,eps,m,u);
        clear min;
        G_min = min(G_mat);
        G_avg = mean(G_mat);
        I_avg = alpha_0/n*sum(P_m*H_mn);
        clear min;
        uni(qq) = min(alpha_0*P_m*H_mn)/I_avg;
        min_Rate(qq) = B*log2(1+G_min);
        avg_Rate(qq) = B*log2(1+G_avg);
        avg_ilum(qq) = 1000*I_avg;
        obj(qq) = G_min*uni(qq);
        
    end
    
    min_RateAVG(sp) = sum(min_Rate)/Q_iteration;
    avg_RateAVG(sp) = sum(avg_Rate)/Q_iteration;
    uniAVG(sp) = sum(uni)/Q_iteration;
    avg_ilumAVG(sp) = sum(avg_ilum)/Q_iteration;
    objAVG(sp) = sum(obj)/Q_iteration;
    
    fprintf(fileID,'\n\n');
    fprintf(fileID,'Obj function values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', obj(qq));
    end
    
    fprintf(fileID,'\n');
    fprintf(fileID,'Uniformity values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', uni(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Minimum rate values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', min_Rate(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Average rate values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', avg_Rate(qq));
    end
    fprintf(fileID,'\n');
    
    fprintf(fileID,'Average illumination values = \n');
    for qq=1:Q_iteration
        fprintf(fileID,'%0.4g ', avg_ilum(qq));
    end
    fprintf(fileID,'\n');
    
end

fprintf(fileID,'\nEnd of simulation\n');

fprintf(fileID,'Obj Function for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4f ', objAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Uniformity for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4f ', uniAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Minimum rate for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', min_RateAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Average rate for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', avg_RateAVG(sp));
end
fprintf(fileID,'\n');

fprintf(fileID,'Average illumination for %d users through %d users \n', u_v(1), u_v(end));
for sp = 1:length(u_v)
    fprintf(fileID,'%0.4g ', avg_ilumAVG(sp));
end
fprintf(fileID,'\n');

toc;


==> code/simulations/Bulb Radius/60cm/mirrorvlc_main.m <==
clc;
close all;

parameters

sensors = zeros(n,2);

for j=0:sqrt(n)-1
    for i=1:sqrt(n)
        sensors(i+j*sqrt(n),1) = bound + i*eff_len/(sqrt(n)+1);
        sensors(i+j*sqrt(n),2) = bound + (j+1)*eff_len/(sqrt(n)+1);
    end
end


cov_mn = zeros(m,n);
[h_mn_los,cov_mn] = calc_los_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,h,A_s,cov_mn);

count = 0;

h_mn_nlos = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,rs,h,A_s,rfl_ind,grids,MH,MV);

grid_led_matrix = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,b(end),rs,h,grids,MH,MV);

filename = sprintf('%s_%d_%d_%d_%d.txt','log',m,Z,n,b(end));
fileID = fopen(filename,'w');
diary on


cvx_begin

variable xi(1,Z) binary;
variable P_m(1,m); 
variable Rho_mz(m,Z);

% count = count+1

%xi = randi([0,1],1,4*MH*MV);
%P_m = 0.02+0.08*rand(1,m);

% P_m = cvx(zeros(1,m));
% xi = cvx(zeros(1,4*MH*MV));

%Rho_mz = cvx(zeros(m,Z));
% h_mn_nlos = cvx(zeros(m,n,Z));


I = cvx(zeros(1,n));
chi_mz = cvx(zeros(m,Z));


for x=1:Z    
    for y=1:m
          if grid_led_matrix(x,y)==1
                chi_mz(y,x) = xi(x);
          end
    end
end


for x=1:m
    fprintf(fileID,'%d \n', x);
    for y=1:n
        I(1,y) = I(1,y) + alpha_0 * P_m(1,x) * h_mn_los(x,y);
        for z=1:Z
            I(1,y) = I(1,y) + alpha_0 * Rho_mz(x,z) * h_mn_nlos(x,y,z);
        end
    end
end


maximize (min(I))

P_m >= 0.02;
P_m <= P_bar;
% sum(xi) <= 3;
% repmat(min(I),1,n) - I <= 0;
min(I) >= (max_uni/n)*sum(I);
% I >= 0.0035;
repmat(P_m',1,Z) >= Rho_mz;
Rho_mz >= 0;
Rho_mz >= P_bar*chi_mz - P_bar + repmat(P_m',1,Z);
Rho_mz <= P_bar*chi_mz;
1000*min(I) >= 250;
1000*max(I) <= 750;
cvx_end


P_t = zeros(1,m);

no_of_iters = 1;

for iter=1:no_of_iters
rng(11);

dist = 0;
min_dist = 200;

% while dist<min_dist
%     for i=1:u
%         rcv_coors(i,1) = randi([1,rs_x],1,1);
%         rcv_coors(i,2) = randi([1,rs_y],1,1);
%     end
%     dist = Calc_min_dist(rcv_coors);
% end
% rcv_coors

end


fprintf(fileID,'End of simulation\n');
fprintf(fileID,'Objective = %0.4g, uniformity = %0.4g \n', min(I), min(I)/mean(I));


fprintf(fileID,'P_m = \n');
for qq=1:m-1
    fprintf(fileID,'%0.4g,', P_m(qq));
end
fprintf(fileID,'%0.4g\n', P_m(m));

fprintf(fileID,'xi = \n');
for qq=1:Z-1
    fprintf(fileID,'%0.4g,', xi(qq));
end
fprintf(fileID,'%0.4g\n', xi(Z));

% dlmwrite('xi_values.txt', xi,' ')
% dlmwrite('P_m.txt', P_m,' ')
% dlmwrite('chi_mz.txt', chi_mz, 'delimiter', ' ')

diary off
% H_mn = h_mn_los + h_mn_nlos;




==> code/simulations/Bulb Radius/60cm/parameters.m <==
rs = 600;
rs_x = 600;
rs_y = 600;
h = 300;
R = 40; %radius of the hemispherical bulb in cm
r = 1.5; %radius of an LED
A_r = 5;                                % area of a receiver (in square-centimeters) 
A_s = 10;                               % effective receiving area of a sensing point (in square-centimeters) 
% b = [9    16    22    28    34    40    45    50    55    60    64    68    72    75    77    79    81    82    83   40];
% b = [11 14 17 10 7 5 50];     % vector of the number of LED boards in each layer and the FOV angle of the LEDs
% b = [11 14 17 10 7 5 60];     % vector of the number of LED boards in each layer and the FOV angle of the LEDs
% b = [3 13 8 40];
% b = [11 14 17 21 25 30 60];
%  b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   70];
% b = [9    16    22    28    34    40    45    50    55    60    64    68    72    75    77    79    81    82    83   50];
b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   30];
theta = b(end)/2;                       % semi-angle at half power in degrees
q = -log10(2)/log10(cosd(theta));       % the order of lambertian emission
shi_c = 85;                             %receiver FOV angle in degrees

m = sum(b(1:length(b)-1))+1;     % number of total LED boards
n = 10*10;  % number of sensor points to calculate the illumination uniformity across the room
u_v = 2:2:12;
min_tp = zeros(1,length(u_v));
avg_tp = zeros(1,length(u_v));
unif = zeros(1,length(u_v));
ms = zeros(1,length(u_v));
u = 5; % u_v(u_ind);      % number of receivers

t0 = clock;
tol = 0.1;
% u = u_v(ind)
e_mu = zeros(1,m*u);    % assignment matrix
% P_max = 1*10;  % maximum allotted power for one LED Board in watts
h_mu = zeros(m,u);    % Channel matrix for u users
h_mu_los = zeros(m,u);    % LOS Channel matrix for u users
% h_mn_los = zeros(m,n);    % LOS Channel matrix for n sensing points
h_mu_nlos = zeros(m,u); % NLOS Channel matrix for u users
% h_mn_nlos = zeros(m,n); % NLOS Channel matrix for n sensing points
h_mu_total = zeros(m,u);  % Total Channel matrix for u users
layernum = length(b)-1;
N0 = 2.5e-20; % AWGN spectral density in W / H
B = 20e6;   % modulation bandwidth in Hz
% [x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor(b,rs,R,r,h,layernum);
[x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor_xy(b,rs_x,rs_y,R,r,h,layernum);

% scatter3(x_coor,y_coor,z_coor);
alpha_0 = 169; % luminous efficacy of white LED
rcv_coors = zeros(u,2);
zeta = zeros(1,m);    % Mirror assignment binary variable 
led_beam_radius = (h-R)*(tan(b(end)/2*pi/180))+r;

reflected = zeros(m,3);
rfl_ind = 0.99; %reflection index of the mirrors


% placing the sensors
% 
bound = 30; % boundary for the sensors in cm
eff_len = rs - 2*bound; % effective size of the room considering boundary

% scatter(sensors(:,1),sensors(:,2));
% n=0;
% for j=54.5455:54.5455:rs_y
%     for i= 54.5455:54.5455:rs_x
%         n = n+1;
%         sensors(n,1) = i;
%         sensors(n,2) = j;
%     end
% end

h_mn = zeros(m,n);    % Channel matrix for n sensors
size = 30;           % size of each square grid in cm
MX = rs_x/size; % number of grids in the x-axis and y-axis, refer to X in mirrorvlc paper
MY = rs_y/size;
MZ = h/size;  % number of grids in the z-axis, refer to Y in mirrorvlc paper
theta = b(end)/2;    % semi-angle at half power in degrees
q = -log10(2)/log10(cosd(theta));  % the order of lambertian emission

P_min = 0.02;
P_bar = 0.3;
max_uni = 0.7;
grids = set_grid(rs_x,rs_y,h,size);
% xi = randi([0,1],1,4*MH*MV);
Z = 2*MZ*(MX+MY);

sensors = zeros(n,2);

for j=0:sqrt(n)-1
    for i=1:sqrt(n)
        sensors(i+j*sqrt(n),1) = bound + i*eff_len/(sqrt(n)+1);
        sensors(i+j*sqrt(n),2) = bound + (j+1)*eff_len/(sqrt(n)+1);
    end
end

==> code/simulations/Bulb Radius/60cm/plane_line_intersect.m <==
function [I,check]=plane_line_intersect(n,V0,P0,P1)
%plane_line_intersect computes the intersection of a plane and a segment(or
%a straight line)
% Inputs: 
%       n: normal vector of the Plane 
%       V0: any point that belongs to the Plane 
%       P0: end point 1 of the segment P0P1
%       P1:  end point 2 of the segment P0P1
%
%Outputs:
%      I    is the point of interection 
%     Check is an indicator:
%      0 => disjoint (no intersection)
%      1 => the plane intersects P0P1 in the unique point I
%      2 => the segment lies in the plane
%      3=>the intersection lies outside the segment P0P1
%
% Example:
% Determine the intersection of following the plane x+y+z+3=0 with the segment P0P1:
% The plane is represented by the normal vector n=[1 1 1]
% and an arbitrary point that lies on the plane, ex: V0=[1 1 -5]
% The segment is represented by the following two points
% P0=[-5 1 -1]
%P1=[1 2 3]   
% [I,check]=plane_line_intersect([1 1 1],[1 1 -5],[-5 1 -1],[1 2 3]);

%This function is written by :
%                             Nassim Khaled
%                             Wayne State University
%                             Research Assistant and Phd candidate
%If you have any comments or face any problems, please feel free to leave
%your comments and i will try to reply to you as fast as possible.

I=[0 0 0];
u = P1-P0;
w = P0 - V0;
D = dot(n,u);
N = -dot(n,w);
check=0;
if abs(D) < 10^-7        % The segment is parallel to plane
        if N == 0           % The segment lies in plane
            check=2;
            return
        else
            check=0;       %no intersection
            return
        end
end

%compute the intersection parameter
sI = N / D;
I = P0+ sI.*u;

if (sI < 0 || sI > 1)
    check= 3;          %The intersection point  lies outside the segment, so there is no intersection
else
    check=1;
end

==> code/simulations/Bulb Radius/60cm/set_grid.m <==
function [grids] = set_grid(rs_x,rs_y,h,size)   
    MX = rs_x/size; % number of grids in the x-axis and y-axis, refer to X in mirrorvlc paper
    MY = rs_y/size;
    MZ = h/size;  % number of grids in the z-axis, refer to Y in mirrorvlc paper

    Z = 2*MZ*(MX+MY);  % refer to Z in mirrorvlc paper
    grids = zeros(Z,3);

    xunit = size; 
    yunit = size;
    zunit = size;
    ind = 1;

    % Set mirror grids for YZ plane

    for zi = zunit/2:zunit:h-zunit/2
        for yi= yunit/2:yunit:rs_y-yunit/2
            grids(ind,1) = 0;
            grids(ind,2) = yi;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % Set mirror grids for XZ+rs_y plane

    for zi = zunit/2:zunit:h-zunit/2
        for xi= xunit/2:xunit:rs_x-xunit/2
            grids(ind,1) = xi;
            grids(ind,2) = rs_y;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % Set mirror grids for YZ+rs_x plane

    for zi = zunit/2:zunit:h-zunit/2
        for yi= yunit/2:yunit:rs_y-yunit/2
            grids(ind,1) = rs_x;
            grids(ind,2) = yi;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % Set mirror grids for XZ plane

    for zi = zunit/2:zunit:h-zunit/2
        for xi= xunit/2:xunit:rs_x-xunit/2
            grids(ind,1) = xi;
            grids(ind,2) = 0;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % scatter3(grids(:,1),grids(:,2),grids(:,3));
end

==> code/simulations/Div Angles/10 deg/Get_coor.m <==
function [x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor(x,rs,R,r,h,layernum)
%x = round(x);
alpha = atan(r/R); %angle between two current LED vectors
%syms t;
i=1; %layer count
num_of_led = layernum+1;
angle_dist_xz = double((90-radtodeg(alpha))/(layernum+1));
alpha_xz = radtodeg(alpha);
x_coor = 0;
y_coor = 0;
z_coor = h-R;
theta_layer = [];
R_in_layer = zeros(1,layernum);
xc = 0;
yc = 0;
zc = h;

Norm_dist = [];
Hypotnuse = [];
Norm_xcoor = [];        % x-coordinate of normal points   
Norm_ycoor = [];        % y-coordinate of normal points
Norm_zcoor = [];        % z-coordinate of normal points
FullsectionOrigins = [0 0 h-R 0 1];
FullsectionNormals = [0 0 0 1];
Fullsection_Lights = [0 0 R-h 1];

n0 = 2.5e-17; % AWGN spectral density in mW / Hz
B = 30e6; % modulation bandwidth in Hz
noise = n0*B; %AWGN noise

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Loop for determining position (x and z index) of each layers. y is zero %
% in these cases                                                          %
%%%%%%%%%%%%%%%%%%%=%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


theta1 = x(1,layernum+1); % Divergence angle of LEDs in degrees
thetaR = theta1*pi/180;
count = 1; % Total Number of LEDs

while i<=layernum
    alpha_xz = alpha_xz + angle_dist_xz;
    x_coor = [x_coor R*sin(degtorad(alpha_xz))];
    z_coor = [z_coor h-R*cos(degtorad(alpha_xz))];
    y_coor = [y_coor 0];
    count = count+1;
    
    FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
    
    %code for finding the normal point on the x-y plane
    coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
    t = -zc/coeff(1,3);
    Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
    Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
    Norm_zcoor = [Norm_zcoor 0];    
    FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
    Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
    
    % disp(sqrt((x_prev(i)-x_prev(i+1))^2+(z_prev(i)-z_prev(i+1))^2));
    theta_layer = [theta_layer atan(x_coor(length(x_coor))/(h-z_coor(length(z_coor))))];
    Norm_dist = [Norm_dist z_coor(i)*tan(theta_layer(i))]; 
    Hypotnuse = [Hypotnuse sqrt((z_coor(i))^2 + (Norm_dist(i))^2)];
    j = 1;
    R_in_layer(1,i) = x_coor(length(x_coor));
    % alpha_xy = 2*atan(r/R_in_layer(1,i));
    num = x(1,i); %floor(360/radtodeg(alpha_xy));
    % rem = double((360 - num*radtodeg(alpha_xy))/num);
    angle_dist = double(360/num); %radtodeg(alpha_xy)+rem;
    alpha_xy = 0;
    num_of_led = num_of_led + num - 1;

    % Loop for determining position (x and y index) in a particular layer.
    % z is fixed in these cases

    while j < num
        alpha_xy = alpha_xy + angle_dist;
        if alpha_xy==90
            x_coor = [x_coor 0];
            y_coor = [y_coor R_in_layer(1,i)];
        elseif alpha_xy==180
            x_coor = [x_coor -R_in_layer(1,i)];
            y_coor = [y_coor 0];
        elseif alpha_xy==270
            x_coor = [x_coor 0];
            y_coor = [y_coor -R_in_layer(1,i)];
        else
            if alpha_xy>0 && alpha_xy<90
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(alpha_xy))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(alpha_xy))];
            elseif alpha_xy>90 && alpha_xy<180
                t_angle = 180-alpha_xy;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>180 && alpha_xy<270
                t_angle = alpha_xy-180;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>270 && alpha_xy<360
                t_angle = 360-alpha_xy;
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            end
        end
        z_coor = [z_coor z_coor(length(z_coor))];

        %code for finding the normal point
        coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
        t = -zc/coeff(1,3);
        Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
        Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
        Norm_zcoor = [Norm_zcoor 0];
        count = count+1;
        
        FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
        FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
        Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
       
        j = j+1;
    end
    i = i+1;
    if i==3
        %disp(x_coor);
        %disp(y_coor);
        %disp(z_coor);
        %scatter3(x_in_layer,y_in_layer,z_in_layer);
        %scatter3(x_coor,y_coor,z_coor);
    end
end


FullsectionNormals(:,1) = FullsectionNormals(:,1) + rs/2;
FullsectionOrigins(:,1) = FullsectionOrigins(:,1) + rs/2;
FullsectionNormals(:,2) = FullsectionNormals(:,2) + rs/2;
FullsectionOrigins(:,2) = FullsectionOrigins(:,2) + rs/2;
Fullsection_Lights = -Fullsection_Lights;
% x_coor = [0 x_coor];
% y_coor = [0 y_coor];
% z_coor = [h-R z_coor];
x_coor = x_coor + rs/2;
y_coor = y_coor + rs/2;
Norm_xcoor = Norm_xcoor + rs/2;
Norm_ycoor = Norm_ycoor + rs/2;

end

==> code/simulations/Div Angles/10 deg/calc_los_channel.m <==
function [out,out2] = calc_los_channel(FullsectionOrigins,FullsectionNormals,node_coors,m,l,q,divangle,shi_c,h,A_l,cov_ml)
    out = zeros(m,l);
    for i=1:l
        for j=1:m
            d = sqrt((FullsectionOrigins(j,1)-node_coors(i,1))^2+(FullsectionOrigins(j,2)-node_coors(i,2))^2+(FullsectionOrigins(j,3))^2);
            LP = [FullsectionNormals(j,1)-FullsectionOrigins(j,1) FullsectionNormals(j,2)-FullsectionOrigins(j,2) FullsectionNormals(j,3)-FullsectionOrigins(j,3)];
            RP = [node_coors(i,1)-FullsectionOrigins(j,1) node_coors(i,2)-FullsectionOrigins(j,2) 0-FullsectionOrigins(j,3)];
            NV = [0 0 h];
            shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
            phi = atan2(norm(cross(LP,RP)),dot(LP,RP));
            if (phi<=divangle*pi/180 && shi<=shi_c*pi/180)
                out(j,i) = (A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                cov_ml(j,i) = norm(node_coors(i:i,1:2) - FullsectionNormals(j:j,1:2));
            else
                out(j,i) = 0;
            end
%             if isreal(out(j,i))==0
%                 phi
%                 shi
%                 d
%             end
        end
    end
    out2 = cov_ml;

end

==> code/simulations/Div Angles/10 deg/calc_nlos_channel.m <==
function [fin] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,node_coors,m,l,q,divangle,shi_c,rs,h,A_l,rfl_ind,grids,MH,MV)

fin = zeros(m,l,4*MH*MV);
% fin = cvx(zeros(m,l,4*MH*MV));

% variables for calculating nlos channel model 
% YZ plane variables
N0_YZ = [-rs 0 0]; %normal vector on YZ plane
V0_YZ = [0 rs/2 h/2]; %any point that belongs to the YZ Plane 
% YZ+rs plane variables
N0_YZ_rs = [rs 0 0]; %normal vector on YZ+rs plane
V0_YZ_rs = [rs rs/2 h/2]; %any point that belongs to the YZ+rs Plane 
% XZ plane variables
N0_XZ = [0 rs 0]; %normal vector on XZ plane
V0_XZ = [rs/2 0 h/2]; %any point that belongs to the XZ Plane 
% XZ+rs plane variables
N0_XZ_rs = [0 -rs 0]; %normal vector on XZ+rs plane
V0_XZ_rs = [rs/2 rs h/2]; %any point that belongs to the XZ+rs Plane 
N0_XY = [0 0 rs]; %normal vector on XY plane
V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 

rfl_pnt = zeros(m,3); % reflected points on the floor of all LEDs


for i=1:l
    for j=1:m

        %%%%----------------------------------%%%%
        %%%%         NLOS channel             %%%%
        %%%%----------------------------------%%%%

        P1 = [FullsectionNormals(j,1) FullsectionNormals(j,2) FullsectionNormals(j,3)];
        P0 = [FullsectionOrigins(j,1) FullsectionOrigins(j,2) FullsectionOrigins(j,3)];
        LP = P1-P0;                                                 % LED beam vector
        node = [node_coors(i,1) node_coors(i,2) 0];  
        NV = [0 0 h];                                               % unit normal vector on YZ plane

        %%% Checking with YZ plane

        norm_N0 = N0_YZ / norm(N0_YZ);                              % unit normal vector on YZ plane
        [I,check]=plane_line_intersect(N0_YZ,V0_YZ,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ plane

            for z = 1:MH*MV
                
                %%% find the reflected ray
                % if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                        end
                    end

                % end

            end
            
            continue
            
        end
        
        %%% Checking with XZ+rs plane

        norm_N0 = N0_XZ_rs / norm(N0_XZ_rs);                              % unit normal vector on XZ+rs plane
        [I,check]=plane_line_intersect(N0_XZ_rs,V0_XZ_rs,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ+rs plane

            for z = MH*MV+1:2*MH*MV

                %%% find the reflected ray
%                 if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                        end
                    end

%                 end

            end
            
            continue
            
        end
        
        %%% Checking with YZ+rs plane

        norm_N0 = N0_YZ_rs / norm(N0_YZ_rs);                              % unit normal vector on YZ+rs plane
        [I,check]=plane_line_intersect(N0_YZ_rs,V0_YZ_rs,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ+rs plane

            for z = 2*MH*MV+1:3*MH*MV

                %%% find the reflected ray
                %if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                        end
                    end

                %end

            end
            
            continue
            
        end
        
        %%% Checking with XZ plane

        norm_N0 = N0_XZ / norm(N0_XZ);                              % unit normal vector on XZ plane
        [I,check]=plane_line_intersect(N0_XZ,V0_XZ,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ plane

            for z = 3*MH*MV+1:4*MH*MV

                %%% find the reflected ray
                % if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                        end
                    end

                % end

            end
            
            continue
            
        end
    
    end
    
end




end

==> code/simulations/Div Angles/10 deg/calculate_grid_to_led_mappings.m <==
function [out] = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,divangle,rs,h,grids,MH,MV)

out = zeros(4*MH*MV,m);

% this function is for finding incident leds for every z index 
% YZ plane variables
N0_YZ = [-rs 0 0]; %normal vector on YZ plane
V0_YZ = [0 rs/2 h/2]; %any point that belongs to the YZ Plane 
% YZ+rs plane variables
N0_YZ_rs = [rs 0 0]; %normal vector on YZ+rs plane
V0_YZ_rs = [rs rs/2 h/2]; %any point that belongs to the YZ+rs Plane 
% XZ plane variables
N0_XZ = [0 rs 0]; %normal vector on XZ plane
V0_XZ = [rs/2 0 h/2]; %any point that belongs to the XZ Plane 
% XZ+rs plane variables
N0_XZ_rs = [0 -rs 0]; %normal vector on XZ+rs plane
V0_XZ_rs = [rs/2 rs h/2]; %any point that belongs to the XZ+rs Plane 


for j=1:m

    %%%%----------------------------------%%%%
    %%%%         NLOS channel             %%%%
    %%%%----------------------------------%%%%

    P1 = [FullsectionNormals(j,1) FullsectionNormals(j,2) FullsectionNormals(j,3)];
    P0 = [FullsectionOrigins(j,1) FullsectionOrigins(j,2) FullsectionOrigins(j,3)];
    LP = P1-P0;                                                 % LED beam vector

    %%% Checking with YZ plane

    [I,check]=plane_line_intersect(N0_YZ,V0_YZ,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ plane

        for z = 1:MH*MV

            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

    %%% Checking with XZ+rs plane

    [I,check]=plane_line_intersect(N0_XZ_rs,V0_XZ_rs,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ+rs plane

        for z = MH*MV+1:2*MH*MV


            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

    %%% Checking with YZ+rs plane

    [I,check]=plane_line_intersect(N0_YZ_rs,V0_YZ_rs,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ+rs plane

        for z = 2*MH*MV+1:3*MH*MV
            
            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

    %%% Checking with XZ plane

    [I,check]=plane_line_intersect(N0_XZ,V0_XZ,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ plane

        for z = 3*MH*MV+1:4*MH*MV

            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

end



end

==> code/simulations/Div Angles/10 deg/mirrorvlc_design.m <==
clc;
close all;

parameters

sensors = zeros(n,2);

for j=0:sqrt(n)-1
    for i=1:sqrt(n)
        sensors(i+j*sqrt(n),1) = bound + i*eff_len/(sqrt(n)+1);
        sensors(i+j*sqrt(n),2) = bound + (j+1)*eff_len/(sqrt(n)+1);
    end
end


cov_mn = zeros(m,n);
[h_mn_los,cov_mn] = calc_los_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,h,A_s,cov_mn);

count = 0;

h_mn_nlos = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,rs,h,A_s,rfl_ind,grids,MH,MV);

grid_led_matrix = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,b(end),rs,h,grids,MH,MV);

filename = sprintf('%s_%d_%d_%d_%d.txt','log',m,Z,n,b(end));
fileID = fopen(filename,'w');
diary on


cvx_begin

variable xi(1,Z) binary;
variable P_m(1,m); 
variable Rho_mz(m,Z);

% count = count+1

%xi = randi([0,1],1,4*MH*MV);
%P_m = 0.02+0.08*rand(1,m);

% P_m = cvx(zeros(1,m));
% xi = cvx(zeros(1,4*MH*MV));

%Rho_mz = cvx(zeros(m,Z));
% h_mn_nlos = cvx(zeros(m,n,Z));


I = cvx(zeros(1,n));
chi_mz = cvx(zeros(m,Z));


for x=1:Z    
    for y=1:m
          if grid_led_matrix(x,y)==1
                chi_mz(y,x) = xi(x);
          end
    end
end


for x=1:m
    fprintf(fileID,'%d \n', x);
    for y=1:n
        I(1,y) = I(1,y) + alpha_0 * P_m(1,x) * h_mn_los(x,y);
        for z=1:Z
            I(1,y) = I(1,y) + alpha_0 * Rho_mz(x,z) * h_mn_nlos(x,y,z);
        end
    end
end


maximize (min(I))

P_m >= 0.02;
P_m <= P_bar;
% sum(xi) <= 3;
% repmat(min(I),1,n) - I <= 0;
min(I) >= (max_uni/n)*sum(I);
% I >= 0.0035;
repmat(P_m',1,Z) >= Rho_mz;
Rho_mz >= 0;
Rho_mz >= P_bar*chi_mz - P_bar + repmat(P_m',1,Z);
Rho_mz <= P_bar*chi_mz;
1000*min(I) >= 250;
1000*max(I) <= 750;
cvx_end


P_t = zeros(1,m);

no_of_iters = 1;

for iter=1:no_of_iters
rng(11);

dist = 0;
min_dist = 200;

% while dist<min_dist
%     for i=1:u
%         rcv_coors(i,1) = randi([1,rs_x],1,1);
%         rcv_coors(i,2) = randi([1,rs_y],1,1);
%     end
%     dist = Calc_min_dist(rcv_coors);
% end
% rcv_coors

end


fprintf(fileID,'End of simulation\n');
fprintf(fileID,'Objective = %0.4g, uniformity = %0.4g \n', min(I), min(I)/mean(I));


fprintf(fileID,'P_m = \n');
for qq=1:m-1
    fprintf(fileID,'%0.4g,', P_m(qq));
end
fprintf(fileID,'%0.4g\n', P_m(m));

fprintf(fileID,'xi = \n');
for qq=1:Z-1
    fprintf(fileID,'%0.4g,', xi(qq));
end
fprintf(fileID,'%0.4g\n', xi(Z));

% dlmwrite('xi_values.txt', xi,' ')
% dlmwrite('P_m.txt', P_m,' ')
% dlmwrite('chi_mz.txt', chi_mz, 'delimiter', ' ')

diary off
% H_mn = h_mn_los + h_mn_nlos;




==> code/simulations/Div Angles/10 deg/parameters.m <==
rs = 600;
rs_x = 600;
rs_y = 600;
h = 300;
R = 40; %radius of the hemispherical bulb in cm
r = 1.5; %radius of an LED
A_r = 5;                                % area of a receiver (in square-centimeters) 
A_s = 10;                               % effective receiving area of a sensing point (in square-centimeters) 
% b = [9    16    22    28    34    40    45    50    55    60    64    68    72    75    77    79    81    82    83   40];
% b = [11 14 17 10 7 5 50];     % vector of the number of LED boards in each layer and the FOV angle of the LEDs
% b = [11 14 17 10 7 5 60];     % vector of the number of LED boards in each layer and the FOV angle of the LEDs
% b = [3 13 8 40];
% b = [11 14 17 21 25 30 60];
%  b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   70];
% b = [9    16    22    28    34    40    45    50    55    60    64    68    72    75    77    79    81    82    83   50];
b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   10];
theta = b(end)/2;                       % semi-angle at half power in degrees
q = -log10(2)/log10(cosd(theta));       % the order of lambertian emission
shi_c = 85;                             %receiver FOV angle in degrees

m = sum(b(1:length(b)-1))+1;     % number of total LED boards
n = 10*10;  % number of sensor points to calculate the illumination uniformity across the room
u_v = 2;
min_tp = zeros(1,length(u_v));
avg_tp = zeros(1,length(u_v));
unif = zeros(1,length(u_v));
ms = zeros(1,length(u_v));
u = 2; % u_v(u_ind);      % number of receivers

t0 = clock;
tol = 0.7;
% u = u_v(ind)
e_mu = zeros(1,m*u);    % assignment matrix
% P_max = 1*10;  % maximum allotted power for one LED Board in watts
h_mu = zeros(m,u);    % Channel matrix for u users
h_mu_los = zeros(m,u);    % LOS Channel matrix for u users
% h_mn_los = zeros(m,n);    % LOS Channel matrix for n sensing points
h_mu_nlos = zeros(m,u); % NLOS Channel matrix for u users
% h_mn_nlos = zeros(m,n); % NLOS Channel matrix for n sensing points
h_mu_total = zeros(m,u);  % Total Channel matrix for u users
layernum = length(b)-1;
N0 = 2.5e-20; % AWGN spectral density in W / H
B = 20e6;   % modulation bandwidth in Hz
[x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor(b,rs,R,r,h,layernum);
% [x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor_xy(b,rs_x,rs_y,R,r,h,layernum);

% scatter3(x_coor,y_coor,z_coor);
alpha_0 = 169; % luminous efficacy of white LED
rcv_coors = zeros(u,2);
zeta = zeros(1,m);    % Mirror assignment binary variable 
led_beam_radius = (h-R)*(tan(b(end)/2*pi/180))+r;

reflected = zeros(m,3);
rfl_ind = 0.99; %reflection index of the mirrors


% placing the sensors
% 
bound = 30; % boundary for the sensors in cm
eff_len = rs - 2*bound; % effective size of the room considering boundary

% scatter(sensors(:,1),sensors(:,2));
% n=0;
% for j=54.5455:54.5455:rs_y
%     for i= 54.5455:54.5455:rs_x
%         n = n+1;
%         sensors(n,1) = i;
%         sensors(n,2) = j;
%     end
% end

h_mn = zeros(m,n);    % Channel matrix for n sensors
size = 30;           % size of each square grid in cm
MH = rs/size; % number of grids in the x-axis, refer to X in mirrorvlc paper
MV = h/size;  % number of grids in the y-axis, refer to Y in mirrorvlc paper
theta = b(end)/2;    % semi-angle at half power in degrees
q = -log10(2)/log10(cosd(theta));  % the order of lambertian emission

P_bar = 0.3;
max_uni = 0.7;
grids = set_grid(rs,h,size);
% xi = randi([0,1],1,4*MH*MV);
Z = 4*MH*MV;


==> code/simulations/Div Angles/10 deg/plane_line_intersect.m <==
function [I,check]=plane_line_intersect(n,V0,P0,P1)
%plane_line_intersect computes the intersection of a plane and a segment(or
%a straight line)
% Inputs: 
%       n: normal vector of the Plane 
%       V0: any point that belongs to the Plane 
%       P0: end point 1 of the segment P0P1
%       P1:  end point 2 of the segment P0P1
%
%Outputs:
%      I    is the point of interection 
%     Check is an indicator:
%      0 => disjoint (no intersection)
%      1 => the plane intersects P0P1 in the unique point I
%      2 => the segment lies in the plane
%      3=>the intersection lies outside the segment P0P1
%
% Example:
% Determine the intersection of following the plane x+y+z+3=0 with the segment P0P1:
% The plane is represented by the normal vector n=[1 1 1]
% and an arbitrary point that lies on the plane, ex: V0=[1 1 -5]
% The segment is represented by the following two points
% P0=[-5 1 -1]
%P1=[1 2 3]   
% [I,check]=plane_line_intersect([1 1 1],[1 1 -5],[-5 1 -1],[1 2 3]);

%This function is written by :
%                             Nassim Khaled
%                             Wayne State University
%                             Research Assistant and Phd candidate
%If you have any comments or face any problems, please feel free to leave
%your comments and i will try to reply to you as fast as possible.

I=[0 0 0];
u = P1-P0;
w = P0 - V0;
D = dot(n,u);
N = -dot(n,w);
check=0;
if abs(D) < 10^-7        % The segment is parallel to plane
        if N == 0           % The segment lies in plane
            check=2;
            return
        else
            check=0;       %no intersection
            return
        end
end

%compute the intersection parameter
sI = N / D;
I = P0+ sI.*u;

if (sI < 0 || sI > 1)
    check= 3;          %The intersection point  lies outside the segment, so there is no intersection
else
    check=1;
end

==> code/simulations/Div Angles/10 deg/set_grid.m <==
function [grids] = set_grid(rs,h,size)   
    MH = rs/size; % number of grids in the x-axis, refer to X in mirrorvlc paper
    MV = h/size;  % number of grids in the y-axis, refer to Y in mirrorvlc paper

    Z = 4*MH*MV; % refer to Z in mirrorvlc paper
    grids = zeros(Z,3);

    xunit = size; 
    yunit = size;
    zunit = size;
    ind = 1;

    % Set sensing points for YZ plane

    for zi = zunit/2:zunit:h-zunit/2
        for yi= yunit/2:yunit:rs-yunit/2
            grids(ind,1) = 0;
            grids(ind,2) = yi;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % Set sensing points for XZ+rs plane

    for zi = zunit/2:zunit:h-zunit/2
        for xi= xunit/2:xunit:rs-xunit/2
            grids(ind,1) = xi;
            grids(ind,2) = rs;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % Set sensing points for YZ+rs plane

    for zi = zunit/2:zunit:h-zunit/2
        for yi= yunit/2:yunit:rs-yunit/2
            grids(ind,1) = rs;
            grids(ind,2) = yi;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % Set sensing points for XZ plane

    for zi = zunit/2:zunit:h-zunit/2
        for xi= xunit/2:xunit:rs-xunit/2
            grids(ind,1) = xi;
            grids(ind,2) = 0;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % scatter3(grids(:,1),grids(:,2),grids(:,3));
end

==> code/simulations/Div Angles/20 deg/Get_coor.m <==
function [x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor(x,rs,R,r,h,layernum)
%x = round(x);
alpha = atan(r/R); %angle between two current LED vectors
%syms t;
i=1; %layer count
num_of_led = layernum+1;
angle_dist_xz = double((90-radtodeg(alpha))/(layernum+1));
alpha_xz = radtodeg(alpha);
x_coor = 0;
y_coor = 0;
z_coor = h-R;
theta_layer = [];
R_in_layer = zeros(1,layernum);
xc = 0;
yc = 0;
zc = h;

Norm_dist = [];
Hypotnuse = [];
Norm_xcoor = [];        % x-coordinate of normal points   
Norm_ycoor = [];        % y-coordinate of normal points
Norm_zcoor = [];        % z-coordinate of normal points
FullsectionOrigins = [0 0 h-R 0 1];
FullsectionNormals = [0 0 0 1];
Fullsection_Lights = [0 0 R-h 1];

n0 = 2.5e-17; % AWGN spectral density in mW / Hz
B = 30e6; % modulation bandwidth in Hz
noise = n0*B; %AWGN noise

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Loop for determining position (x and z index) of each layers. y is zero %
% in these cases                                                          %
%%%%%%%%%%%%%%%%%%%=%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


theta1 = x(1,layernum+1); % Divergence angle of LEDs in degrees
thetaR = theta1*pi/180;
count = 1; % Total Number of LEDs

while i<=layernum
    alpha_xz = alpha_xz + angle_dist_xz;
    x_coor = [x_coor R*sin(degtorad(alpha_xz))];
    z_coor = [z_coor h-R*cos(degtorad(alpha_xz))];
    y_coor = [y_coor 0];
    count = count+1;
    
    FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
    
    %code for finding the normal point on the x-y plane
    coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
    t = -zc/coeff(1,3);
    Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
    Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
    Norm_zcoor = [Norm_zcoor 0];    
    FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
    Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
    
    % disp(sqrt((x_prev(i)-x_prev(i+1))^2+(z_prev(i)-z_prev(i+1))^2));
    theta_layer = [theta_layer atan(x_coor(length(x_coor))/(h-z_coor(length(z_coor))))];
    Norm_dist = [Norm_dist z_coor(i)*tan(theta_layer(i))]; 
    Hypotnuse = [Hypotnuse sqrt((z_coor(i))^2 + (Norm_dist(i))^2)];
    j = 1;
    R_in_layer(1,i) = x_coor(length(x_coor));
    % alpha_xy = 2*atan(r/R_in_layer(1,i));
    num = x(1,i); %floor(360/radtodeg(alpha_xy));
    % rem = double((360 - num*radtodeg(alpha_xy))/num);
    angle_dist = double(360/num); %radtodeg(alpha_xy)+rem;
    alpha_xy = 0;
    num_of_led = num_of_led + num - 1;

    % Loop for determining position (x and y index) in a particular layer.
    % z is fixed in these cases

    while j < num
        alpha_xy = alpha_xy + angle_dist;
        if alpha_xy==90
            x_coor = [x_coor 0];
            y_coor = [y_coor R_in_layer(1,i)];
        elseif alpha_xy==180
            x_coor = [x_coor -R_in_layer(1,i)];
            y_coor = [y_coor 0];
        elseif alpha_xy==270
            x_coor = [x_coor 0];
            y_coor = [y_coor -R_in_layer(1,i)];
        else
            if alpha_xy>0 && alpha_xy<90
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(alpha_xy))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(alpha_xy))];
            elseif alpha_xy>90 && alpha_xy<180
                t_angle = 180-alpha_xy;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>180 && alpha_xy<270
                t_angle = alpha_xy-180;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>270 && alpha_xy<360
                t_angle = 360-alpha_xy;
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            end
        end
        z_coor = [z_coor z_coor(length(z_coor))];

        %code for finding the normal point
        coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
        t = -zc/coeff(1,3);
        Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
        Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
        Norm_zcoor = [Norm_zcoor 0];
        count = count+1;
        
        FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
        FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
        Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
       
        j = j+1;
    end
    i = i+1;
    if i==3
        %disp(x_coor);
        %disp(y_coor);
        %disp(z_coor);
        %scatter3(x_in_layer,y_in_layer,z_in_layer);
        %scatter3(x_coor,y_coor,z_coor);
    end
end


FullsectionNormals(:,1) = FullsectionNormals(:,1) + rs/2;
FullsectionOrigins(:,1) = FullsectionOrigins(:,1) + rs/2;
FullsectionNormals(:,2) = FullsectionNormals(:,2) + rs/2;
FullsectionOrigins(:,2) = FullsectionOrigins(:,2) + rs/2;
Fullsection_Lights = -Fullsection_Lights;
% x_coor = [0 x_coor];
% y_coor = [0 y_coor];
% z_coor = [h-R z_coor];
x_coor = x_coor + rs/2;
y_coor = y_coor + rs/2;
Norm_xcoor = Norm_xcoor + rs/2;
Norm_ycoor = Norm_ycoor + rs/2;

end

==> code/simulations/Div Angles/20 deg/calc_los_channel.m <==
function [out,out2] = calc_los_channel(FullsectionOrigins,FullsectionNormals,node_coors,m,l,q,divangle,shi_c,h,A_l,cov_ml)
    out = zeros(m,l);
    for i=1:l
        for j=1:m
            d = sqrt((FullsectionOrigins(j,1)-node_coors(i,1))^2+(FullsectionOrigins(j,2)-node_coors(i,2))^2+(FullsectionOrigins(j,3))^2);
            LP = [FullsectionNormals(j,1)-FullsectionOrigins(j,1) FullsectionNormals(j,2)-FullsectionOrigins(j,2) FullsectionNormals(j,3)-FullsectionOrigins(j,3)];
            RP = [node_coors(i,1)-FullsectionOrigins(j,1) node_coors(i,2)-FullsectionOrigins(j,2) 0-FullsectionOrigins(j,3)];
            NV = [0 0 h];
            shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
            phi = atan2(norm(cross(LP,RP)),dot(LP,RP));
            if (phi<=divangle*pi/180 && shi<=shi_c*pi/180)
                out(j,i) = (A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                cov_ml(j,i) = norm(node_coors(i:i,1:2) - FullsectionNormals(j:j,1:2));
            else
                out(j,i) = 0;
            end
%             if isreal(out(j,i))==0
%                 phi
%                 shi
%                 d
%             end
        end
    end
    out2 = cov_ml;

end

==> code/simulations/Div Angles/20 deg/calc_nlos_channel.m <==
function [fin] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,node_coors,m,l,q,divangle,shi_c,rs,h,A_l,rfl_ind,grids,MH,MV)

fin = zeros(m,l,4*MH*MV);
% fin = cvx(zeros(m,l,4*MH*MV));

% variables for calculating nlos channel model 
% YZ plane variables
N0_YZ = [-rs 0 0]; %normal vector on YZ plane
V0_YZ = [0 rs/2 h/2]; %any point that belongs to the YZ Plane 
% YZ+rs plane variables
N0_YZ_rs = [rs 0 0]; %normal vector on YZ+rs plane
V0_YZ_rs = [rs rs/2 h/2]; %any point that belongs to the YZ+rs Plane 
% XZ plane variables
N0_XZ = [0 rs 0]; %normal vector on XZ plane
V0_XZ = [rs/2 0 h/2]; %any point that belongs to the XZ Plane 
% XZ+rs plane variables
N0_XZ_rs = [0 -rs 0]; %normal vector on XZ+rs plane
V0_XZ_rs = [rs/2 rs h/2]; %any point that belongs to the XZ+rs Plane 
N0_XY = [0 0 rs]; %normal vector on XY plane
V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 

rfl_pnt = zeros(m,3); % reflected points on the floor of all LEDs


for i=1:l
    for j=1:m

        %%%%----------------------------------%%%%
        %%%%         NLOS channel             %%%%
        %%%%----------------------------------%%%%

        P1 = [FullsectionNormals(j,1) FullsectionNormals(j,2) FullsectionNormals(j,3)];
        P0 = [FullsectionOrigins(j,1) FullsectionOrigins(j,2) FullsectionOrigins(j,3)];
        LP = P1-P0;                                                 % LED beam vector
        node = [node_coors(i,1) node_coors(i,2) 0];  
        NV = [0 0 h];                                               % unit normal vector on YZ plane

        %%% Checking with YZ plane

        norm_N0 = N0_YZ / norm(N0_YZ);                              % unit normal vector on YZ plane
        [I,check]=plane_line_intersect(N0_YZ,V0_YZ,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ plane

            for z = 1:MH*MV
                
                %%% find the reflected ray
                % if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                        end
                    end

                % end

            end
            
            continue
            
        end
        
        %%% Checking with XZ+rs plane

        norm_N0 = N0_XZ_rs / norm(N0_XZ_rs);                              % unit normal vector on XZ+rs plane
        [I,check]=plane_line_intersect(N0_XZ_rs,V0_XZ_rs,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ+rs plane

            for z = MH*MV+1:2*MH*MV

                %%% find the reflected ray
%                 if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                        end
                    end

%                 end

            end
            
            continue
            
        end
        
        %%% Checking with YZ+rs plane

        norm_N0 = N0_YZ_rs / norm(N0_YZ_rs);                              % unit normal vector on YZ+rs plane
        [I,check]=plane_line_intersect(N0_YZ_rs,V0_YZ_rs,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ+rs plane

            for z = 2*MH*MV+1:3*MH*MV

                %%% find the reflected ray
                %if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                        end
                    end

                %end

            end
            
            continue
            
        end
        
        %%% Checking with XZ plane

        norm_N0 = N0_XZ / norm(N0_XZ);                              % unit normal vector on XZ plane
        [I,check]=plane_line_intersect(N0_XZ,V0_XZ,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ plane

            for z = 3*MH*MV+1:4*MH*MV

                %%% find the reflected ray
                % if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                        end
                    end

                % end

            end
            
            continue
            
        end
    
    end
    
end




end

==> code/simulations/Div Angles/20 deg/calculate_grid_to_led_mappings.m <==
function [out] = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,divangle,rs,h,grids,MH,MV)

out = zeros(4*MH*MV,m);

% this function is for finding incident leds for every z index 
% YZ plane variables
N0_YZ = [-rs 0 0]; %normal vector on YZ plane
V0_YZ = [0 rs/2 h/2]; %any point that belongs to the YZ Plane 
% YZ+rs plane variables
N0_YZ_rs = [rs 0 0]; %normal vector on YZ+rs plane
V0_YZ_rs = [rs rs/2 h/2]; %any point that belongs to the YZ+rs Plane 
% XZ plane variables
N0_XZ = [0 rs 0]; %normal vector on XZ plane
V0_XZ = [rs/2 0 h/2]; %any point that belongs to the XZ Plane 
% XZ+rs plane variables
N0_XZ_rs = [0 -rs 0]; %normal vector on XZ+rs plane
V0_XZ_rs = [rs/2 rs h/2]; %any point that belongs to the XZ+rs Plane 


for j=1:m

    %%%%----------------------------------%%%%
    %%%%         NLOS channel             %%%%
    %%%%----------------------------------%%%%

    P1 = [FullsectionNormals(j,1) FullsectionNormals(j,2) FullsectionNormals(j,3)];
    P0 = [FullsectionOrigins(j,1) FullsectionOrigins(j,2) FullsectionOrigins(j,3)];
    LP = P1-P0;                                                 % LED beam vector

    %%% Checking with YZ plane

    [I,check]=plane_line_intersect(N0_YZ,V0_YZ,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ plane

        for z = 1:MH*MV

            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

    %%% Checking with XZ+rs plane

    [I,check]=plane_line_intersect(N0_XZ_rs,V0_XZ_rs,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ+rs plane

        for z = MH*MV+1:2*MH*MV


            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

    %%% Checking with YZ+rs plane

    [I,check]=plane_line_intersect(N0_YZ_rs,V0_YZ_rs,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ+rs plane

        for z = 2*MH*MV+1:3*MH*MV
            
            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

    %%% Checking with XZ plane

    [I,check]=plane_line_intersect(N0_XZ,V0_XZ,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ plane

        for z = 3*MH*MV+1:4*MH*MV

            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

end



end

==> code/simulations/Div Angles/20 deg/mirrorvlc_design.m <==
clc;
close all;

parameters

sensors = zeros(n,2);

for j=0:sqrt(n)-1
    for i=1:sqrt(n)
        sensors(i+j*sqrt(n),1) = bound + i*eff_len/(sqrt(n)+1);
        sensors(i+j*sqrt(n),2) = bound + (j+1)*eff_len/(sqrt(n)+1);
    end
end


cov_mn = zeros(m,n);
[h_mn_los,cov_mn] = calc_los_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,h,A_s,cov_mn);

count = 0;

h_mn_nlos = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,rs,h,A_s,rfl_ind,grids,MH,MV);

grid_led_matrix = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,b(end),rs,h,grids,MH,MV);

filename = sprintf('%s_%d_%d_%d_%d.txt','log',m,Z,n,b(end));
fileID = fopen(filename,'w');
diary on


cvx_begin

variable xi(1,Z) binary;
variable P_m(1,m); 
variable Rho_mz(m,Z);

% count = count+1

%xi = randi([0,1],1,4*MH*MV);
%P_m = 0.02+0.08*rand(1,m);

% P_m = cvx(zeros(1,m));
% xi = cvx(zeros(1,4*MH*MV));

%Rho_mz = cvx(zeros(m,Z));
% h_mn_nlos = cvx(zeros(m,n,Z));


I = cvx(zeros(1,n));
chi_mz = cvx(zeros(m,Z));


for x=1:Z    
    for y=1:m
          if grid_led_matrix(x,y)==1
                chi_mz(y,x) = xi(x);
          end
    end
end


for x=1:m
    fprintf(fileID,'%d \n', x);
    for y=1:n
        I(1,y) = I(1,y) + alpha_0 * P_m(1,x) * h_mn_los(x,y);
        for z=1:Z
            I(1,y) = I(1,y) + alpha_0 * Rho_mz(x,z) * h_mn_nlos(x,y,z);
        end
    end
end


maximize (min(I))

P_m >= 0.02;
P_m <= P_bar;
% sum(xi) <= 3;
% repmat(min(I),1,n) - I <= 0;
min(I) >= (max_uni/n)*sum(I);
% I >= 0.0035;
repmat(P_m',1,Z) >= Rho_mz;
Rho_mz >= 0;
Rho_mz >= P_bar*chi_mz - P_bar + repmat(P_m',1,Z);
Rho_mz <= P_bar*chi_mz;
1000*min(I) >= 250;
1000*max(I) <= 750;
cvx_end


P_t = zeros(1,m);

no_of_iters = 1;

for iter=1:no_of_iters
rng(11);

dist = 0;
min_dist = 200;

% while dist<min_dist
%     for i=1:u
%         rcv_coors(i,1) = randi([1,rs_x],1,1);
%         rcv_coors(i,2) = randi([1,rs_y],1,1);
%     end
%     dist = Calc_min_dist(rcv_coors);
% end
% rcv_coors

end


fprintf(fileID,'End of simulation\n');
fprintf(fileID,'Objective = %0.4g, uniformity = %0.4g \n', min(I), min(I)/mean(I));


fprintf(fileID,'P_m = \n');
for qq=1:m-1
    fprintf(fileID,'%0.4g,', P_m(qq));
end
fprintf(fileID,'%0.4g\n', P_m(m));

fprintf(fileID,'xi = \n');
for qq=1:Z-1
    fprintf(fileID,'%0.4g,', xi(qq));
end
fprintf(fileID,'%0.4g\n', xi(Z));

% dlmwrite('xi_values.txt', xi,' ')
% dlmwrite('P_m.txt', P_m,' ')
% dlmwrite('chi_mz.txt', chi_mz, 'delimiter', ' ')

diary off
% H_mn = h_mn_los + h_mn_nlos;




==> code/simulations/Div Angles/20 deg/parameters.m <==
rs = 600;
rs_x = 600;
rs_y = 600;
h = 300;
R = 40; %radius of the hemispherical bulb in cm
r = 1.5; %radius of an LED
A_r = 5;                                % area of a receiver (in square-centimeters) 
A_s = 10;                               % effective receiving area of a sensing point (in square-centimeters) 
% b = [9    16    22    28    34    40    45    50    55    60    64    68    72    75    77    79    81    82    83   40];
% b = [11 14 17 10 7 5 50];     % vector of the number of LED boards in each layer and the FOV angle of the LEDs
% b = [11 14 17 10 7 5 60];     % vector of the number of LED boards in each layer and the FOV angle of the LEDs
% b = [3 13 8 40];
% b = [11 14 17 21 25 30 60];
%  b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   70];
% b = [9    16    22    28    34    40    45    50    55    60    64    68    72    75    77    79    81    82    83   50];
b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   20];
theta = b(end)/2;                       % semi-angle at half power in degrees
q = -log10(2)/log10(cosd(theta));       % the order of lambertian emission
shi_c = 85;                             %receiver FOV angle in degrees

m = sum(b(1:length(b)-1))+1;     % number of total LED boards
n = 10*10;  % number of sensor points to calculate the illumination uniformity across the room
u_v = 2;
min_tp = zeros(1,length(u_v));
avg_tp = zeros(1,length(u_v));
unif = zeros(1,length(u_v));
ms = zeros(1,length(u_v));
u = 2; % u_v(u_ind);      % number of receivers

t0 = clock;
tol = 0.7;
% u = u_v(ind)
e_mu = zeros(1,m*u);    % assignment matrix
% P_max = 1*10;  % maximum allotted power for one LED Board in watts
h_mu = zeros(m,u);    % Channel matrix for u users
h_mu_los = zeros(m,u);    % LOS Channel matrix for u users
% h_mn_los = zeros(m,n);    % LOS Channel matrix for n sensing points
h_mu_nlos = zeros(m,u); % NLOS Channel matrix for u users
% h_mn_nlos = zeros(m,n); % NLOS Channel matrix for n sensing points
h_mu_total = zeros(m,u);  % Total Channel matrix for u users
layernum = length(b)-1;
N0 = 2.5e-20; % AWGN spectral density in W / H
B = 20e6;   % modulation bandwidth in Hz
[x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor(b,rs,R,r,h,layernum);
% [x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor_xy(b,rs_x,rs_y,R,r,h,layernum);

% scatter3(x_coor,y_coor,z_coor);
alpha_0 = 169; % luminous efficacy of white LED
rcv_coors = zeros(u,2);
zeta = zeros(1,m);    % Mirror assignment binary variable 
led_beam_radius = (h-R)*(tan(b(end)/2*pi/180))+r;

reflected = zeros(m,3);
rfl_ind = 0.99; %reflection index of the mirrors


% placing the sensors
% 
bound = 30; % boundary for the sensors in cm
eff_len = rs - 2*bound; % effective size of the room considering boundary

% scatter(sensors(:,1),sensors(:,2));
% n=0;
% for j=54.5455:54.5455:rs_y
%     for i= 54.5455:54.5455:rs_x
%         n = n+1;
%         sensors(n,1) = i;
%         sensors(n,2) = j;
%     end
% end

h_mn = zeros(m,n);    % Channel matrix for n sensors
size = 30;           % size of each square grid in cm
MH = rs/size; % number of grids in the x-axis, refer to X in mirrorvlc paper
MV = h/size;  % number of grids in the y-axis, refer to Y in mirrorvlc paper
theta = b(end)/2;    % semi-angle at half power in degrees
q = -log10(2)/log10(cosd(theta));  % the order of lambertian emission

P_bar = 0.3;
max_uni = 0.7;
grids = set_grid(rs,h,size);
% xi = randi([0,1],1,4*MH*MV);
Z = 4*MH*MV;


==> code/simulations/Div Angles/20 deg/plane_line_intersect.m <==
function [I,check]=plane_line_intersect(n,V0,P0,P1)
%plane_line_intersect computes the intersection of a plane and a segment(or
%a straight line)
% Inputs: 
%       n: normal vector of the Plane 
%       V0: any point that belongs to the Plane 
%       P0: end point 1 of the segment P0P1
%       P1:  end point 2 of the segment P0P1
%
%Outputs:
%      I    is the point of interection 
%     Check is an indicator:
%      0 => disjoint (no intersection)
%      1 => the plane intersects P0P1 in the unique point I
%      2 => the segment lies in the plane
%      3=>the intersection lies outside the segment P0P1
%
% Example:
% Determine the intersection of following the plane x+y+z+3=0 with the segment P0P1:
% The plane is represented by the normal vector n=[1 1 1]
% and an arbitrary point that lies on the plane, ex: V0=[1 1 -5]
% The segment is represented by the following two points
% P0=[-5 1 -1]
%P1=[1 2 3]   
% [I,check]=plane_line_intersect([1 1 1],[1 1 -5],[-5 1 -1],[1 2 3]);

%This function is written by :
%                             Nassim Khaled
%                             Wayne State University
%                             Research Assistant and Phd candidate
%If you have any comments or face any problems, please feel free to leave
%your comments and i will try to reply to you as fast as possible.

I=[0 0 0];
u = P1-P0;
w = P0 - V0;
D = dot(n,u);
N = -dot(n,w);
check=0;
if abs(D) < 10^-7        % The segment is parallel to plane
        if N == 0           % The segment lies in plane
            check=2;
            return
        else
            check=0;       %no intersection
            return
        end
end

%compute the intersection parameter
sI = N / D;
I = P0+ sI.*u;

if (sI < 0 || sI > 1)
    check= 3;          %The intersection point  lies outside the segment, so there is no intersection
else
    check=1;
end

==> code/simulations/Div Angles/20 deg/set_grid.m <==
function [grids] = set_grid(rs,h,size)   
    MH = rs/size; % number of grids in the x-axis, refer to X in mirrorvlc paper
    MV = h/size;  % number of grids in the y-axis, refer to Y in mirrorvlc paper

    Z = 4*MH*MV; % refer to Z in mirrorvlc paper
    grids = zeros(Z,3);

    xunit = size; 
    yunit = size;
    zunit = size;
    ind = 1;

    % Set sensing points for YZ plane

    for zi = zunit/2:zunit:h-zunit/2
        for yi= yunit/2:yunit:rs-yunit/2
            grids(ind,1) = 0;
            grids(ind,2) = yi;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % Set sensing points for XZ+rs plane

    for zi = zunit/2:zunit:h-zunit/2
        for xi= xunit/2:xunit:rs-xunit/2
            grids(ind,1) = xi;
            grids(ind,2) = rs;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % Set sensing points for YZ+rs plane

    for zi = zunit/2:zunit:h-zunit/2
        for yi= yunit/2:yunit:rs-yunit/2
            grids(ind,1) = rs;
            grids(ind,2) = yi;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % Set sensing points for XZ plane

    for zi = zunit/2:zunit:h-zunit/2
        for xi= xunit/2:xunit:rs-xunit/2
            grids(ind,1) = xi;
            grids(ind,2) = 0;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % scatter3(grids(:,1),grids(:,2),grids(:,3));
end

==> code/simulations/Div Angles/50 deg/Get_coor.m <==
function [x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor(x,rs,R,r,h,layernum)
%x = round(x);
alpha = atan(r/R); %angle between two current LED vectors
%syms t;
i=1; %layer count
num_of_led = layernum+1;
angle_dist_xz = double((90-radtodeg(alpha))/(layernum+1));
alpha_xz = radtodeg(alpha);
x_coor = 0;
y_coor = 0;
z_coor = h-R;
theta_layer = [];
R_in_layer = zeros(1,layernum);
xc = 0;
yc = 0;
zc = h;

Norm_dist = [];
Hypotnuse = [];
Norm_xcoor = [];        % x-coordinate of normal points   
Norm_ycoor = [];        % y-coordinate of normal points
Norm_zcoor = [];        % z-coordinate of normal points
FullsectionOrigins = [0 0 h-R 0 1];
FullsectionNormals = [0 0 0 1];
Fullsection_Lights = [0 0 R-h 1];

n0 = 2.5e-17; % AWGN spectral density in mW / Hz
B = 30e6; % modulation bandwidth in Hz
noise = n0*B; %AWGN noise

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Loop for determining position (x and z index) of each layers. y is zero %
% in these cases                                                          %
%%%%%%%%%%%%%%%%%%%=%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


theta1 = x(1,layernum+1); % Divergence angle of LEDs in degrees
thetaR = theta1*pi/180;
count = 1; % Total Number of LEDs

while i<=layernum
    alpha_xz = alpha_xz + angle_dist_xz;
    x_coor = [x_coor R*sin(degtorad(alpha_xz))];
    z_coor = [z_coor h-R*cos(degtorad(alpha_xz))];
    y_coor = [y_coor 0];
    count = count+1;
    
    FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
    
    %code for finding the normal point on the x-y plane
    coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
    t = -zc/coeff(1,3);
    Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
    Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
    Norm_zcoor = [Norm_zcoor 0];    
    FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
    Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
    
    % disp(sqrt((x_prev(i)-x_prev(i+1))^2+(z_prev(i)-z_prev(i+1))^2));
    theta_layer = [theta_layer atan(x_coor(length(x_coor))/(h-z_coor(length(z_coor))))];
    Norm_dist = [Norm_dist z_coor(i)*tan(theta_layer(i))]; 
    Hypotnuse = [Hypotnuse sqrt((z_coor(i))^2 + (Norm_dist(i))^2)];
    j = 1;
    R_in_layer(1,i) = x_coor(length(x_coor));
    % alpha_xy = 2*atan(r/R_in_layer(1,i));
    num = x(1,i); %floor(360/radtodeg(alpha_xy));
    % rem = double((360 - num*radtodeg(alpha_xy))/num);
    angle_dist = double(360/num); %radtodeg(alpha_xy)+rem;
    alpha_xy = 0;
    num_of_led = num_of_led + num - 1;

    % Loop for determining position (x and y index) in a particular layer.
    % z is fixed in these cases

    while j < num
        alpha_xy = alpha_xy + angle_dist;
        if alpha_xy==90
            x_coor = [x_coor 0];
            y_coor = [y_coor R_in_layer(1,i)];
        elseif alpha_xy==180
            x_coor = [x_coor -R_in_layer(1,i)];
            y_coor = [y_coor 0];
        elseif alpha_xy==270
            x_coor = [x_coor 0];
            y_coor = [y_coor -R_in_layer(1,i)];
        else
            if alpha_xy>0 && alpha_xy<90
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(alpha_xy))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(alpha_xy))];
            elseif alpha_xy>90 && alpha_xy<180
                t_angle = 180-alpha_xy;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>180 && alpha_xy<270
                t_angle = alpha_xy-180;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>270 && alpha_xy<360
                t_angle = 360-alpha_xy;
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            end
        end
        z_coor = [z_coor z_coor(length(z_coor))];

        %code for finding the normal point
        coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
        t = -zc/coeff(1,3);
        Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
        Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
        Norm_zcoor = [Norm_zcoor 0];
        count = count+1;
        
        FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
        FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
        Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
       
        j = j+1;
    end
    i = i+1;
    if i==3
        %disp(x_coor);
        %disp(y_coor);
        %disp(z_coor);
        %scatter3(x_in_layer,y_in_layer,z_in_layer);
        %scatter3(x_coor,y_coor,z_coor);
    end
end


FullsectionNormals(:,1) = FullsectionNormals(:,1) + rs/2;
FullsectionOrigins(:,1) = FullsectionOrigins(:,1) + rs/2;
FullsectionNormals(:,2) = FullsectionNormals(:,2) + rs/2;
FullsectionOrigins(:,2) = FullsectionOrigins(:,2) + rs/2;
Fullsection_Lights = -Fullsection_Lights;
% x_coor = [0 x_coor];
% y_coor = [0 y_coor];
% z_coor = [h-R z_coor];
x_coor = x_coor + rs/2;
y_coor = y_coor + rs/2;
Norm_xcoor = Norm_xcoor + rs/2;
Norm_ycoor = Norm_ycoor + rs/2;

end

==> code/simulations/Div Angles/50 deg/calc_los_channel.m <==
function [out,out2] = calc_los_channel(FullsectionOrigins,FullsectionNormals,node_coors,m,l,q,divangle,shi_c,h,A_l,cov_ml)
    out = zeros(m,l);
    for i=1:l
        for j=1:m
            d = sqrt((FullsectionOrigins(j,1)-node_coors(i,1))^2+(FullsectionOrigins(j,2)-node_coors(i,2))^2+(FullsectionOrigins(j,3))^2);
            LP = [FullsectionNormals(j,1)-FullsectionOrigins(j,1) FullsectionNormals(j,2)-FullsectionOrigins(j,2) FullsectionNormals(j,3)-FullsectionOrigins(j,3)];
            RP = [node_coors(i,1)-FullsectionOrigins(j,1) node_coors(i,2)-FullsectionOrigins(j,2) 0-FullsectionOrigins(j,3)];
            NV = [0 0 h];
            shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
            phi = atan2(norm(cross(LP,RP)),dot(LP,RP));
            if (phi<=divangle*pi/180 && shi<=shi_c*pi/180)
                out(j,i) = (A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                cov_ml(j,i) = norm(node_coors(i:i,1:2) - FullsectionNormals(j:j,1:2));
            else
                out(j,i) = 0;
            end
%             if isreal(out(j,i))==0
%                 phi
%                 shi
%                 d
%             end
        end
    end
    out2 = cov_ml;

end

==> code/simulations/Div Angles/50 deg/calc_nlos_channel.m <==
function [fin] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,node_coors,m,l,q,divangle,shi_c,rs,h,A_l,rfl_ind,grids,MH,MV)

fin = zeros(m,l,4*MH*MV);
% fin = cvx(zeros(m,l,4*MH*MV));

% variables for calculating nlos channel model 
% YZ plane variables
N0_YZ = [-rs 0 0]; %normal vector on YZ plane
V0_YZ = [0 rs/2 h/2]; %any point that belongs to the YZ Plane 
% YZ+rs plane variables
N0_YZ_rs = [rs 0 0]; %normal vector on YZ+rs plane
V0_YZ_rs = [rs rs/2 h/2]; %any point that belongs to the YZ+rs Plane 
% XZ plane variables
N0_XZ = [0 rs 0]; %normal vector on XZ plane
V0_XZ = [rs/2 0 h/2]; %any point that belongs to the XZ Plane 
% XZ+rs plane variables
N0_XZ_rs = [0 -rs 0]; %normal vector on XZ+rs plane
V0_XZ_rs = [rs/2 rs h/2]; %any point that belongs to the XZ+rs Plane 
N0_XY = [0 0 rs]; %normal vector on XY plane
V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 

rfl_pnt = zeros(m,3); % reflected points on the floor of all LEDs


for i=1:l
    for j=1:m

        %%%%----------------------------------%%%%
        %%%%         NLOS channel             %%%%
        %%%%----------------------------------%%%%

        P1 = [FullsectionNormals(j,1) FullsectionNormals(j,2) FullsectionNormals(j,3)];
        P0 = [FullsectionOrigins(j,1) FullsectionOrigins(j,2) FullsectionOrigins(j,3)];
        LP = P1-P0;                                                 % LED beam vector
        node = [node_coors(i,1) node_coors(i,2) 0];  
        NV = [0 0 h];                                               % unit normal vector on YZ plane

        %%% Checking with YZ plane

        norm_N0 = N0_YZ / norm(N0_YZ);                              % unit normal vector on YZ plane
        [I,check]=plane_line_intersect(N0_YZ,V0_YZ,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ plane

            for z = 1:MH*MV
                
                %%% find the reflected ray
                % if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                        end
                    end

                % end

            end
            
            continue
            
        end
        
        %%% Checking with XZ+rs plane

        norm_N0 = N0_XZ_rs / norm(N0_XZ_rs);                              % unit normal vector on XZ+rs plane
        [I,check]=plane_line_intersect(N0_XZ_rs,V0_XZ_rs,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ+rs plane

            for z = MH*MV+1:2*MH*MV

                %%% find the reflected ray
%                 if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                        end
                    end

%                 end

            end
            
            continue
            
        end
        
        %%% Checking with YZ+rs plane

        norm_N0 = N0_YZ_rs / norm(N0_YZ_rs);                              % unit normal vector on YZ+rs plane
        [I,check]=plane_line_intersect(N0_YZ_rs,V0_YZ_rs,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ+rs plane

            for z = 2*MH*MV+1:3*MH*MV

                %%% find the reflected ray
                %if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                        end
                    end

                %end

            end
            
            continue
            
        end
        
        %%% Checking with XZ plane

        norm_N0 = N0_XZ / norm(N0_XZ);                              % unit normal vector on XZ plane
        [I,check]=plane_line_intersect(N0_XZ,V0_XZ,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ plane

            for z = 3*MH*MV+1:4*MH*MV

                %%% find the reflected ray
                % if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                        end
                    end

                % end

            end
            
            continue
            
        end
    
    end
    
end




end

==> code/simulations/Div Angles/50 deg/calculate_grid_to_led_mappings.m <==
function [out] = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,divangle,rs,h,grids,MH,MV)

out = zeros(4*MH*MV,m);

% this function is for finding incident leds for every z index 
% YZ plane variables
N0_YZ = [-rs 0 0]; %normal vector on YZ plane
V0_YZ = [0 rs/2 h/2]; %any point that belongs to the YZ Plane 
% YZ+rs plane variables
N0_YZ_rs = [rs 0 0]; %normal vector on YZ+rs plane
V0_YZ_rs = [rs rs/2 h/2]; %any point that belongs to the YZ+rs Plane 
% XZ plane variables
N0_XZ = [0 rs 0]; %normal vector on XZ plane
V0_XZ = [rs/2 0 h/2]; %any point that belongs to the XZ Plane 
% XZ+rs plane variables
N0_XZ_rs = [0 -rs 0]; %normal vector on XZ+rs plane
V0_XZ_rs = [rs/2 rs h/2]; %any point that belongs to the XZ+rs Plane 


for j=1:m

    %%%%----------------------------------%%%%
    %%%%         NLOS channel             %%%%
    %%%%----------------------------------%%%%

    P1 = [FullsectionNormals(j,1) FullsectionNormals(j,2) FullsectionNormals(j,3)];
    P0 = [FullsectionOrigins(j,1) FullsectionOrigins(j,2) FullsectionOrigins(j,3)];
    LP = P1-P0;                                                 % LED beam vector

    %%% Checking with YZ plane

    [I,check]=plane_line_intersect(N0_YZ,V0_YZ,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ plane

        for z = 1:MH*MV

            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

    %%% Checking with XZ+rs plane

    [I,check]=plane_line_intersect(N0_XZ_rs,V0_XZ_rs,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ+rs plane

        for z = MH*MV+1:2*MH*MV


            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

    %%% Checking with YZ+rs plane

    [I,check]=plane_line_intersect(N0_YZ_rs,V0_YZ_rs,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ+rs plane

        for z = 2*MH*MV+1:3*MH*MV
            
            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

    %%% Checking with XZ plane

    [I,check]=plane_line_intersect(N0_XZ,V0_XZ,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ plane

        for z = 3*MH*MV+1:4*MH*MV

            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

end



end

==> code/simulations/Div Angles/50 deg/mirrorvlc_design.m <==
clc;
close all;

parameters

sensors = zeros(n,2);

for j=0:sqrt(n)-1
    for i=1:sqrt(n)
        sensors(i+j*sqrt(n),1) = bound + i*eff_len/(sqrt(n)+1);
        sensors(i+j*sqrt(n),2) = bound + (j+1)*eff_len/(sqrt(n)+1);
    end
end


cov_mn = zeros(m,n);
[h_mn_los,cov_mn] = calc_los_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,h,A_s,cov_mn);

count = 0;

h_mn_nlos = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,rs,h,A_s,rfl_ind,grids,MH,MV);

grid_led_matrix = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,b(end),rs,h,grids,MH,MV);

filename = sprintf('%s_%d_%d_%d_%d.txt','log',m,Z,n,b(end));
fileID = fopen(filename,'w');
diary on


cvx_begin

variable xi(1,Z) binary;
variable P_m(1,m); 
variable Rho_mz(m,Z);

% count = count+1

%xi = randi([0,1],1,4*MH*MV);
%P_m = 0.02+0.08*rand(1,m);

% P_m = cvx(zeros(1,m));
% xi = cvx(zeros(1,4*MH*MV));

%Rho_mz = cvx(zeros(m,Z));
% h_mn_nlos = cvx(zeros(m,n,Z));


I = cvx(zeros(1,n));
chi_mz = cvx(zeros(m,Z));


for x=1:Z    
    for y=1:m
          if grid_led_matrix(x,y)==1
                chi_mz(y,x) = xi(x);
          end
    end
end


for x=1:m
    fprintf(fileID,'%d \n', x);
    for y=1:n
        I(1,y) = I(1,y) + alpha_0 * P_m(1,x) * h_mn_los(x,y);
        for z=1:Z
            I(1,y) = I(1,y) + alpha_0 * Rho_mz(x,z) * h_mn_nlos(x,y,z);
        end
    end
end


maximize (min(I))

P_m >= 0.02;
P_m <= P_bar;
% sum(xi) <= 3;
% repmat(min(I),1,n) - I <= 0;
min(I) >= (max_uni/n)*sum(I);
% I >= 0.0035;
repmat(P_m',1,Z) >= Rho_mz;
Rho_mz >= 0;
Rho_mz >= P_bar*chi_mz - P_bar + repmat(P_m',1,Z);
Rho_mz <= P_bar*chi_mz;
1000*min(I) >= 250;
1000*max(I) <= 750;
cvx_end


P_t = zeros(1,m);

no_of_iters = 1;

for iter=1:no_of_iters
rng(11);

dist = 0;
min_dist = 200;

% while dist<min_dist
%     for i=1:u
%         rcv_coors(i,1) = randi([1,rs_x],1,1);
%         rcv_coors(i,2) = randi([1,rs_y],1,1);
%     end
%     dist = Calc_min_dist(rcv_coors);
% end
% rcv_coors

end


fprintf(fileID,'End of simulation\n');
fprintf(fileID,'Objective = %0.4g, uniformity = %0.4g \n', min(I), min(I)/mean(I));


fprintf(fileID,'P_m = \n');
for qq=1:m-1
    fprintf(fileID,'%0.4g,', P_m(qq));
end
fprintf(fileID,'%0.4g\n', P_m(m));

fprintf(fileID,'xi = \n');
for qq=1:Z-1
    fprintf(fileID,'%0.4g,', xi(qq));
end
fprintf(fileID,'%0.4g\n', xi(Z));

% dlmwrite('xi_values.txt', xi,' ')
% dlmwrite('P_m.txt', P_m,' ')
% dlmwrite('chi_mz.txt', chi_mz, 'delimiter', ' ')

diary off
% H_mn = h_mn_los + h_mn_nlos;




==> code/simulations/Div Angles/50 deg/parameters.m <==
rs = 600;
rs_x = 600;
rs_y = 600;
h = 300;
R = 40; %radius of the hemispherical bulb in cm
r = 1.5; %radius of an LED
A_r = 5;                                % area of a receiver (in square-centimeters) 
A_s = 10;                               % effective receiving area of a sensing point (in square-centimeters) 
% b = [9    16    22    28    34    40    45    50    55    60    64    68    72    75    77    79    81    82    83   40];
% b = [11 14 17 10 7 5 50];     % vector of the number of LED boards in each layer and the FOV angle of the LEDs
% b = [11 14 17 10 7 5 60];     % vector of the number of LED boards in each layer and the FOV angle of the LEDs
% b = [3 13 8 40];
% b = [11 14 17 21 25 30 60];
%  b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   70];
% b = [9    16    22    28    34    40    45    50    55    60    64    68    72    75    77    79    81    82    83   50];
b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   50];
theta = b(end)/2;                       % semi-angle at half power in degrees
q = -log10(2)/log10(cosd(theta));       % the order of lambertian emission
shi_c = 85;                             %receiver FOV angle in degrees

m = sum(b(1:length(b)-1))+1;     % number of total LED boards
n = 10*10;  % number of sensor points to calculate the illumination uniformity across the room
u_v = 2;
min_tp = zeros(1,length(u_v));
avg_tp = zeros(1,length(u_v));
unif = zeros(1,length(u_v));
ms = zeros(1,length(u_v));
u = 2; % u_v(u_ind);      % number of receivers

t0 = clock;
tol = 0.7;
% u = u_v(ind)
e_mu = zeros(1,m*u);    % assignment matrix
% P_max = 1*10;  % maximum allotted power for one LED Board in watts
h_mu = zeros(m,u);    % Channel matrix for u users
h_mu_los = zeros(m,u);    % LOS Channel matrix for u users
% h_mn_los = zeros(m,n);    % LOS Channel matrix for n sensing points
h_mu_nlos = zeros(m,u); % NLOS Channel matrix for u users
% h_mn_nlos = zeros(m,n); % NLOS Channel matrix for n sensing points
h_mu_total = zeros(m,u);  % Total Channel matrix for u users
layernum = length(b)-1;
N0 = 2.5e-20; % AWGN spectral density in W / H
B = 20e6;   % modulation bandwidth in Hz
[x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor(b,rs,R,r,h,layernum);
% [x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor_xy(b,rs_x,rs_y,R,r,h,layernum);

% scatter3(x_coor,y_coor,z_coor);
alpha_0 = 169; % luminous efficacy of white LED
rcv_coors = zeros(u,2);
zeta = zeros(1,m);    % Mirror assignment binary variable 
led_beam_radius = (h-R)*(tan(b(end)/2*pi/180))+r;

reflected = zeros(m,3);
rfl_ind = 0.99; %reflection index of the mirrors


% placing the sensors
% 
bound = 30; % boundary for the sensors in cm
eff_len = rs - 2*bound; % effective size of the room considering boundary

% scatter(sensors(:,1),sensors(:,2));
% n=0;
% for j=54.5455:54.5455:rs_y
%     for i= 54.5455:54.5455:rs_x
%         n = n+1;
%         sensors(n,1) = i;
%         sensors(n,2) = j;
%     end
% end

h_mn = zeros(m,n);    % Channel matrix for n sensors
size = 30;           % size of each square grid in cm
MH = rs/size; % number of grids in the x-axis, refer to X in mirrorvlc paper
MV = h/size;  % number of grids in the y-axis, refer to Y in mirrorvlc paper
theta = b(end)/2;    % semi-angle at half power in degrees
q = -log10(2)/log10(cosd(theta));  % the order of lambertian emission

P_bar = 0.3;
max_uni = 0.7;
grids = set_grid(rs,h,size);
% xi = randi([0,1],1,4*MH*MV);
Z = 4*MH*MV;


==> code/simulations/Div Angles/50 deg/plane_line_intersect.m <==
function [I,check]=plane_line_intersect(n,V0,P0,P1)
%plane_line_intersect computes the intersection of a plane and a segment(or
%a straight line)
% Inputs: 
%       n: normal vector of the Plane 
%       V0: any point that belongs to the Plane 
%       P0: end point 1 of the segment P0P1
%       P1:  end point 2 of the segment P0P1
%
%Outputs:
%      I    is the point of interection 
%     Check is an indicator:
%      0 => disjoint (no intersection)
%      1 => the plane intersects P0P1 in the unique point I
%      2 => the segment lies in the plane
%      3=>the intersection lies outside the segment P0P1
%
% Example:
% Determine the intersection of following the plane x+y+z+3=0 with the segment P0P1:
% The plane is represented by the normal vector n=[1 1 1]
% and an arbitrary point that lies on the plane, ex: V0=[1 1 -5]
% The segment is represented by the following two points
% P0=[-5 1 -1]
%P1=[1 2 3]   
% [I,check]=plane_line_intersect([1 1 1],[1 1 -5],[-5 1 -1],[1 2 3]);

%This function is written by :
%                             Nassim Khaled
%                             Wayne State University
%                             Research Assistant and Phd candidate
%If you have any comments or face any problems, please feel free to leave
%your comments and i will try to reply to you as fast as possible.

I=[0 0 0];
u = P1-P0;
w = P0 - V0;
D = dot(n,u);
N = -dot(n,w);
check=0;
if abs(D) < 10^-7        % The segment is parallel to plane
        if N == 0           % The segment lies in plane
            check=2;
            return
        else
            check=0;       %no intersection
            return
        end
end

%compute the intersection parameter
sI = N / D;
I = P0+ sI.*u;

if (sI < 0 || sI > 1)
    check= 3;          %The intersection point  lies outside the segment, so there is no intersection
else
    check=1;
end

==> code/simulations/Div Angles/50 deg/set_grid.m <==
function [grids] = set_grid(rs,h,size)   
    MH = rs/size; % number of grids in the x-axis, refer to X in mirrorvlc paper
    MV = h/size;  % number of grids in the y-axis, refer to Y in mirrorvlc paper

    Z = 4*MH*MV; % refer to Z in mirrorvlc paper
    grids = zeros(Z,3);

    xunit = size; 
    yunit = size;
    zunit = size;
    ind = 1;

    % Set sensing points for YZ plane

    for zi = zunit/2:zunit:h-zunit/2
        for yi= yunit/2:yunit:rs-yunit/2
            grids(ind,1) = 0;
            grids(ind,2) = yi;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % Set sensing points for XZ+rs plane

    for zi = zunit/2:zunit:h-zunit/2
        for xi= xunit/2:xunit:rs-xunit/2
            grids(ind,1) = xi;
            grids(ind,2) = rs;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % Set sensing points for YZ+rs plane

    for zi = zunit/2:zunit:h-zunit/2
        for yi= yunit/2:yunit:rs-yunit/2
            grids(ind,1) = rs;
            grids(ind,2) = yi;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % Set sensing points for XZ plane

    for zi = zunit/2:zunit:h-zunit/2
        for xi= xunit/2:xunit:rs-xunit/2
            grids(ind,1) = xi;
            grids(ind,2) = 0;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % scatter3(grids(:,1),grids(:,2),grids(:,3));
end

==> code/simulations/Div Angles/70 deg/Get_coor.m <==
function [x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor(x,rs,R,r,h,layernum)
%x = round(x);
alpha = atan(r/R); %angle between two current LED vectors
%syms t;
i=1; %layer count
num_of_led = layernum+1;
angle_dist_xz = double((90-radtodeg(alpha))/(layernum+1));
alpha_xz = radtodeg(alpha);
x_coor = 0;
y_coor = 0;
z_coor = h-R;
theta_layer = [];
R_in_layer = zeros(1,layernum);
xc = 0;
yc = 0;
zc = h;

Norm_dist = [];
Hypotnuse = [];
Norm_xcoor = [];        % x-coordinate of normal points   
Norm_ycoor = [];        % y-coordinate of normal points
Norm_zcoor = [];        % z-coordinate of normal points
FullsectionOrigins = [0 0 h-R 0 1];
FullsectionNormals = [0 0 0 1];
Fullsection_Lights = [0 0 R-h 1];

n0 = 2.5e-17; % AWGN spectral density in mW / Hz
B = 30e6; % modulation bandwidth in Hz
noise = n0*B; %AWGN noise

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Loop for determining position (x and z index) of each layers. y is zero %
% in these cases                                                          %
%%%%%%%%%%%%%%%%%%%=%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


theta1 = x(1,layernum+1); % Divergence angle of LEDs in degrees
thetaR = theta1*pi/180;
count = 1; % Total Number of LEDs

while i<=layernum
    alpha_xz = alpha_xz + angle_dist_xz;
    x_coor = [x_coor R*sin(degtorad(alpha_xz))];
    z_coor = [z_coor h-R*cos(degtorad(alpha_xz))];
    y_coor = [y_coor 0];
    count = count+1;
    
    FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
    
    %code for finding the normal point on the x-y plane
    coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
    t = -zc/coeff(1,3);
    Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
    Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
    Norm_zcoor = [Norm_zcoor 0];    
    FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
    Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
    
    % disp(sqrt((x_prev(i)-x_prev(i+1))^2+(z_prev(i)-z_prev(i+1))^2));
    theta_layer = [theta_layer atan(x_coor(length(x_coor))/(h-z_coor(length(z_coor))))];
    Norm_dist = [Norm_dist z_coor(i)*tan(theta_layer(i))]; 
    Hypotnuse = [Hypotnuse sqrt((z_coor(i))^2 + (Norm_dist(i))^2)];
    j = 1;
    R_in_layer(1,i) = x_coor(length(x_coor));
    % alpha_xy = 2*atan(r/R_in_layer(1,i));
    num = x(1,i); %floor(360/radtodeg(alpha_xy));
    % rem = double((360 - num*radtodeg(alpha_xy))/num);
    angle_dist = double(360/num); %radtodeg(alpha_xy)+rem;
    alpha_xy = 0;
    num_of_led = num_of_led + num - 1;

    % Loop for determining position (x and y index) in a particular layer.
    % z is fixed in these cases

    while j < num
        alpha_xy = alpha_xy + angle_dist;
        if alpha_xy==90
            x_coor = [x_coor 0];
            y_coor = [y_coor R_in_layer(1,i)];
        elseif alpha_xy==180
            x_coor = [x_coor -R_in_layer(1,i)];
            y_coor = [y_coor 0];
        elseif alpha_xy==270
            x_coor = [x_coor 0];
            y_coor = [y_coor -R_in_layer(1,i)];
        else
            if alpha_xy>0 && alpha_xy<90
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(alpha_xy))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(alpha_xy))];
            elseif alpha_xy>90 && alpha_xy<180
                t_angle = 180-alpha_xy;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>180 && alpha_xy<270
                t_angle = alpha_xy-180;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>270 && alpha_xy<360
                t_angle = 360-alpha_xy;
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            end
        end
        z_coor = [z_coor z_coor(length(z_coor))];

        %code for finding the normal point
        coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
        t = -zc/coeff(1,3);
        Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
        Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
        Norm_zcoor = [Norm_zcoor 0];
        count = count+1;
        
        FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
        FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
        Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
       
        j = j+1;
    end
    i = i+1;
    if i==3
        %disp(x_coor);
        %disp(y_coor);
        %disp(z_coor);
        %scatter3(x_in_layer,y_in_layer,z_in_layer);
        %scatter3(x_coor,y_coor,z_coor);
    end
end


FullsectionNormals(:,1) = FullsectionNormals(:,1) + rs/2;
FullsectionOrigins(:,1) = FullsectionOrigins(:,1) + rs/2;
FullsectionNormals(:,2) = FullsectionNormals(:,2) + rs/2;
FullsectionOrigins(:,2) = FullsectionOrigins(:,2) + rs/2;
Fullsection_Lights = -Fullsection_Lights;
% x_coor = [0 x_coor];
% y_coor = [0 y_coor];
% z_coor = [h-R z_coor];
x_coor = x_coor + rs/2;
y_coor = y_coor + rs/2;
Norm_xcoor = Norm_xcoor + rs/2;
Norm_ycoor = Norm_ycoor + rs/2;

end

==> code/simulations/Div Angles/70 deg/calc_los_channel.m <==
function [out,out2] = calc_los_channel(FullsectionOrigins,FullsectionNormals,node_coors,m,l,q,divangle,shi_c,h,A_l,cov_ml)
    out = zeros(m,l);
    for i=1:l
        for j=1:m
            d = sqrt((FullsectionOrigins(j,1)-node_coors(i,1))^2+(FullsectionOrigins(j,2)-node_coors(i,2))^2+(FullsectionOrigins(j,3))^2);
            LP = [FullsectionNormals(j,1)-FullsectionOrigins(j,1) FullsectionNormals(j,2)-FullsectionOrigins(j,2) FullsectionNormals(j,3)-FullsectionOrigins(j,3)];
            RP = [node_coors(i,1)-FullsectionOrigins(j,1) node_coors(i,2)-FullsectionOrigins(j,2) 0-FullsectionOrigins(j,3)];
            NV = [0 0 h];
            shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
            phi = atan2(norm(cross(LP,RP)),dot(LP,RP));
            if (phi<=divangle*pi/180 && shi<=shi_c*pi/180)
                out(j,i) = (A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                cov_ml(j,i) = norm(node_coors(i:i,1:2) - FullsectionNormals(j:j,1:2));
            else
                out(j,i) = 0;
            end
%             if isreal(out(j,i))==0
%                 phi
%                 shi
%                 d
%             end
        end
    end
    out2 = cov_ml;

end

==> code/simulations/Div Angles/70 deg/calc_nlos_channel.m <==
function [fin] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,node_coors,m,l,q,divangle,shi_c,rs,h,A_l,rfl_ind,grids,MH,MV)

fin = zeros(m,l,4*MH*MV);
% fin = cvx(zeros(m,l,4*MH*MV));

% variables for calculating nlos channel model 
% YZ plane variables
N0_YZ = [-rs 0 0]; %normal vector on YZ plane
V0_YZ = [0 rs/2 h/2]; %any point that belongs to the YZ Plane 
% YZ+rs plane variables
N0_YZ_rs = [rs 0 0]; %normal vector on YZ+rs plane
V0_YZ_rs = [rs rs/2 h/2]; %any point that belongs to the YZ+rs Plane 
% XZ plane variables
N0_XZ = [0 rs 0]; %normal vector on XZ plane
V0_XZ = [rs/2 0 h/2]; %any point that belongs to the XZ Plane 
% XZ+rs plane variables
N0_XZ_rs = [0 -rs 0]; %normal vector on XZ+rs plane
V0_XZ_rs = [rs/2 rs h/2]; %any point that belongs to the XZ+rs Plane 
N0_XY = [0 0 rs]; %normal vector on XY plane
V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 

rfl_pnt = zeros(m,3); % reflected points on the floor of all LEDs


for i=1:l
    for j=1:m

        %%%%----------------------------------%%%%
        %%%%         NLOS channel             %%%%
        %%%%----------------------------------%%%%

        P1 = [FullsectionNormals(j,1) FullsectionNormals(j,2) FullsectionNormals(j,3)];
        P0 = [FullsectionOrigins(j,1) FullsectionOrigins(j,2) FullsectionOrigins(j,3)];
        LP = P1-P0;                                                 % LED beam vector
        node = [node_coors(i,1) node_coors(i,2) 0];  
        NV = [0 0 h];                                               % unit normal vector on YZ plane

        %%% Checking with YZ plane

        norm_N0 = N0_YZ / norm(N0_YZ);                              % unit normal vector on YZ plane
        [I,check]=plane_line_intersect(N0_YZ,V0_YZ,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ plane

            for z = 1:MH*MV
                
                %%% find the reflected ray
                % if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                        end
                    end

                % end

            end
            
            continue
            
        end
        
        %%% Checking with XZ+rs plane

        norm_N0 = N0_XZ_rs / norm(N0_XZ_rs);                              % unit normal vector on XZ+rs plane
        [I,check]=plane_line_intersect(N0_XZ_rs,V0_XZ_rs,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ+rs plane

            for z = MH*MV+1:2*MH*MV

                %%% find the reflected ray
%                 if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                        end
                    end

%                 end

            end
            
            continue
            
        end
        
        %%% Checking with YZ+rs plane

        norm_N0 = N0_YZ_rs / norm(N0_YZ_rs);                              % unit normal vector on YZ+rs plane
        [I,check]=plane_line_intersect(N0_YZ_rs,V0_YZ_rs,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ+rs plane

            for z = 2*MH*MV+1:3*MH*MV

                %%% find the reflected ray
                %if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                        end
                    end

                %end

            end
            
            continue
            
        end
        
        %%% Checking with XZ plane

        norm_N0 = N0_XZ / norm(N0_XZ);                              % unit normal vector on XZ plane
        [I,check]=plane_line_intersect(N0_XZ,V0_XZ,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ plane

            for z = 3*MH*MV+1:4*MH*MV

                %%% find the reflected ray
                % if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                        end
                    end

                % end

            end
            
            continue
            
        end
    
    end
    
end




end

==> code/simulations/Div Angles/70 deg/calculate_grid_to_led_mappings.m <==
function [out] = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,divangle,rs,h,grids,MH,MV)

out = zeros(4*MH*MV,m);

% this function is for finding incident leds for every z index 
% YZ plane variables
N0_YZ = [-rs 0 0]; %normal vector on YZ plane
V0_YZ = [0 rs/2 h/2]; %any point that belongs to the YZ Plane 
% YZ+rs plane variables
N0_YZ_rs = [rs 0 0]; %normal vector on YZ+rs plane
V0_YZ_rs = [rs rs/2 h/2]; %any point that belongs to the YZ+rs Plane 
% XZ plane variables
N0_XZ = [0 rs 0]; %normal vector on XZ plane
V0_XZ = [rs/2 0 h/2]; %any point that belongs to the XZ Plane 
% XZ+rs plane variables
N0_XZ_rs = [0 -rs 0]; %normal vector on XZ+rs plane
V0_XZ_rs = [rs/2 rs h/2]; %any point that belongs to the XZ+rs Plane 


for j=1:m

    %%%%----------------------------------%%%%
    %%%%         NLOS channel             %%%%
    %%%%----------------------------------%%%%

    P1 = [FullsectionNormals(j,1) FullsectionNormals(j,2) FullsectionNormals(j,3)];
    P0 = [FullsectionOrigins(j,1) FullsectionOrigins(j,2) FullsectionOrigins(j,3)];
    LP = P1-P0;                                                 % LED beam vector

    %%% Checking with YZ plane

    [I,check]=plane_line_intersect(N0_YZ,V0_YZ,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ plane

        for z = 1:MH*MV

            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

    %%% Checking with XZ+rs plane

    [I,check]=plane_line_intersect(N0_XZ_rs,V0_XZ_rs,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ+rs plane

        for z = MH*MV+1:2*MH*MV


            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

    %%% Checking with YZ+rs plane

    [I,check]=plane_line_intersect(N0_YZ_rs,V0_YZ_rs,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ+rs plane

        for z = 2*MH*MV+1:3*MH*MV
            
            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

    %%% Checking with XZ plane

    [I,check]=plane_line_intersect(N0_XZ,V0_XZ,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ plane

        for z = 3*MH*MV+1:4*MH*MV

            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

end



end

==> code/simulations/Div Angles/70 deg/mirrorvlc_design.m <==
clc;
close all;

parameters

sensors = zeros(n,2);

for j=0:sqrt(n)-1
    for i=1:sqrt(n)
        sensors(i+j*sqrt(n),1) = bound + i*eff_len/(sqrt(n)+1);
        sensors(i+j*sqrt(n),2) = bound + (j+1)*eff_len/(sqrt(n)+1);
    end
end


cov_mn = zeros(m,n);
[h_mn_los,cov_mn] = calc_los_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,h,A_s,cov_mn);

count = 0;

h_mn_nlos = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,rs,h,A_s,rfl_ind,grids,MH,MV);

grid_led_matrix = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,b(end),rs,h,grids,MH,MV);

filename = sprintf('%s_%d_%d_%d_%d.txt','log',m,Z,n,b(end));
fileID = fopen(filename,'w');
diary on


cvx_begin

variable xi(1,Z) binary;
variable P_m(1,m); 
variable Rho_mz(m,Z);

% count = count+1

%xi = randi([0,1],1,4*MH*MV);
%P_m = 0.02+0.08*rand(1,m);

% P_m = cvx(zeros(1,m));
% xi = cvx(zeros(1,4*MH*MV));

%Rho_mz = cvx(zeros(m,Z));
% h_mn_nlos = cvx(zeros(m,n,Z));


I = cvx(zeros(1,n));
chi_mz = cvx(zeros(m,Z));


for x=1:Z    
    for y=1:m
          if grid_led_matrix(x,y)==1
                chi_mz(y,x) = xi(x);
          end
    end
end


for x=1:m
    fprintf(fileID,'%d \n', x);
    for y=1:n
        I(1,y) = I(1,y) + alpha_0 * P_m(1,x) * h_mn_los(x,y);
        for z=1:Z
            I(1,y) = I(1,y) + alpha_0 * Rho_mz(x,z) * h_mn_nlos(x,y,z);
        end
    end
end


maximize (min(I))

P_m >= 0.02;
P_m <= P_bar;
% sum(xi) <= 3;
% repmat(min(I),1,n) - I <= 0;
min(I) >= (max_uni/n)*sum(I);
% I >= 0.0035;
repmat(P_m',1,Z) >= Rho_mz;
Rho_mz >= 0;
Rho_mz >= P_bar*chi_mz - P_bar + repmat(P_m',1,Z);
Rho_mz <= P_bar*chi_mz;
1000*min(I) >= 250;
1000*max(I) <= 750;
cvx_end


P_t = zeros(1,m);

no_of_iters = 1;

for iter=1:no_of_iters
rng(11);

dist = 0;
min_dist = 200;

% while dist<min_dist
%     for i=1:u
%         rcv_coors(i,1) = randi([1,rs_x],1,1);
%         rcv_coors(i,2) = randi([1,rs_y],1,1);
%     end
%     dist = Calc_min_dist(rcv_coors);
% end
% rcv_coors

end


fprintf(fileID,'End of simulation\n');
fprintf(fileID,'Objective = %0.4g, uniformity = %0.4g \n', min(I), min(I)/mean(I));


fprintf(fileID,'P_m = \n');
for qq=1:m-1
    fprintf(fileID,'%0.4g,', P_m(qq));
end
fprintf(fileID,'%0.4g\n', P_m(m));

fprintf(fileID,'xi = \n');
for qq=1:Z-1
    fprintf(fileID,'%0.4g,', xi(qq));
end
fprintf(fileID,'%0.4g\n', xi(Z));

% dlmwrite('xi_values.txt', xi,' ')
% dlmwrite('P_m.txt', P_m,' ')
% dlmwrite('chi_mz.txt', chi_mz, 'delimiter', ' ')

diary off
% H_mn = h_mn_los + h_mn_nlos;




==> code/simulations/Div Angles/70 deg/parameters.m <==
rs = 600;
rs_x = 600;
rs_y = 600;
h = 300;
R = 40; %radius of the hemispherical bulb in cm
r = 1.5; %radius of an LED
A_r = 5;                                % area of a receiver (in square-centimeters) 
A_s = 10;                               % effective receiving area of a sensing point (in square-centimeters) 
% b = [9    16    22    28    34    40    45    50    55    60    64    68    72    75    77    79    81    82    83   40];
% b = [11 14 17 10 7 5 50];     % vector of the number of LED boards in each layer and the FOV angle of the LEDs
% b = [11 14 17 10 7 5 60];     % vector of the number of LED boards in each layer and the FOV angle of the LEDs
% b = [3 13 8 40];
% b = [11 14 17 21 25 30 60];
%  b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   70];
% b = [9    16    22    28    34    40    45    50    55    60    64    68    72    75    77    79    81    82    83   50];
b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   70];
theta = b(end)/2;                       % semi-angle at half power in degrees
q = -log10(2)/log10(cosd(theta));       % the order of lambertian emission
shi_c = 85;                             %receiver FOV angle in degrees

m = sum(b(1:length(b)-1))+1;     % number of total LED boards
n = 10*10;  % number of sensor points to calculate the illumination uniformity across the room
u_v = 2;
min_tp = zeros(1,length(u_v));
avg_tp = zeros(1,length(u_v));
unif = zeros(1,length(u_v));
ms = zeros(1,length(u_v));
u = 2; % u_v(u_ind);      % number of receivers

t0 = clock;
tol = 0.7;
% u = u_v(ind)
e_mu = zeros(1,m*u);    % assignment matrix
% P_max = 1*10;  % maximum allotted power for one LED Board in watts
h_mu = zeros(m,u);    % Channel matrix for u users
h_mu_los = zeros(m,u);    % LOS Channel matrix for u users
% h_mn_los = zeros(m,n);    % LOS Channel matrix for n sensing points
h_mu_nlos = zeros(m,u); % NLOS Channel matrix for u users
% h_mn_nlos = zeros(m,n); % NLOS Channel matrix for n sensing points
h_mu_total = zeros(m,u);  % Total Channel matrix for u users
layernum = length(b)-1;
N0 = 2.5e-20; % AWGN spectral density in W / H
B = 20e6;   % modulation bandwidth in Hz
[x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor(b,rs,R,r,h,layernum);
% [x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor_xy(b,rs_x,rs_y,R,r,h,layernum);

% scatter3(x_coor,y_coor,z_coor);
alpha_0 = 169; % luminous efficacy of white LED
rcv_coors = zeros(u,2);
zeta = zeros(1,m);    % Mirror assignment binary variable 
led_beam_radius = (h-R)*(tan(b(end)/2*pi/180))+r;

reflected = zeros(m,3);
rfl_ind = 0.99; %reflection index of the mirrors


% placing the sensors
% 
bound = 30; % boundary for the sensors in cm
eff_len = rs - 2*bound; % effective size of the room considering boundary

% scatter(sensors(:,1),sensors(:,2));
% n=0;
% for j=54.5455:54.5455:rs_y
%     for i= 54.5455:54.5455:rs_x
%         n = n+1;
%         sensors(n,1) = i;
%         sensors(n,2) = j;
%     end
% end

h_mn = zeros(m,n);    % Channel matrix for n sensors
size = 30;           % size of each square grid in cm
MH = rs/size; % number of grids in the x-axis, refer to X in mirrorvlc paper
MV = h/size;  % number of grids in the y-axis, refer to Y in mirrorvlc paper
theta = b(end)/2;    % semi-angle at half power in degrees
q = -log10(2)/log10(cosd(theta));  % the order of lambertian emission

P_bar = 0.3;
max_uni = 0.7;
grids = set_grid(rs,h,size);
% xi = randi([0,1],1,4*MH*MV);
Z = 4*MH*MV;


==> code/simulations/Div Angles/70 deg/plane_line_intersect.m <==
function [I,check]=plane_line_intersect(n,V0,P0,P1)
%plane_line_intersect computes the intersection of a plane and a segment(or
%a straight line)
% Inputs: 
%       n: normal vector of the Plane 
%       V0: any point that belongs to the Plane 
%       P0: end point 1 of the segment P0P1
%       P1:  end point 2 of the segment P0P1
%
%Outputs:
%      I    is the point of interection 
%     Check is an indicator:
%      0 => disjoint (no intersection)
%      1 => the plane intersects P0P1 in the unique point I
%      2 => the segment lies in the plane
%      3=>the intersection lies outside the segment P0P1
%
% Example:
% Determine the intersection of following the plane x+y+z+3=0 with the segment P0P1:
% The plane is represented by the normal vector n=[1 1 1]
% and an arbitrary point that lies on the plane, ex: V0=[1 1 -5]
% The segment is represented by the following two points
% P0=[-5 1 -1]
%P1=[1 2 3]   
% [I,check]=plane_line_intersect([1 1 1],[1 1 -5],[-5 1 -1],[1 2 3]);

%This function is written by :
%                             Nassim Khaled
%                             Wayne State University
%                             Research Assistant and Phd candidate
%If you have any comments or face any problems, please feel free to leave
%your comments and i will try to reply to you as fast as possible.

I=[0 0 0];
u = P1-P0;
w = P0 - V0;
D = dot(n,u);
N = -dot(n,w);
check=0;
if abs(D) < 10^-7        % The segment is parallel to plane
        if N == 0           % The segment lies in plane
            check=2;
            return
        else
            check=0;       %no intersection
            return
        end
end

%compute the intersection parameter
sI = N / D;
I = P0+ sI.*u;

if (sI < 0 || sI > 1)
    check= 3;          %The intersection point  lies outside the segment, so there is no intersection
else
    check=1;
end

==> code/simulations/Div Angles/70 deg/set_grid.m <==
function [grids] = set_grid(rs,h,size)   
    MH = rs/size; % number of grids in the x-axis, refer to X in mirrorvlc paper
    MV = h/size;  % number of grids in the y-axis, refer to Y in mirrorvlc paper

    Z = 4*MH*MV; % refer to Z in mirrorvlc paper
    grids = zeros(Z,3);

    xunit = size; 
    yunit = size;
    zunit = size;
    ind = 1;

    % Set sensing points for YZ plane

    for zi = zunit/2:zunit:h-zunit/2
        for yi= yunit/2:yunit:rs-yunit/2
            grids(ind,1) = 0;
            grids(ind,2) = yi;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % Set sensing points for XZ+rs plane

    for zi = zunit/2:zunit:h-zunit/2
        for xi= xunit/2:xunit:rs-xunit/2
            grids(ind,1) = xi;
            grids(ind,2) = rs;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % Set sensing points for YZ+rs plane

    for zi = zunit/2:zunit:h-zunit/2
        for yi= yunit/2:yunit:rs-yunit/2
            grids(ind,1) = rs;
            grids(ind,2) = yi;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % Set sensing points for XZ plane

    for zi = zunit/2:zunit:h-zunit/2
        for xi= xunit/2:xunit:rs-xunit/2
            grids(ind,1) = xi;
            grids(ind,2) = 0;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % scatter3(grids(:,1),grids(:,2),grids(:,3));
end

==> code/simulations/Div Angles/90 deg/Get_coor.m <==
function [x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor(x,rs,R,r,h,layernum)
%x = round(x);
alpha = atan(r/R); %angle between two current LED vectors
%syms t;
i=1; %layer count
num_of_led = layernum+1;
angle_dist_xz = double((90-radtodeg(alpha))/(layernum+1));
alpha_xz = radtodeg(alpha);
x_coor = 0;
y_coor = 0;
z_coor = h-R;
theta_layer = [];
R_in_layer = zeros(1,layernum);
xc = 0;
yc = 0;
zc = h;

Norm_dist = [];
Hypotnuse = [];
Norm_xcoor = [];        % x-coordinate of normal points   
Norm_ycoor = [];        % y-coordinate of normal points
Norm_zcoor = [];        % z-coordinate of normal points
FullsectionOrigins = [0 0 h-R 0 1];
FullsectionNormals = [0 0 0 1];
Fullsection_Lights = [0 0 R-h 1];

n0 = 2.5e-17; % AWGN spectral density in mW / Hz
B = 30e6; % modulation bandwidth in Hz
noise = n0*B; %AWGN noise

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Loop for determining position (x and z index) of each layers. y is zero %
% in these cases                                                          %
%%%%%%%%%%%%%%%%%%%=%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


theta1 = x(1,layernum+1); % Divergence angle of LEDs in degrees
thetaR = theta1*pi/180;
count = 1; % Total Number of LEDs

while i<=layernum
    alpha_xz = alpha_xz + angle_dist_xz;
    x_coor = [x_coor R*sin(degtorad(alpha_xz))];
    z_coor = [z_coor h-R*cos(degtorad(alpha_xz))];
    y_coor = [y_coor 0];
    count = count+1;
    
    FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
    
    %code for finding the normal point on the x-y plane
    coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
    t = -zc/coeff(1,3);
    Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
    Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
    Norm_zcoor = [Norm_zcoor 0];    
    FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
    Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
    
    % disp(sqrt((x_prev(i)-x_prev(i+1))^2+(z_prev(i)-z_prev(i+1))^2));
    theta_layer = [theta_layer atan(x_coor(length(x_coor))/(h-z_coor(length(z_coor))))];
    Norm_dist = [Norm_dist z_coor(i)*tan(theta_layer(i))]; 
    Hypotnuse = [Hypotnuse sqrt((z_coor(i))^2 + (Norm_dist(i))^2)];
    j = 1;
    R_in_layer(1,i) = x_coor(length(x_coor));
    % alpha_xy = 2*atan(r/R_in_layer(1,i));
    num = x(1,i); %floor(360/radtodeg(alpha_xy));
    % rem = double((360 - num*radtodeg(alpha_xy))/num);
    angle_dist = double(360/num); %radtodeg(alpha_xy)+rem;
    alpha_xy = 0;
    num_of_led = num_of_led + num - 1;

    % Loop for determining position (x and y index) in a particular layer.
    % z is fixed in these cases

    while j < num
        alpha_xy = alpha_xy + angle_dist;
        if alpha_xy==90
            x_coor = [x_coor 0];
            y_coor = [y_coor R_in_layer(1,i)];
        elseif alpha_xy==180
            x_coor = [x_coor -R_in_layer(1,i)];
            y_coor = [y_coor 0];
        elseif alpha_xy==270
            x_coor = [x_coor 0];
            y_coor = [y_coor -R_in_layer(1,i)];
        else
            if alpha_xy>0 && alpha_xy<90
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(alpha_xy))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(alpha_xy))];
            elseif alpha_xy>90 && alpha_xy<180
                t_angle = 180-alpha_xy;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>180 && alpha_xy<270
                t_angle = alpha_xy-180;
                x_coor = [x_coor -R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            elseif alpha_xy>270 && alpha_xy<360
                t_angle = 360-alpha_xy;
                x_coor = [x_coor R_in_layer(1,i)*cos(degtorad(t_angle))];
                y_coor = [y_coor -R_in_layer(1,i)*sin(degtorad(t_angle))];
            end
        end
        z_coor = [z_coor z_coor(length(z_coor))];

        %code for finding the normal point
        coeff = [x_coor(length(x_coor))-xc y_coor(length(y_coor))-yc z_coor(length(z_coor))-zc];
        t = -zc/coeff(1,3);
        Norm_xcoor = [Norm_xcoor xc + coeff(1,1)*t];
        Norm_ycoor = [Norm_ycoor yc + coeff(1,2)*t];
        Norm_zcoor = [Norm_zcoor 0];
        count = count+1;
        
        FullsectionOrigins = [FullsectionOrigins; x_coor(length(x_coor)) y_coor(length(y_coor)) z_coor(length(z_coor)) i count];
        FullsectionNormals = [FullsectionNormals; Norm_xcoor(length(Norm_xcoor)) Norm_ycoor(length(Norm_ycoor)) Norm_zcoor(length(Norm_zcoor)) count];
        Fullsection_Lights = [Fullsection_Lights; Norm_xcoor(length(Norm_xcoor))-x_coor(length(x_coor)) Norm_ycoor(length(Norm_ycoor))-y_coor(length(y_coor)) Norm_zcoor(length(Norm_zcoor))-z_coor(length(z_coor)) count]; 
       
        j = j+1;
    end
    i = i+1;
    if i==3
        %disp(x_coor);
        %disp(y_coor);
        %disp(z_coor);
        %scatter3(x_in_layer,y_in_layer,z_in_layer);
        %scatter3(x_coor,y_coor,z_coor);
    end
end


FullsectionNormals(:,1) = FullsectionNormals(:,1) + rs/2;
FullsectionOrigins(:,1) = FullsectionOrigins(:,1) + rs/2;
FullsectionNormals(:,2) = FullsectionNormals(:,2) + rs/2;
FullsectionOrigins(:,2) = FullsectionOrigins(:,2) + rs/2;
Fullsection_Lights = -Fullsection_Lights;
% x_coor = [0 x_coor];
% y_coor = [0 y_coor];
% z_coor = [h-R z_coor];
x_coor = x_coor + rs/2;
y_coor = y_coor + rs/2;
Norm_xcoor = Norm_xcoor + rs/2;
Norm_ycoor = Norm_ycoor + rs/2;

end

==> code/simulations/Div Angles/90 deg/calc_los_channel.m <==
function [out,out2] = calc_los_channel(FullsectionOrigins,FullsectionNormals,node_coors,m,l,q,divangle,shi_c,h,A_l,cov_ml)
    out = zeros(m,l);
    for i=1:l
        for j=1:m
            d = sqrt((FullsectionOrigins(j,1)-node_coors(i,1))^2+(FullsectionOrigins(j,2)-node_coors(i,2))^2+(FullsectionOrigins(j,3))^2);
            LP = [FullsectionNormals(j,1)-FullsectionOrigins(j,1) FullsectionNormals(j,2)-FullsectionOrigins(j,2) FullsectionNormals(j,3)-FullsectionOrigins(j,3)];
            RP = [node_coors(i,1)-FullsectionOrigins(j,1) node_coors(i,2)-FullsectionOrigins(j,2) 0-FullsectionOrigins(j,3)];
            NV = [0 0 h];
            shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
            phi = atan2(norm(cross(LP,RP)),dot(LP,RP));
            if (phi<=divangle*pi/180 && shi<=shi_c*pi/180)
                out(j,i) = (A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                cov_ml(j,i) = norm(node_coors(i:i,1:2) - FullsectionNormals(j:j,1:2));
            else
                out(j,i) = 0;
            end
%             if isreal(out(j,i))==0
%                 phi
%                 shi
%                 d
%             end
        end
    end
    out2 = cov_ml;

end

==> code/simulations/Div Angles/90 deg/calc_nlos_channel.m <==
function [fin] = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,node_coors,m,l,q,divangle,shi_c,rs,h,A_l,rfl_ind,grids,MH,MV)

fin = zeros(m,l,4*MH*MV);
% fin = cvx(zeros(m,l,4*MH*MV));

% variables for calculating nlos channel model 
% YZ plane variables
N0_YZ = [-rs 0 0]; %normal vector on YZ plane
V0_YZ = [0 rs/2 h/2]; %any point that belongs to the YZ Plane 
% YZ+rs plane variables
N0_YZ_rs = [rs 0 0]; %normal vector on YZ+rs plane
V0_YZ_rs = [rs rs/2 h/2]; %any point that belongs to the YZ+rs Plane 
% XZ plane variables
N0_XZ = [0 rs 0]; %normal vector on XZ plane
V0_XZ = [rs/2 0 h/2]; %any point that belongs to the XZ Plane 
% XZ+rs plane variables
N0_XZ_rs = [0 -rs 0]; %normal vector on XZ+rs plane
V0_XZ_rs = [rs/2 rs h/2]; %any point that belongs to the XZ+rs Plane 
N0_XY = [0 0 rs]; %normal vector on XY plane
V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 

rfl_pnt = zeros(m,3); % reflected points on the floor of all LEDs


for i=1:l
    for j=1:m

        %%%%----------------------------------%%%%
        %%%%         NLOS channel             %%%%
        %%%%----------------------------------%%%%

        P1 = [FullsectionNormals(j,1) FullsectionNormals(j,2) FullsectionNormals(j,3)];
        P0 = [FullsectionOrigins(j,1) FullsectionOrigins(j,2) FullsectionOrigins(j,3)];
        LP = P1-P0;                                                 % LED beam vector
        node = [node_coors(i,1) node_coors(i,2) 0];  
        NV = [0 0 h];                                               % unit normal vector on YZ plane

        %%% Checking with YZ plane

        norm_N0 = N0_YZ / norm(N0_YZ);                              % unit normal vector on YZ plane
        [I,check]=plane_line_intersect(N0_YZ,V0_YZ,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ plane

            for z = 1:MH*MV
                
                %%% find the reflected ray
                % if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                        end
                    end

                % end

            end
            
            continue
            
        end
        
        %%% Checking with XZ+rs plane

        norm_N0 = N0_XZ_rs / norm(N0_XZ_rs);                              % unit normal vector on XZ+rs plane
        [I,check]=plane_line_intersect(N0_XZ_rs,V0_XZ_rs,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ+rs plane

            for z = MH*MV+1:2*MH*MV

                %%% find the reflected ray
%                 if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                        end
                    end

%                 end

            end
            
            continue
            
        end
        
        %%% Checking with YZ+rs plane

        norm_N0 = N0_YZ_rs / norm(N0_YZ_rs);                              % unit normal vector on YZ+rs plane
        [I,check]=plane_line_intersect(N0_YZ_rs,V0_YZ_rs,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ+rs plane

            for z = 2*MH*MV+1:3*MH*MV

                %%% find the reflected ray
                %if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                        end
                    end

                %end

            end
            
            continue
            
        end
        
        %%% Checking with XZ plane

        norm_N0 = N0_XZ / norm(N0_XZ);                              % unit normal vector on XZ plane
        [I,check]=plane_line_intersect(N0_XZ,V0_XZ,P0,P1);
        if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ plane

            for z = 3*MH*MV+1:4*MH*MV

                %%% find the reflected ray
                % if xi(z)==1    %if mirror is placed on grid z
                    % incident ray on grid z from the LED       
                    gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
                    INZ = gridpoint - P0;
                    phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
                    if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                        R0 = INZ - 2 * dot(INZ,norm_N0) * norm_N0;    %%% reflected ray for grid z
                        %%% find the intersection point between reflected ray and the floor (XY plane)
                        R1 = R0 - I;
                        [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,gridpoint,R1);
                        d1 = norm(P0-gridpoint); % distance between LED and incident point
                        d2 = norm(gridpoint-node); % distance between incident point and node position on the floor)
                        d = d1 + d2;
                        RP = node - gridpoint;
                        shi = atan2(norm(cross(NV,-RP)),dot(NV,-RP));
                        if (shi <= shi_c*pi/180)
                            fin(j,i,z) = rfl_ind*(A_l/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
                        end
                    end

                % end

            end
            
            continue
            
        end
    
    end
    
end




end

==> code/simulations/Div Angles/90 deg/calculate_grid_to_led_mappings.m <==
function [out] = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,divangle,rs,h,grids,MH,MV)

out = zeros(4*MH*MV,m);

% this function is for finding incident leds for every z index 
% YZ plane variables
N0_YZ = [-rs 0 0]; %normal vector on YZ plane
V0_YZ = [0 rs/2 h/2]; %any point that belongs to the YZ Plane 
% YZ+rs plane variables
N0_YZ_rs = [rs 0 0]; %normal vector on YZ+rs plane
V0_YZ_rs = [rs rs/2 h/2]; %any point that belongs to the YZ+rs Plane 
% XZ plane variables
N0_XZ = [0 rs 0]; %normal vector on XZ plane
V0_XZ = [rs/2 0 h/2]; %any point that belongs to the XZ Plane 
% XZ+rs plane variables
N0_XZ_rs = [0 -rs 0]; %normal vector on XZ+rs plane
V0_XZ_rs = [rs/2 rs h/2]; %any point that belongs to the XZ+rs Plane 


for j=1:m

    %%%%----------------------------------%%%%
    %%%%         NLOS channel             %%%%
    %%%%----------------------------------%%%%

    P1 = [FullsectionNormals(j,1) FullsectionNormals(j,2) FullsectionNormals(j,3)];
    P0 = [FullsectionOrigins(j,1) FullsectionOrigins(j,2) FullsectionOrigins(j,3)];
    LP = P1-P0;                                                 % LED beam vector

    %%% Checking with YZ plane

    [I,check]=plane_line_intersect(N0_YZ,V0_YZ,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ plane

        for z = 1:MH*MV

            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

    %%% Checking with XZ+rs plane

    [I,check]=plane_line_intersect(N0_XZ_rs,V0_XZ_rs,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ+rs plane

        for z = MH*MV+1:2*MH*MV


            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

    %%% Checking with YZ+rs plane

    [I,check]=plane_line_intersect(N0_YZ_rs,V0_YZ_rs,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on YZ+rs plane

        for z = 2*MH*MV+1:3*MH*MV
            
            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

    %%% Checking with XZ plane

    [I,check]=plane_line_intersect(N0_XZ,V0_XZ,P0,P1);
    if check==1 && I(2)>0 && I(2)<rs && I(3)>0 && I(3)<h        % LP is reflected on XZ plane

        for z = 3*MH*MV+1:4*MH*MV

            %%% find the reflected ray
            % incident ray on grid z from the LED       
            gridpoint = [grids(z,1) grids(z,2) grids(z,3)];     
            INZ = gridpoint - P0;
            phi = atan2(norm(cross(INZ,LP)),dot(INZ,LP));
            
            if (phi <= divangle*pi/180)                                % grid z is inside LED beam 
                out(z,j) = 1;
            end

        end
    end

end



end

==> code/simulations/Div Angles/90 deg/mirrorvlc_design.m <==
clc;
close all;

parameters

sensors = zeros(n,2);

for j=0:sqrt(n)-1
    for i=1:sqrt(n)
        sensors(i+j*sqrt(n),1) = bound + i*eff_len/(sqrt(n)+1);
        sensors(i+j*sqrt(n),2) = bound + (j+1)*eff_len/(sqrt(n)+1);
    end
end


cov_mn = zeros(m,n);
[h_mn_los,cov_mn] = calc_los_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,h,A_s,cov_mn);

count = 0;

h_mn_nlos = calc_nlos_channel(FullsectionOrigins,FullsectionNormals,sensors,m,n,q,b(end),shi_c,rs,h,A_s,rfl_ind,grids,MH,MV);

grid_led_matrix = calculate_grid_to_led_mappings(FullsectionOrigins,FullsectionNormals,m,b(end),rs,h,grids,MH,MV);

filename = sprintf('%s_%d_%d_%d_%d.txt','log',m,Z,n,b(end));
fileID = fopen(filename,'w');
diary on


cvx_begin

variable xi(1,Z) binary;
variable P_m(1,m); 
variable Rho_mz(m,Z);

% count = count+1

%xi = randi([0,1],1,4*MH*MV);
%P_m = 0.02+0.08*rand(1,m);

% P_m = cvx(zeros(1,m));
% xi = cvx(zeros(1,4*MH*MV));

%Rho_mz = cvx(zeros(m,Z));
% h_mn_nlos = cvx(zeros(m,n,Z));


I = cvx(zeros(1,n));
chi_mz = cvx(zeros(m,Z));


for x=1:Z    
    for y=1:m
          if grid_led_matrix(x,y)==1
                chi_mz(y,x) = xi(x);
          end
    end
end


for x=1:m
    fprintf(fileID,'%d \n', x);
    for y=1:n
        I(1,y) = I(1,y) + alpha_0 * P_m(1,x) * h_mn_los(x,y);
        for z=1:Z
            I(1,y) = I(1,y) + alpha_0 * Rho_mz(x,z) * h_mn_nlos(x,y,z);
        end
    end
end


maximize (min(I))

P_m >= 0.02;
P_m <= P_bar;
% sum(xi) <= 3;
% repmat(min(I),1,n) - I <= 0;
min(I) >= (max_uni/n)*sum(I);
% I >= 0.0035;
repmat(P_m',1,Z) >= Rho_mz;
Rho_mz >= 0;
Rho_mz >= P_bar*chi_mz - P_bar + repmat(P_m',1,Z);
Rho_mz <= P_bar*chi_mz;
1000*min(I) >= 250;
1000*max(I) <= 750;
cvx_end


P_t = zeros(1,m);

no_of_iters = 1;

for iter=1:no_of_iters
rng(11);

dist = 0;
min_dist = 200;

% while dist<min_dist
%     for i=1:u
%         rcv_coors(i,1) = randi([1,rs_x],1,1);
%         rcv_coors(i,2) = randi([1,rs_y],1,1);
%     end
%     dist = Calc_min_dist(rcv_coors);
% end
% rcv_coors

end


fprintf(fileID,'End of simulation\n');
fprintf(fileID,'Objective = %0.4g, uniformity = %0.4g \n', min(I), min(I)/mean(I));


fprintf(fileID,'P_m = \n');
for qq=1:m-1
    fprintf(fileID,'%0.4g,', P_m(qq));
end
fprintf(fileID,'%0.4g\n', P_m(m));

fprintf(fileID,'xi = \n');
for qq=1:Z-1
    fprintf(fileID,'%0.4g,', xi(qq));
end
fprintf(fileID,'%0.4g\n', xi(Z));

% dlmwrite('xi_values.txt', xi,' ')
% dlmwrite('P_m.txt', P_m,' ')
% dlmwrite('chi_mz.txt', chi_mz, 'delimiter', ' ')

diary off
% H_mn = h_mn_los + h_mn_nlos;




==> code/simulations/Div Angles/90 deg/parameters.m <==
rs = 600;
rs_x = 600;
rs_y = 600;
h = 300;
R = 40; %radius of the hemispherical bulb in cm
r = 1.5; %radius of an LED
A_r = 5;                                % area of a receiver (in square-centimeters) 
A_s = 10;                               % effective receiving area of a sensing point (in square-centimeters) 
% b = [9    16    22    28    34    40    45    50    55    60    64    68    72    75    77    79    81    82    83   40];
% b = [11 14 17 10 7 5 50];     % vector of the number of LED boards in each layer and the FOV angle of the LEDs
% b = [11 14 17 10 7 5 60];     % vector of the number of LED boards in each layer and the FOV angle of the LEDs
% b = [3 13 8 40];
% b = [11 14 17 21 25 30 60];
%  b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   70];
% b = [9    16    22    28    34    40    45    50    55    60    64    68    72    75    77    79    81    82    83   50];
b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   90];
theta = b(end)/2;                       % semi-angle at half power in degrees
q = -log10(2)/log10(cosd(theta));       % the order of lambertian emission
shi_c = 85;                             %receiver FOV angle in degrees

m = sum(b(1:length(b)-1))+1;     % number of total LED boards
n = 10*10;  % number of sensor points to calculate the illumination uniformity across the room
u_v = 2;
min_tp = zeros(1,length(u_v));
avg_tp = zeros(1,length(u_v));
unif = zeros(1,length(u_v));
ms = zeros(1,length(u_v));
u = 2; % u_v(u_ind);      % number of receivers

t0 = clock;
tol = 0.7;
% u = u_v(ind)
e_mu = zeros(1,m*u);    % assignment matrix
% P_max = 1*10;  % maximum allotted power for one LED Board in watts
h_mu = zeros(m,u);    % Channel matrix for u users
h_mu_los = zeros(m,u);    % LOS Channel matrix for u users
% h_mn_los = zeros(m,n);    % LOS Channel matrix for n sensing points
h_mu_nlos = zeros(m,u); % NLOS Channel matrix for u users
% h_mn_nlos = zeros(m,n); % NLOS Channel matrix for n sensing points
h_mu_total = zeros(m,u);  % Total Channel matrix for u users
layernum = length(b)-1;
N0 = 2.5e-20; % AWGN spectral density in W / H
B = 20e6;   % modulation bandwidth in Hz
[x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor(b,rs,R,r,h,layernum);
% [x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor_xy(b,rs_x,rs_y,R,r,h,layernum);

% scatter3(x_coor,y_coor,z_coor);
alpha_0 = 169; % luminous efficacy of white LED
rcv_coors = zeros(u,2);
zeta = zeros(1,m);    % Mirror assignment binary variable 
led_beam_radius = (h-R)*(tan(b(end)/2*pi/180))+r;

reflected = zeros(m,3);
rfl_ind = 0.99; %reflection index of the mirrors


% placing the sensors
% 
bound = 30; % boundary for the sensors in cm
eff_len = rs - 2*bound; % effective size of the room considering boundary

% scatter(sensors(:,1),sensors(:,2));
% n=0;
% for j=54.5455:54.5455:rs_y
%     for i= 54.5455:54.5455:rs_x
%         n = n+1;
%         sensors(n,1) = i;
%         sensors(n,2) = j;
%     end
% end

h_mn = zeros(m,n);    % Channel matrix for n sensors
size = 30;           % size of each square grid in cm
MH = rs/size; % number of grids in the x-axis, refer to X in mirrorvlc paper
MV = h/size;  % number of grids in the y-axis, refer to Y in mirrorvlc paper
theta = b(end)/2;    % semi-angle at half power in degrees
q = -log10(2)/log10(cosd(theta));  % the order of lambertian emission

P_bar = 0.3;
max_uni = 0.7;
grids = set_grid(rs,h,size);
% xi = randi([0,1],1,4*MH*MV);
Z = 4*MH*MV;


==> code/simulations/Div Angles/90 deg/plane_line_intersect.m <==
function [I,check]=plane_line_intersect(n,V0,P0,P1)
%plane_line_intersect computes the intersection of a plane and a segment(or
%a straight line)
% Inputs: 
%       n: normal vector of the Plane 
%       V0: any point that belongs to the Plane 
%       P0: end point 1 of the segment P0P1
%       P1:  end point 2 of the segment P0P1
%
%Outputs:
%      I    is the point of interection 
%     Check is an indicator:
%      0 => disjoint (no intersection)
%      1 => the plane intersects P0P1 in the unique point I
%      2 => the segment lies in the plane
%      3=>the intersection lies outside the segment P0P1
%
% Example:
% Determine the intersection of following the plane x+y+z+3=0 with the segment P0P1:
% The plane is represented by the normal vector n=[1 1 1]
% and an arbitrary point that lies on the plane, ex: V0=[1 1 -5]
% The segment is represented by the following two points
% P0=[-5 1 -1]
%P1=[1 2 3]   
% [I,check]=plane_line_intersect([1 1 1],[1 1 -5],[-5 1 -1],[1 2 3]);

%This function is written by :
%                             Nassim Khaled
%                             Wayne State University
%                             Research Assistant and Phd candidate
%If you have any comments or face any problems, please feel free to leave
%your comments and i will try to reply to you as fast as possible.

I=[0 0 0];
u = P1-P0;
w = P0 - V0;
D = dot(n,u);
N = -dot(n,w);
check=0;
if abs(D) < 10^-7        % The segment is parallel to plane
        if N == 0           % The segment lies in plane
            check=2;
            return
        else
            check=0;       %no intersection
            return
        end
end

%compute the intersection parameter
sI = N / D;
I = P0+ sI.*u;

if (sI < 0 || sI > 1)
    check= 3;          %The intersection point  lies outside the segment, so there is no intersection
else
    check=1;
end

==> code/simulations/Div Angles/90 deg/set_grid.m <==
function [grids] = set_grid(rs,h,size)   
    MH = rs/size; % number of grids in the x-axis, refer to X in mirrorvlc paper
    MV = h/size;  % number of grids in the y-axis, refer to Y in mirrorvlc paper

    Z = 4*MH*MV; % refer to Z in mirrorvlc paper
    grids = zeros(Z,3);

    xunit = size; 
    yunit = size;
    zunit = size;
    ind = 1;

    % Set sensing points for YZ plane

    for zi = zunit/2:zunit:h-zunit/2
        for yi= yunit/2:yunit:rs-yunit/2
            grids(ind,1) = 0;
            grids(ind,2) = yi;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % Set sensing points for XZ+rs plane

    for zi = zunit/2:zunit:h-zunit/2
        for xi= xunit/2:xunit:rs-xunit/2
            grids(ind,1) = xi;
            grids(ind,2) = rs;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % Set sensing points for YZ+rs plane

    for zi = zunit/2:zunit:h-zunit/2
        for yi= yunit/2:yunit:rs-yunit/2
            grids(ind,1) = rs;
            grids(ind,2) = yi;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % Set sensing points for XZ plane

    for zi = zunit/2:zunit:h-zunit/2
        for xi= xunit/2:xunit:rs-xunit/2
            grids(ind,1) = xi;
            grids(ind,2) = 0;
            grids(ind,3) = zi;
            ind = ind+1;
        end
    end

    % scatter3(grids(:,1),grids(:,2),grids(:,3));
end

==> code/test.m <==
clear global;

filename = sprintf('plus.txt');
fileID = fopen(filename,'w');
loop = 1000000
for i=1:loop
    fprintf(fileID,'-');
end

==> code/test2.m <==
clc;
close all;

rs = 600;
h = 300;
R = 40; %radius of the hemispherical bulb in cm
r = 1.5; %radius of an LED board in cm
alpha = atan(r/R);
min_layers = 2;
v1 = [0 0 -R];
v2 = [rs rs/2 0] - [rs/2 rs/2 h];
angle = radtodeg(atan2(norm(cross(v1,v2)),dot(v1,v2)))
max_layers = floor((angle-radtodeg(alpha))/radtodeg(2*alpha))-1
% layernum = max_layers;
iternum = 1;
layernum=6;
opt_conf = zeros (layernum+1, iternum);
opt_res = zeros (1, iternum);

V = 0.5; % visibility (km)
lambda = 650; % optical signal wavelength (nm)
if (V>50) % particle distribution constant
    q = 1.6;
elseif (V>6)
    q = 1.3;
else
    q = 0.585*V^(1.0/3.0);
end;
sigma = (3.91/V) * (lambda/550.0)^(-q);%attenuation coefficeint of atmospheric absorption and scattering
%theta1 = 15; % Divergence angle of LEDs in degrees
Theta = 15; %conversion into mRad
thetaR = Theta*pi/180; %in Rad
rho = 0.3; % radius of the transmitter (cm)
ZI = 3.75; % radius of the receiver (cm)

A = [0.2 0.2 0];
b = 25;
Aeq = [];
beq = [];
%x0 = zeros(layernum,1);
lb = zeros(layernum+1,1);
lb(1:layernum,1) = 2;
lb(layernum+1,1) = 15;
% x0(1:layernum,1) = 11;
% x0 = [5 22]';
% initpoint = [19 31]';
% gs = GlobalSearch;
% opts = optimoptions(@fmincon,'Algorithm','interior-point');

[x_coor, y_coor, z_coor, num_of_led, FullsectionNormals, FullsectionOrigins, Fullsection_Lights, Norm_dist, Hypotnuse, ub] = heuristic2(rs,R,r,h,layernum,sigma,Theta,ZI,rho);
%scatter3(x_coor,y_coor,z_coor);
%double(FullsectionOrigins);

% for i=1:layernum
%     alpha_xy = 2*atan(r/R_in_layer(1,i));
%     ub(i,1) = floor(360/radtodeg(alpha_xy));
% end


%Random Position of Laptop 1
I1 = 150; %randi([1,(rs)],1);
J1 = 300; %randi([1,(rs)],1);

%Random Position of laptop 2 
I2 = 450; %randi([1,(rs)],1);
J2 = 300; %randi([1,(rs)],1);

initpoint = zeros(layernum+1,1);

% lb
% ub

for iter = 1:iternum

% iter

% problem = createOptimProblem('fmincon','x0',initpoint,...
%     'objective',fun,'lb',lb,'ub',ub,...
%     'options',opts);

for i=1:layernum
initpoint(i,1) = randi([lb(i),ub(i)]);
end

initpoint(layernum+1,1) = randi([15,50]);

% initpoint
% initpoint = [18 30]'

% fun = @(x)Calc_SNR(x,rs,R,r,h,layernum,sigma,ZI,rho,I1,J1,I2,J2);
% [x,fval] = fmincon(fun,initpoint,A,b,[],[],lb,ub);
% 
% opt_conf(:,iter) = x(:,1);
% opt_res(1,iter) = fval;

end


==> code/uni_1st.m <==
clc;
close all;
% 
% options = optimset('Display','off','Diagnostics','off','Algorithm','interior-point');
%     x_in=[1 1];            %% Initial values
%     lb=[0 0]; %%  lowerbound
%     [variables,Obj_function] = fmincon(@(v)Objectivef(v,a,b),...
%         x_in,[],[],[],[],lb,[],@(v)conf(v,b),options);
%     
%     var=variables
%     objective=Obj_function
rs = 600;
rs_x = 600;
rs_y = 600;
h = 300;
R = 40; %radius of the hemispherical bulb in cm
r = 1.5; %radius of an LED board in cm
V = 0.5; % visibility (km)
lambda = 650; % optical signal wavelength (nm)
if (V>50) % particle distribution constant
    q = 1.6;
elseif (V>6)
    q = 1.3;
else
    q = 0.585*V^(1.0/3.0);
end
sigma = (3.91/V) * (lambda/550.0)^(-q);% attenuation coefficient of atmospheric absorption and scattering
% rho = 0.3; % radius of the transmitter (cm)
ZI = 3.75; % radius of the receiver (cm)
A_u= pi*(ZI)^2; % area of the receiver (in square-centimeters) and sensors
theta = 60;    % semi-angle at half power in degrees
q = -log10(2)/log10(cosd(theta));  % the order of lambertian emission
% b = [9    16    22    28    34    40    45    50    55    60    64    68    72    75    77    79    81    82    83   40];
% b = [11 14 17 10 7 5 50];     % vector of the number of LED boards in each layer and the FOV angle of the LEDs
% b = [11 14 17 10 7 5 60];     % vector of the number of LED boards in each layer and the FOV angle of the LEDs
% b = [11 14 17 21 25 30 60];
b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   40];
% b = [9    16    22    28    34    40    45    50    55    60    64    68    72    75    77    79    81    82    83   50];
% b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   10];

m = sum(b(1:length(b)-1))+1;     % number of total LED boards
u_v=[2 5 8];
min_tp = zeros(1,length(u_v));
avg_tp = zeros(1,length(u_v));
unif = zeros(1,length(u_v));
ms = zeros(1,length(u_v));
for u_ind = 1:length(u_v)
u = u_v(u_ind)      % number of receivers

t0 = clock;
tol = 0.7;
% u = u_v(ind)
e_mu = zeros(1,m*u);    % assignment matrix
% P_max = 1*10;  % maximum allotted power for one LED Board in watts
% h_mu = zeros(1,m*u);    % Channel matrix for u users
h_mu = zeros(m,u);    % Channel matrix for u users
layernum = length(b)-1;
N0 = 2.5e-20; % AWGN spectral density in W / H
B = 20e6;   % modulation bandwidth in Hz
[x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor(b,rs,R,r,h,layernum);
% [x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor_xy(b,rs_x,rs_y,R,r,h,layernum);

scatter3(x_coor,y_coor,z_coor);
alpha_0 = 60; % luminous efficacy of white LED
epsilon = 1;
SINR_rec = 1;
I_rec = 150*6*6;
n = 10*10;  % number of sensor points to calculate the illumination uniformity across the room
sensors = zeros(n,2);
rcv_coors = zeros(u,2);
zeta = 1e-3;    % Power assignment tolerance value 
led_beam_radius = (h-R)*(tan(b(end)/2*pi/180))+r;


P_v = 100e-3:100e-3:100e-3;
% P_v = 100e-3;
obj_0 = zeros(1,length(P_v));
sinr_0 = zeros(1,length(P_v));
sinr_0_avg = zeros(1,length(P_v));
uni_0 = zeros(1,length(P_v));
P_tot = zeros(1,length(P_v));
% ind = 1;


for ind = 1:length(P_v)
rng(11);
P_max = P_v(ind);    % maximum allotted power for one LED Board in watts
% P_max = 100e-3;
% P_m = P_max*ones(1,m);   % LED power matrix, initial value set to maximum power 4W
% after running fmincon to find P_m for optimum uniformity

P_level = [P_max P_max/2 P_max/3 P_max/4];


% placing the sensors
% 
for j=0:sqrt(n)-1
    for i=1:sqrt(n)
        sensors(i+j*sqrt(n),1) = i*rs/(sqrt(n)+1);
        sensors(i+j*sqrt(n),2) = (j+1)*rs/(sqrt(n)+1);
    end
end

% n=0;
% for j=54.5455:54.5455:rs_y
%     for i= 54.5455:54.5455:rs_x
%         n = n+1;
%         sensors(n,1) = i;
%         sensors(n,2) = j;
%     end
% end

h_mn = zeros(m,n);    % Channel matrix for n sensors


for i=1:n
    for j=1:m
        d = sqrt((FullsectionOrigins(j,1)-sensors(i,1))^2+(FullsectionOrigins(j,2)-sensors(i,2))^2+(FullsectionOrigins(j,3))^2);
        LP = [FullsectionNormals(j,1)-FullsectionOrigins(j,1) FullsectionNormals(j,2)-FullsectionOrigins(j,2) FullsectionNormals(j,3)-FullsectionOrigins(j,3)];
        RP = [sensors(i,1)-FullsectionOrigins(j,1) sensors(i,2)-FullsectionOrigins(j,2) 0-FullsectionOrigins(j,3)];
        Norm = [0 0 h];
        phi = atan2(norm(cross(Norm,-RP)),dot(Norm,-RP));
        shi = atan2(norm(cross(LP,RP)),dot(LP,RP));
        if (shi<=b(end)*pi/180)
            h_mn(j,i) = (A_u/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
        else
            h_mn(j,i) = 0;
        end
    end
end




P_t = zeros(1,m);

no_of_iters = 300;
for iter=1:no_of_iters
% rng(11);
%ideal P_m for max uniformity, calculated using fmincon (main.m)

% for b = [11 14 17 10 7 5 60]
% P_m = [0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0     0.0000          0          0          0          0          0          0     0.0039     0.0050     0.0002     0.0007          0          0     0.0000     0.0001     0.0000     0.0010     0.0045     0.0075          0          0     0.0109     0.0018          0     0.0210          0     0.0147          0     0.0205          0          0     0.0236     0.0001     0.0120     0.0011     0.0009     0.0103     0.0000     0.0631     0.0455     0.0899     0.0898     0.0461];

% for b = [11 14 17 10 7 5 50]
% P_m = [0     0.0000          0     0.0000          0     0.0000          0          0          0     0.0000          0          0     0.0000     0.0000          0          0          0     0.0000          0          0          0    -0.0000          0     0.0000          0     0.0000     0.0000     0.0003          0     0.0068     0.0477     0.0093     0.0000          0     0.0001     0.0003          0     0.0000     0.0089     0.0479     0.0058          0     0.0006     0.0299          0          0     0.0145     0.0001          0     0.0003     0.0155     0.0002          0     0.0667     0.0011     0.0140     0.0551     0.0552     0.0133     0.0015     0.0223     0.0980     0.0898     0.0894     0.0983];

% for b = [11 14 17 10 7 5 40]
% P_m = [0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0536 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0566 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0915 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0924 0.0077 0.0077 0.0077 0.0077 0.0566 0.0077 0.0077 0.0077 0.0077 0.0168 0.0163 0.0168 0.0155 0.0155 0.0168 0.0163 0.0500 0.0421 0.0304 0.0304 0.0421];


% for 19 layers, P_m is below
% for b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   40]; 
% P_m = [0.0000     0.0002          0     0.0001     0.0012          0          0     0.0000          0     0.0000          0     0.0000     0.0007     0.0000     0.0017     0.0000     0.0000     0.0000     0.0001          0     0.0011     0.0050     0.0015     0.0000     0.0013     0.0067     0.0004     0.0017     0.0027     0.0001     0.0000     0.0026     0.0066     0.0003          0     0.0001     0.0017     0.0021     0.0001     0.0002     0.0028     0.0095     0.0051     0.0021     0.0023     0.0017     0.0025     0.0027     0.0005     0.0002     0.0000     0.0093     0.0018     0.0016     0.0000     0.0021     0.0105     0.0010     0.0026     0.0010     0.0003     0.0000     0.0004     0.0140     0.0013     0.0002     0.0058     0.0003     0.0004     0.0079     0.0000     0.0001     0.0003     0.0003     0.0013     0.0064     0.0195     0.0007     0.0000     0.0031     0.0010     0.0003     0.0019     0.0013     0.0021     0.0010     0.0053     0.0126     0.0010     0.0019     0.0001     0.0013     0.0004     0.0013     0.0003     0.0015     0.0010     0.0015     0.0007     0.0010     0.0016     0.0047     0.0141     0.0009     0.0012     0.0016     0.0079     0.0055     0.0000     0.0005     0.0000     0.0002     0.0040     0.0052     0.0076     0.0045     0.0001     0.0008     0.0145     0.0000     0.0007     0.0016     0.0006     0.0009     0.0011     0.0053     0.0002     0.0088     0.0038     0.0008     0.0092     0.0015     0.0001     0.0007     0.0040     0.0002     0.0000     0.0078     0.0000     0.0007     0.0048     0.0030     0.0010     0.0011     0.0000     0.0001     0.0049     0.0027     0.0001     0.0005     0.0013     0.0208     0.0001     0.0012     0.0074     0.0044     0.0113     0.0127     0.0000     0.0052     0.0047     0.0000     0.0007     0.0059     0.0059     0.0004     0.0008     0.0116     0.0042     0.0007     0.0007     0.0047     0.0025     0.0005     0.0001     0.0066     0.0009     0.0005     0.0222     0.0152     0.0010     0.0037     0.0021     0.0016     0.0206     0.0001     0.0007     0.0002     0.0000     0.0014     0.0012     0.0009     0.0013     0.0079     0.0019     0.0057     0.0004     0.0134     0.0002     0.0293     0.0008     0.0002     0.0017     0.0049     0.0006     0.0039     0.0099     0.0001     0.0047     0.0006     0.0007     0.0008     0.0123     0.0000     0.0215     0.0008     0.0109     0.0026     0.0017     0.0020     0.0002     0.0004     0.0318     0.0024     0.0039     0.0060     0.0170     0.0003     0.0014     0.0000     0.0001     0.0097     0.0020     0.0073     0.0053     0.0006     0.0039     0.0580     0.0053     0.0002     0.0051     0.0048     0.0011     0.0036     0.0000     0.0001     0.0046     0.0005     0.0266     0.0019     0.0057     0.0021     0.0019     0.0057     0.0044     0.0025     0.0072     0.0081     0.0006     0.0411     0.0045     0.0004     0.0047     0.0017     0.0009     0.0004     0.0468     0.0007     0.0003     0.0006     0.0014     0.0024     0.0026     0.0321     0.0071     0.0005     0.0067     0.0024     0.0094     0.0041     0.0531     0.0029     0.0386     0.0023     0.0075     0.0025     0.0030     0.0151     0.0061     0.0114     0.0046     0.0200     0.0036     0.0170     0.0457     0.0029     0.0092     0.0063     0.0105     0.0073     0.0080     0.0084     0.0161     0.0165     0.0007     0.0007     0.0182     0.0389     0.0080     0.0163     0.0277     0.0318     0.0388     0.0114     0.0033     0.0161     0.0230     0.0038     0.0084     0.0286     0.0526     0.0304     0.0312     0.0103     0.0230     0.0082     0.0079     0.0425     0.0487     0.0628     0.0103     0.0363     0.0203     0.0111     0.0209     0.0207     0.0221     0.0300     0.0117     0.0363     0.0463     0.0456     0.0453     0.0739     0.0797     0.0058     0.0774     0.0870     0.0784     0.0709     0.0890     0.0804     0.0147     0.0650     0.0879     0.0747     0.0864     0.1000     0.0220     0.0937     0.0997     0.0993     0.0961     0.0458     0.0931     0.0937     0.0500     0.0964     0.1000     0.0855     0.0997     0.0500     0.0966     0.0882     0.0994     0.0997     0.0500     0.0996     0.0500     0.0867     0.0500     0.0500     0.0920     0.0500     0.0990     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500];

% 70 degrees
% P_m =[0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0     0.0000          0          0          0          0          0          0          0          0          0          0          0          0          0          0     0.0000     0.0000          0     0.0000     0.0003     0.0277          0          0     0.0000          0     0.0750          0     0.0758     0.0191     0.0319     0.0688     0.0002     0.0972     0.0897     0.0849     0.0801     0.0939];
% 60 degreees
% P_m = [0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0     0.0000          0          0          0          0          0          0     0.0039     0.0050     0.0002     0.0007          0          0     0.0000     0.0001     0.0000     0.0010     0.0045     0.0075          0          0     0.0109     0.0018          0     0.0210          0     0.0147          0     0.0205          0          0     0.0236     0.0001     0.0120     0.0011     0.0009     0.0103     0.0000     0.0631     0.0455     0.0899     0.0898     0.0461];
% 50 degrees
% room size 6m x 6m, 65 LEDs
% P_m = [0          0          0     0.0000          0          0          0          0          0          0          0          0          0     0.0016     0.0000          0     0.0000          0     0.0007     0.0003     0.0006          0     0.0011     0.0002          0          0     0.0019     0.0019     0.0008     0.0068     0.0310     0.0169     0.0000     0.0000     0.0013     0.0004     0.0007     0.0000     0.0143     0.0323     0.0084     0.0013     0.0034     0.0227     0.0002     0.0018     0.0154     0.0030     0.0060     0.0025     0.0169     0.0008     0.0002     0.0802     0.0145     0.0388     0.0339     0.0586     0.0194     0.0119     0.0160     0.0937     0.0967     0.0934     0.0943];
% room size 6m x 6m, 119 LEDs
% P_m = [ 0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 0.0000  0  0  0  0  0  0  0  0 0.0495 0.0152  0 0.0216 0.0355 0.0227 0.0147 0.0110 0.0360 0.0356 0.0099 0.0121 0.0212 0.0384 0.0218  0 0.0214 0.0053 0.0145 0.0015 0.0019 0.0015 0.0051 0.0095  0 0.0026 0.0080 0.0115 0.0134 0.0028 0.0062 0.0026 0.0104 0.0026  0  0  0 0.0177 0.0626 0.0672 0.0008 0.0016 0.0002 0.0765 0.0651 0.0522  0 0.0008 0.0000  0 0.0528 0.0549  0 0.0001 0.0004  0 0.0573 0.0612 0.0811 0.0005 0.0043 0.0021 0.0662 0.1000 0.0576 0.0815 0.0930 0.0891 0.0855 0.0771 0.0992 0.0999 0.0981 0.0986 0.0987 0.0989 0.0985 0.0847 0.1000 0.0759 0.0996 0.0998 0.0997 0.0997 0.0991 0.1000 0.1000 0.0764 0.0854 0.0880 0.0899 0.0810 0.0561];
% room size 7m x 6m, 119 LEDs
% P_m = [0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 0.0000 0.0000  0  0  0  0  0  0 0.0001  0 0.0098  0 0.0109  0 0.0236  0 0.0000 0.0241  0 0.0124  0 0.0077  0 0.0001 0.0001 0.0045  0  0 0.0000 0.0000  0  0  0  0  0 0.0000  0  0  0 0.0000  0 0.0000  0  0 0.0052 0.0344 0.0048  0  0  0  0 0.0251  0  0  0  0  0 0.0000 0.0000 0.0000  0 0.0000  0 0.0000 0.0252  0  0  0  0 0.0037 0.0549 0.0849  0 0.0000  0  0  0 0.0970  0  0 0.0225 0.0081  0  0 0.0549 0.0996 0.0528  0  0 0.0101 0.0202  0 0.0000 0.0997  0  0  0  0  0 0.0847];
% room size 8m x 6m, 119 LEDs
% P_m = [0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 0  0  0  0 0.0069  0  0  0 0.0273 0.0008  0 0.0006  0  0 0.0010  0  0 0.0281  0  0  0  0  0 0.0003  0  0  0 0.0001  0  0  0 0.0000 0.0016  0  0  0  0  0  0  0 0.0003  0 0.0116 0.0000 0.0000  0  0  0 0.0342  0  0  0  0 0.0153 0.0022 0.0043 0.0131  0  0  0  0 0.0335  0  0  0  0 0.0004 0.1000 0.0597  0  0  0  0 0.0498  0  0 0.0062 0.0014  0  0  0 0.0996 0.0410 0.0966  0  0  0 0.0001 0.0097  0 0.0032 0.0439  0 0.0004  0  0 0.0694];
% room size 9m x 6m, 119 LEDs
% P_m = [0  0  0  0  0 0.0000  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 0.0025  0  0  0 0.0174  0  0 0.0002  0  0 0.0000  0  0 0.0166  0  0  0  0  0 0.0005  0  0  0  0  0  0 0.0009  0  0 0.0000  0 0.0000  0 0.0000  0  0 0.0010  0  0 0.0029 0.0000  0 0.0000  0 0.0198  0  0  0  0 0.0050 0.0045 0.0008 0.0088  0  0  0  0 0.0205  0  0  0 0.0001 0.0040  0 0.0461 0.0522 0.0001  0  0 0.0101  0  0 0.0008 0.0192  0  0 0.0307  0 0.1000  0 0.0236  0  0 0.0183 0.0055  0  0 0.0021  0 0.0059 0.0001 0.0489 0.0525];
% room size 6m x 6m, 391 LEDs
% for b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   40];
P_m = [0.0000     0.0002          0     0.0001     0.0012          0          0     0.0000          0     0.0000          0     0.0000     0.0007     0.0000     0.0017     0.0000     0.0000     0.0000     0.0001          0     0.0011     0.0050     0.0015     0.0000     0.0013     0.0067     0.0004     0.0017     0.0027     0.0001     0.0000     0.0026     0.0066     0.0003          0     0.0001     0.0017     0.0021     0.0001     0.0002     0.0028     0.0095     0.0051     0.0021     0.0023     0.0017     0.0025     0.0027     0.0005     0.0002     0.0000     0.0093     0.0018     0.0016     0.0000     0.0021     0.0105     0.0010     0.0026     0.0010     0.0003     0.0000     0.0004     0.0140     0.0013     0.0002     0.0058     0.0003     0.0004     0.0079     0.0000     0.0001     0.0003     0.0003     0.0013     0.0064     0.0195     0.0007     0.0000     0.0031     0.0010     0.0003     0.0019     0.0013     0.0021     0.0010     0.0053     0.0126     0.0010     0.0019     0.0001     0.0013     0.0004     0.0013     0.0003     0.0015     0.0010     0.0015     0.0007     0.0010     0.0016     0.0047     0.0141     0.0009     0.0012     0.0016     0.0079     0.0055     0.0000     0.0005     0.0000     0.0002     0.0040     0.0052     0.0076     0.0045     0.0001     0.0008     0.0145     0.0000     0.0007     0.0016     0.0006     0.0009     0.0011     0.0053     0.0002     0.0088     0.0038     0.0008     0.0092     0.0015     0.0001     0.0007     0.0040     0.0002     0.0000     0.0078     0.0000     0.0007     0.0048     0.0030     0.0010     0.0011     0.0000     0.0001     0.0049     0.0027     0.0001     0.0005     0.0013     0.0208     0.0001     0.0012     0.0074     0.0044     0.0113     0.0127     0.0000     0.0052     0.0047     0.0000     0.0007     0.0059     0.0059     0.0004     0.0008     0.0116     0.0042     0.0007     0.0007     0.0047     0.0025     0.0005     0.0001     0.0066     0.0009     0.0005     0.0222     0.0152     0.0010     0.0037     0.0021     0.0016     0.0206     0.0001     0.0007     0.0002     0.0000     0.0014     0.0012     0.0009     0.0013     0.0079     0.0019     0.0057     0.0004     0.0134     0.0002     0.0293     0.0008     0.0002     0.0017     0.0049     0.0006     0.0039     0.0099     0.0001     0.0047     0.0006     0.0007     0.0008     0.0123     0.0000     0.0215     0.0008     0.0109     0.0026     0.0017     0.0020     0.0002     0.0004     0.0318     0.0024     0.0039     0.0060     0.0170     0.0003     0.0014     0.0000     0.0001     0.0097     0.0020     0.0073     0.0053     0.0006     0.0039     0.0580     0.0053     0.0002     0.0051     0.0048     0.0011     0.0036     0.0000     0.0001     0.0046     0.0005     0.0266     0.0019     0.0057     0.0021     0.0019     0.0057     0.0044     0.0025     0.0072     0.0081     0.0006     0.0411     0.0045     0.0004     0.0047     0.0017     0.0009     0.0004     0.0468     0.0007     0.0003     0.0006     0.0014     0.0024     0.0026     0.0321     0.0071     0.0005     0.0067     0.0024     0.0094     0.0041     0.0531     0.0029     0.0386     0.0023     0.0075     0.0025     0.0030     0.0151     0.0061     0.0114     0.0046     0.0200     0.0036     0.0170     0.0457     0.0029     0.0092     0.0063     0.0105     0.0073     0.0080     0.0084     0.0161     0.0165     0.0007     0.0007     0.0182     0.0389     0.0080     0.0163     0.0277     0.0318     0.0388     0.0114     0.0033     0.0161     0.0230     0.0038     0.0084     0.0286     0.0526     0.0304     0.0312     0.0103     0.0230     0.0082     0.0079     0.0425     0.0487     0.0628     0.0103     0.0363     0.0203     0.0111     0.0209     0.0207     0.0221     0.0300     0.0117     0.0363     0.0463     0.0456     0.0453     0.0739     0.0797     0.0058     0.0774     0.0870     0.0784     0.0709     0.0890     0.0804     0.0147     0.0650     0.0879     0.0747     0.0864     0.1000     0.0220     0.0937     0.0997     0.0993     0.0961     0.0458     0.0931     0.0937     0.0500     0.0964     0.1000     0.0855     0.0997     0.0500     0.0966     0.0882     0.0994     0.0997     0.0500     0.0996     0.0500     0.0867     0.0500     0.0500     0.0920     0.0500     0.0990     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500];
% room size 7m x 6m, 391 LEDs
% for b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   40];
% P_m = [0.0000     0.0173     0.0002          0          0          0     0.0008     0.0010     0.0068     0.0024     0.0052     0.0000          0     0.0000          0          0     0.0076     0.0012     0.0064     0.0000     0.0019     0.0024     0.0009     0.0001     0.0000     0.0002          0     0.0000     0.0017     0.0000     0.0000     0.0026     0.0137     0.0018     0.0001     0.0083     0.0011     0.0016     0.0000     0.0003     0.0005     0.0034     0.0002     0.0000     0.0000     0.0019     0.0096     0.0023     0.0011     0.0009     0.0024     0.0006     0.0030     0.0157     0.0006     0.0019     0.0052     0.0025     0.0000     0.0000     0.0000     0.0009     0.0047     0.0000     0.0000     0.0000     0.0002     0.0003     0.0000     0.0001     0.0018     0.0003     0.0021     0.0004     0.0009     0.0005     0.0005     0.0011     0.0018     0.0031     0.0013     0.0003     0.0019     0.0004     0.0000     0.0001     0.0000     0.0139     0.0029     0.0014     0.0039     0.0001     0.0001     0.0000     0.0006     0.0000     0.0000     0.0000     0.0053     0.0027     0.0060     0.0023     0.0008     0.0004     0.0001     0.0005     0.0002     0.0006     0.0048     0.0018     0.0016     0.0020     0.0002     0.0003     0.0001     0.0022     0.0000     0.0000     0.0000     0.0042     0.0001     0.0010     0.0002     0.0015     0.0028     0.0000     0.0000     0.0029     0.0004     0.0000     0.0001     0.0000     0.0001     0.0037     0.0013     0.0002     0.0020     0.0000     0.0002     0.0010     0.0021     0.0020     0.0010     0.0036     0.0008     0.0066     0.0068     0.0010     0.0005     0.0007     0.0005     0.0031     0.0005     0.0045     0.0001     0.0001     0.0000     0.0103     0.0063     0.0006     0.0011     0.0079     0.0027     0.0010     0.0016     0.0000     0.0000     0.0046     0.0158     0.0000     0.0004     0.0009     0.0000     0.0042     0.0033     0.0001     0.0014     0.0052     0.0111     0.0000     0.0002     0.0050     0.0008     0.0003     0.0012     0.0054     0.0003     0.0070     0.0101     0.0049     0.0013     0.0060     0.0052     0.0013     0.0007     0.0010     0.0002     0.0000     0.0027     0.0023     0.0002     0.0122     0.0014     0.0005     0.0000     0.0129     0.0063     0.0001     0.0006     0.0053     0.0044     0.0006     0.0026     0.0078     0.0000     0.0000     0.0001     0.0010     0.0005     0.0015     0.0005     0.0044     0.0088     0.0018     0.0064     0.0078     0.0014     0.0009     0.0051     0.0001     0.0427     0.0002     0.0024     0.0040     0.0108     0.0007     0.0025     0.0277     0.0000     0.0052     0.0185     0.0020     0.0011     0.0010     0.0341     0.0000     0.0007     0.0004     0.0046     0.0050     0.0069     0.0011     0.0009     0.0092     0.0009     0.0047     0.0150     0.0045     0.0042     0.0000     0.0031     0.0021     0.0023     0.0102     0.0013     0.0006     0.0520     0.0000     0.0049     0.0066     0.0007     0.0003     0.0072     0.0001     0.0066     0.0014     0.0120     0.0069     0.0030     0.0133     0.0075     0.0176     0.0124     0.0008     0.0195     0.0015     0.0003     0.0378     0.0030     0.0144     0.0075     0.0054     0.0000     0.0005     0.0048     0.0118     0.0063     0.0068     0.0173     0.0016     0.0120     0.0090     0.0021     0.0062     0.0084     0.0059     0.0073     0.0138     0.0033     0.0253     0.0045     0.0530     0.0205     0.0120     0.0215     0.0067     0.0040     0.0166     0.0145     0.0110     0.0676     0.0035     0.0243     0.0044     0.0178     0.0135     0.0209     0.0384     0.0298     0.0129     0.0120     0.0336     0.0092     0.0124     0.0984     0.0127     0.0105     0.0461     0.0209     0.0122     0.0238     0.0310     0.0478     0.0732     0.0060     0.0622     0.0984     0.0744     0.0714     0.0503     0.0655     0.0933     0.0415     0.0163     0.0650     0.0500     0.0669     0.0572     0.0130     0.1000     0.0992     0.0990     0.1000     0.0186     0.0849     0.0755     0.0500     0.0920     0.0955     0.0400     0.0994     0.0332     0.1000     0.0440     0.0993     0.0522     0.0500     0.0612     0.0500     0.1000     0.1000     0.1000     0.1000     0.0500     0.0737     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500];
% room size 8m x 6m, 391 LEDs
% for b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   40];
% P_m = [0     0.0506     0.0277          0          0          0     0.0196     0.0063     0.0049     0.0032          0          0          0     0.0000          0          0     0.0010     0.0053     0.0043     0.0009     0.0026     0.0079     0.0001     0.0000          0     0.0000     0.0000     0.0000          0          0     0.0000     0.0005     0.0134     0.0004     0.0002     0.0056     0.0006     0.0018     0.0000          0          0     0.0001          0          0          0     0.0000     0.0000          0     0.0000     0.0001     0.0009     0.0006     0.0009     0.0005     0.0013     0.0004     0.0004     0.0000     0.0001     0.0000          0     0.0003     0.0000     0.0014     0.0000     0.0000     0.0004     0.0000     0.0000     0.0000     0.0005     0.0014     0.0000     0.0007     0.0000     0.0000     0.0015     0.0000     0.0002     0.0002     0.0028     0.0000     0.0001     0.0001     0.0001     0.0000     0.0000     0.0000     0.0014     0.0005          0     0.0000     0.0000     0.0012     0.0001     0.0000     0.0000     0.0004     0.0000     0.0001     0.0006     0.0000     0.0000          0     0.0001     0.0005     0.0011     0.0001     0.0010     0.0004     0.0004     0.0008     0.0000     0.0001     0.0001     0.0001     0.0000     0.0000     0.0000     0.0000     0.0052     0.0019     0.0000     0.0000     0.0000     0.0001     0.0014     0.0002     0.0003     0.0013     0.0000     0.0000     0.0006     0.0001     0.0011     0.0059     0.0000     0.0000     0.0000     0.0000     0.0011     0.0009     0.0001     0.0002     0.0007     0.0001     0.0030     0.0015     0.0000     0.0000     0.0000     0.0001     0.0000     0.0006     0.0000     0.0000     0.0001     0.0000     0.0075     0.0059     0.0000     0.0021     0.0000          0     0.0000          0     0.0001     0.0008     0.0004     0.0000     0.0000     0.0000     0.0000     0.0043     0.0005     0.0010     0.0048     0.0037          0     0.0000          0     0.0000     0.0002     0.0001     0.0006     0.0001     0.0017     0.0003     0.0002     0.0004     0.0015     0.0000     0.0008     0.0001     0.0000     0.0060     0.0000          0     0.0020     0.0170     0.0008     0.0001     0.0001     0.0002     0.0008     0.0029     0.0004     0.0002     0.0000     0.0000     0.0000     0.0006     0.0113     0.0058          0     0.0000     0.0010     0.0000     0.0000     0.0001     0.0003     0.0006     0.0017     0.0083     0.0060     0.0022     0.0003     0.0000     0.0009     0.0000          0     0.0026     0.0004     0.0002     0.0002     0.0001     0.0149     0.0028     0.0141     0.0000     0.0000     0.0004     0.0129     0.0134     0.0000     0.0005     0.0023     0.0000     0.0002     0.0010     0.0052     0.0056     0.0034     0.0012     0.0045     0.0047     0.0000     0.0074     0.0003     0.0000     0.0172     0.0194     0.0025     0.0027     0.0004     0.0003     0.0069     0.0002     0.0000     0.0011     0.0019     0.0032     0.0120     0.0000     0.0011     0.0002     0.0015     0.0010     0.0058     0.0120     0.0056     0.0009     0.0289     0.0071     0.0022     0.0003     0.0062     0.0097     0.0193     0.0016     0.0011     0.0000     0.0437     0.0332     0.0000     0.0003     0.0018     0.0309     0.0023     0.0036     0.0025     0.0024     0.0130     0.0086     0.0068     0.0054     0.0055     0.0223     0.0020     0.0206     0.0007     0.0247     0.0156     0.0152     0.0002     0.0470     0.0424     0.0008     0.0036     0.0088     0.0341     0.0000     0.0246     0.0046     0.0208     0.0171     0.0500     0.0158     0.0558     0.0151     0.0014     0.0700     0.0378     0.0007     0.0961     0.0022     0.0214     0.0723     0.0001     0.0186     0.0485     0.0225     0.0500     0.0735     0.0090     0.0616     0.0818     0.0801     0.0035     0.0082     0.0934     0.0760     0.0732     0.0051     0.0374     0.0500     0.0424     0.0517     0.0203     0.1000     0.0975     0.0962     0.1000     0.0292     0.0599     0.0431     0.0500     0.0500     0.0605          0     0.1000     0.0625     0.1000          0     0.0942     0.0500     0.0500     0.0500     0.0500     0.0949     0.1000     0.1000     0.0922     0.0500     0.0500     0.0500     0.0500     0.0500     0.0000     0.0500     0.0500];      
% room size 9m x 6m, 391 LEDs
% for b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   40];
% P_m = [ 0     0.0213     0.0169          0     0.0001          0     0.0169     0.0095     0.0016     0.0001     0.0004     0.0000          0          0          0          0     0.0000     0.0000     0.0006     0.0017     0.0015     0.0009     0.0002          0     0.0000     0.0000     0.0000          0          0          0          0     0.0000     0.0013     0.0010     0.0007     0.0002     0.0010     0.0007     0.0000     0.0000     0.0000     0.0000          0     0.0001     0.0000     0.0001     0.0000     0.0000     0.0002     0.0019     0.0018     0.0005     0.0011     0.0001     0.0000     0.0018     0.0018     0.0000     0.0003     0.0001          0     0.0000     0.0001          0          0     0.0001     0.0000     0.0003     0.0000     0.0005     0.0009     0.0000     0.0003     0.0004     0.0005     0.0000     0.0002     0.0006     0.0049     0.0009     0.0005     0.0001     0.0001     0.0002     0.0000          0     0.0000     0.0000          0     0.0000     0.0001     0.0002     0.0002     0.0009     0.0007     0.0007     0.0003     0.0000     0.0001     0.0003     0.0000     0.0000          0     0.0001          0     0.0001     0.0001     0.0000     0.0005     0.0023     0.0002     0.0000     0.0001     0.0006     0.0003          0     0.0000     0.0005          0     0.0001     0.0008     0.0035     0.0006     0.0001     0.0002     0.0000     0.0005     0.0001     0.0000     0.0002     0.0000     0.0006     0.0001     0.0002     0.0013     0.0012     0.0000     0.0000     0.0000     0.0002     0.0000     0.0001     0.0002     0.0005     0.0001     0.0006     0.0006     0.0012     0.0001     0.0000     0.0010     0.0005     0.0023     0.0003          0     0.0000     0.0000     0.0000     0.0000     0.0020     0.0007     0.0052     0.0002     0.0002     0.0000     0.0000     0.0005     0.0004     0.0029     0.0000     0.0002     0.0012          0     0.0005     0.0008     0.0005     0.0006          0          0     0.0000          0     0.0000     0.0024     0.0001     0.0000     0.0003     0.0008     0.0002     0.0008     0.0014     0.0009     0.0018     0.0004     0.0016     0.0002     0.0000     0.0000     0.0000          0     0.0035     0.0017          0     0.0026     0.0000     0.0008     0.0026     0.0009     0.0013     0.0000     0.0000     0.0005     0.0001     0.0112          0     0.0000     0.0003     0.0003     0.0006     0.0000     0.0004     0.0030     0.0035     0.0015     0.0004     0.0049     0.0017     0.0003     0.0011     0.0019          0     0.0000     0.0051     0.0021     0.0029     0.0029     0.0000     0.0041     0.0044     0.0074     0.0000     0.0000     0.0002     0.0016     0.0017     0.0000     0.0001     0.0002     0.0000     0.0023     0.0017     0.0009     0.0006     0.0066     0.0019     0.0024     0.0008     0.0035     0.0043     0.0006     0.0001     0.0083     0.0048     0.0033          0     0.0000     0.0022     0.0001     0.0013     0.0000     0.0046     0.0040     0.0114     0.0122     0.0035     0.0004     0.0006     0.0020     0.0038     0.0029     0.0014     0.0500     0.0500     0.0082     0.0025     0.0017     0.0013     0.0019     0.0010     0.0129     0.0017     0.0010          0     0.0127     0.0108     0.0001     0.0010     0.0021     0.0151     0.0003     0.0029     0.0008     0.0006     0.0105     0.0071     0.0500     0.0500     0.0500     0.0167     0.0044     0.0158     0.0014     0.0032     0.0079     0.0108     0.0001     0.0137     0.0299     0.0012     0.0092     0.0047     0.0000     0.0027     0.0071     0.0100     0.0239     0.0500     0.0500     0.0500     0.0068     0.0022     0.0041     0.0515     0.0153     0.0012     0.0337     0.0021     0.0060     0.0659     0.0017     0.0076     0.0048     0.0500     0.0500     0.0500     0.0167     0.0545     0.0315     0.0478     0.0306     0.0295     0.0306     0.0397     0.0345     0.0104     0.0500     0.0500     0.0500     0.0220     0.0099     0.0647     0.0114     0.0196     0.0674     0.0183     0.0301     0.0500     0.0500     0.0500     0.0710          0     0.0994     0.1000     0.0963          0     0.0605     0.0500     0.0500     0.0500     0.0500     0.0959     0.0999     0.0987     0.0903     0.0500     0.0500     0.0500     0.0500     0.0500     0.0321     0.0500     0.0500];

% div angle 20 degrees, 391 LEDs
% for b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   20];
% P_m = [ 0.0037     0.0056     0.0064     0.0064     0.0056     0.0064     0.0064     0.0042     0.0060     0.0060     0.0042     0.0060     0.0060     0.0042     0.0060     0.0060     0.0042     0.0060     0.0060     0.0054     0.0065     0.0041     0.0071     0.0058     0.0065     0.0059     0.0066     0.0066     0.0059     0.0065     0.0058     0.0071     0.0041     0.0065     0.0054     0.0059     0.0063     0.0051     0.0055     0.0049     0.0058     0.0072     0.0058     0.0063     0.0063     0.0058     0.0072     0.0058     0.0049     0.0055     0.0051     0.0063     0.0059     0.0054     0.0064     0.0049     0.0048     0.0065     0.0058     0.0064     0.0064     0.0058     0.0065     0.0048     0.0049     0.0064     0.0054     0.0064     0.0049     0.0048     0.0065     0.0058     0.0064     0.0064     0.0058     0.0065     0.0048     0.0049     0.0064     0.0062     0.0056     0.0059     0.0063     0.0047     0.0064     0.0065     0.0066     0.0066     0.0065     0.0064     0.0047     0.0063     0.0059     0.0056     0.0062     0.0056     0.0059     0.0063     0.0047     0.0064     0.0065     0.0066     0.0066     0.0065     0.0064     0.0047     0.0063     0.0059     0.0056     0.0080     0.0079     0.0058     0.0064     0.0063     0.0069     0.0073     0.0066     0.0073     0.0080     0.0070     0.0065     0.0064     0.0063     0.0069     0.0068     0.0070     0.0073     0.0083     0.0083     0.0073     0.0070     0.0113     0.0126     0.0063     0.0064     0.0065     0.0070     0.0080     0.0073     0.0066     0.0073     0.0069     0.0063     0.0064     0.0058     0.0079     0.0094     0.0084     0.0087     0.0086     0.0067     0.0076     0.0076     0.0067     0.0093     0.0092     0.0079     0.0094     0.0088     0.0083     0.0086     0.0068     0.0072     0.0070     0.0082     0.0083     0.0088     0.0083     0.0083     0.0088     0.0083     0.0287     0.0144     0.0161     0.0120     0.0323     0.0083     0.0088     0.0094     0.0079     0.0092     0.0093     0.0067     0.0076     0.0076     0.0067     0.0086     0.0087     0.0084     0.0109     0.0103     0.0098     0.0090     0.0084     0.0096     0.0098     0.0093     0.0098     0.0099     0.0095     0.0090     0.0084     0.0096     0.0090     0.0093     0.0103     0.0103     0.0093     0.0376     0.0449     0.0306     0.0374     0.0095     0.0099     0.0098     0.0093     0.0098     0.0096     0.0084     0.0090     0.0098     0.0103     0.0152     0.0116     0.0111     0.0103     0.0103     0.0108     0.0113     0.0111     0.0111     0.0113     0.0108     0.0103     0.0103     0.0111     0.0116     0.0152     0.0116     0.0620     0.0533     0.0532     0.0582     0.0113     0.0111     0.0111     0.0113     0.0108     0.0103     0.0103     0.0111     0.0116     0.0294     0.0235     0.0117     0.0115     0.0115     0.0117     0.0235     0.0294     0.0235     0.0117     0.0115     0.0115     0.0117     0.0235     0.0294     0.0235     0.0692     0.0669     0.0669     0.0692     0.0235     0.0294     0.0235     0.0117     0.0115     0.0115     0.0117     0.0235     0.0394     0.0353     0.0234     0.0200     0.0196     0.0316     0.0346     0.0354     0.0336     0.0243     0.0244     0.0367     0.0397     0.0397     0.0367     0.0820     0.0819     0.0836     0.0354     0.0346     0.0316     0.0196     0.0200     0.0234     0.0353     0.0500     0.0500     0.0386     0.0303     0.0456     0.0500     0.0500     0.0387     0.0345     0.0418     0.0500     0.0500     0.0418     0.0837     0.0840     0.0500     0.0500     0.0456     0.0303     0.0386     0.0500     0.0500     0.0500     0.0468     0.0500     0.0500     0.0500     0.0468     0.0500     0.0500     0.0500     0.0847     0.0500     0.0500     0.0500     0.0468     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500];
% div angle 10 degrees, 391 LEDs
% for b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   20];
% P_m = [0.0036     0.0073     0.0073     0.0073     0.0073     0.0073     0.0073     0.0035     0.0076     0.0076     0.0035     0.0076     0.0076     0.0035     0.0076     0.0076     0.0035     0.0076     0.0076     0.0080     0.0083     0.0034     0.0182     0.0080     0.0050     0.0050     0.0080     0.0080     0.0050     0.0050     0.0080     0.0182     0.0034     0.0083     0.0032     0.0085     0.0061     0.0061     0.0084     0.0032     0.0037     0.0082     0.0037     0.0085     0.0085     0.0037     0.0082     0.0037     0.0032     0.0084     0.0061     0.0061     0.0085     0.0090     0.0063     0.0037     0.0049     0.0089     0.0063     0.0071     0.0071     0.0063     0.0089     0.0049     0.0037     0.0063     0.0090     0.0063     0.0037     0.0049     0.0089     0.0063     0.0071     0.0071     0.0063     0.0089     0.0049     0.0037     0.0063     0.0052     0.0078     0.0074     0.0071     0.0049     0.0080     0.0056     0.0052     0.0052     0.0056     0.0080     0.0049     0.0071     0.0074     0.0078     0.0052     0.0078     0.0074     0.0071     0.0049     0.0080     0.0056     0.0052     0.0052     0.0056     0.0080     0.0049     0.0071     0.0074     0.0078     0.0072     0.0063     0.0066     0.0064     0.0064     0.0082     0.0064     0.0066     0.0050     0.0072     0.0062     0.0042     0.0083     0.0064     0.0067     0.0064     0.0051     0.0050     0.0062     0.0062     0.0050     0.0051     0.0064     0.0067     0.0064     0.0083     0.0042     0.0062     0.0072     0.0050     0.0066     0.0064     0.0082     0.0064     0.0064     0.0066     0.0063     0.0072     0.0091     0.0074     0.0080     0.0062     0.0076     0.0069     0.0080     0.0080     0.0074     0.0077     0.0072     0.0074     0.0062     0.0080     0.0052     0.0076     0.0052     0.0080     0.0061     0.0074     0.0072     0.0072     0.0074     0.0061     0.0080     0.0052     0.0076     0.0052     0.0080     0.0062     0.0074     0.0072     0.0077     0.0074     0.0080     0.0080     0.0069     0.0076     0.0062     0.0080     0.0074     0.0091     0.0188     0.0196     0.0095     0.0088     0.0089     0.0088     0.0080     0.0196     0.0188     0.0196     0.0081     0.0070     0.0070     0.0080     0.0070     0.0081     0.0096     0.0096     0.0081     0.0070     0.0080     0.0070     0.0070     0.0081     0.0196     0.0188     0.0196     0.0080     0.0088     0.0066     0.0296     0.0095     0.0196     0.0188     0.0196     0.0218     0.0087     0.0096     0.0105     0.0219     0.0323     0.0323     0.0219     0.0105     0.0096     0.0079     0.0218     0.0196     0.0188     0.0196     0.0218     0.0079     0.0096     0.0105     0.0219     0.0323     0.0323     0.0219     0.0105     0.0405     0.0195     0.0218     0.0196     0.0500     0.0500     0.0348     0.0328     0.0282     0.0348     0.0500     0.0500     0.0500     0.0348     0.0282     0.0282     0.0348     0.0500     0.0500     0.0500     0.0348     0.0282     0.0282     0.0348     0.0500     0.0500     0.0500     0.0348     0.0282     0.0628     0.0348     0.0500     0.0500     0.0500     0.0500     0.0393     0.0500     0.0500     0.0500     0.0500     0.0500     0.0283     0.0283     0.0500     0.0500     0.0500     0.0500     0.0283     0.0283     0.0500     0.0500     0.0500     0.0500     0.0500     0.0393     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500];
% P_m = [0.0038     0.0077     0.0077     0.0077     0.0077     0.0077     0.0077     0.0044     0.0080     0.0080     0.0044     0.0080     0.0080     0.0044     0.0080     0.0080     0.0044     0.0080     0.0080     0.0084     0.0081     0.0050     0.0213     0.0084     0.0065     0.0065     0.0084     0.0084     0.0065     0.0065     0.0084     0.0213     0.0050     0.0081     0.0061     0.0089     0.0087     0.0064     0.0089     0.0061     0.0063     0.0087     0.0067     0.0089     0.0089     0.0067     0.0087     0.0063     0.0061     0.0089     0.0064     0.0087     0.0089     0.0094     0.0066     0.0066     0.0071     0.0094     0.0066     0.0064     0.0064     0.0066     0.0094     0.0071     0.0066     0.0066     0.0094     0.0066     0.0066     0.0071     0.0094     0.0066     0.0064     0.0064     0.0066     0.0094     0.0071     0.0066     0.0066     0.0065     0.0082     0.0078     0.0074     0.0066     0.0084     0.0064     0.0065     0.0065     0.0064     0.0084     0.0066     0.0074     0.0078     0.0082     0.0065     0.0082     0.0078     0.0074     0.0066     0.0084     0.0064     0.0065     0.0065     0.0064     0.0084     0.0066     0.0074     0.0078     0.0082     0.0076     0.0067     0.0067     0.0068     0.0086     0.0086     0.0068     0.0070     0.0065     0.0076     0.0065     0.0067     0.0087     0.0068     0.0070     0.0067     0.0065     0.0065     0.0065     0.0065     0.0065     0.0065     0.0067     0.0070     0.0068     0.0087     0.0067     0.0065     0.0076     0.0065     0.0070     0.0068     0.0086     0.0086     0.0068     0.0067     0.0067     0.0075     0.0096     0.0078     0.0084     0.0065     0.0080     0.0086     0.0084     0.0084     0.0078     0.0081     0.0075     0.0078     0.0065     0.0084     0.0065     0.0080     0.0065     0.0084     0.0064     0.0078     0.0075     0.0075     0.0078     0.0064     0.0084     0.0065     0.0080     0.0065     0.0084     0.0065     0.0078     0.0075     0.0081     0.0078     0.0084     0.0084     0.0086     0.0080     0.0065     0.0084     0.0078     0.0096     0.0218     0.0227     0.0100     0.0107     0.0078     0.0093     0.0084     0.0227     0.0219     0.0096     0.0085     0.0073     0.0073     0.0084     0.0073     0.0085     0.0101     0.0101     0.0085     0.0073     0.0084     0.0073     0.0073     0.0085     0.0096     0.0219     0.0227     0.0084     0.0093     0.0076     0.0236     0.0100     0.0227     0.0219     0.0227     0.0248     0.0110     0.0105     0.0137     0.0249     0.0352     0.0352     0.0249     0.0137     0.0102     0.0084     0.0248     0.0227     0.0219     0.0227     0.0248     0.0084     0.0102     0.0137     0.0249     0.0352     0.0352     0.0249     0.0137     0.0327     0.0146     0.0248     0.0227     0.0500     0.0500     0.0374     0.0340     0.0312     0.0374     0.0500     0.0500     0.0500     0.0374     0.0312     0.0312     0.0374     0.0500     0.0500     0.0500     0.0374     0.0312     0.0312     0.0374     0.0500     0.0500     0.0500     0.0374     0.0312     0.0540     0.0374     0.0500     0.0500     0.0500     0.0500     0.0408     0.0500     0.0500     0.0500     0.0500     0.0500     0.0312     0.0313     0.0500     0.0500     0.0500     0.0500     0.0313     0.0312     0.0500     0.0500     0.0500     0.0500     0.0500     0.0408     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500];
% P_m = min(0.1,P_m+P_m*tol);


% for 19 layers, P_m is below
% P_m = [0.0058 0.0098 0.0098 0.0098 0.0098 0.0098 0.0098 0.0058 0.0102 0.0102 0.0058 0.0102 0.0102 0.0058 0.0102 0.0102 0.0058 0.0102 0.0102 0.0107 0.0111 0.0058 0.0150 0.0107 0.0064 0.0064 0.0107 0.0107 0.0064 0.0064 0.0107 0.0150 0.0058 0.0111 0.0058 0.0114 0.0079 0.0079 0.0114 0.0058 0.0058 0.0111 0.0058 0.0114 0.0114 0.0058 0.0111 0.0058 0.0058 0.0114 0.0079 0.0079 0.0114 0.0122 0.0082 0.0058 0.0062 0.0121 0.0082 0.0095 0.0095 0.0082 0.0121 0.0062 0.0058 0.0082 0.0122 0.0082 0.0058 0.0062 0.0121 0.0082 0.0095 0.0095 0.0082 0.0121 0.0062 0.0058 0.0082 0.0193 0.0104 0.0099 0.0094 0.0061 0.0107 0.0071 0.0066 0.0066 0.0071 0.0107 0.0061 0.0094 0.0099 0.0104 0.0066 0.0104 0.0099 0.0094 0.0061 0.0107 0.0071 0.0066 0.0066 0.0071 0.0107 0.0061 0.0094 0.0099 0.0104 0.0175 0.0083 0.0087 0.0084 0.0084 0.0110 0.0084 0.0087 0.0063 0.0096 0.0081 0.0058 0.0112 0.0084 0.0088 0.0084 0.0065 0.0063 0.0081 0.0081 0.0063 0.0065 0.0084 0.0088 0.0084 0.0112 0.0058 0.0081 0.0096 0.0063 0.0087 0.0084 0.0110 0.0084 0.0084 0.0087 0.0083 0.0176 0.0124 0.0098 0.0107 0.0081 0.0102 0.0092 0.0108 0.0108 0.0098 0.0104 0.0095 0.0098 0.0081 0.0107 0.0066 0.0102 0.0066 0.0108 0.0080 0.0098 0.0095 0.0095 0.0098 0.0080 0.0108 0.0066 0.0102 0.0066 0.0107 0.0081 0.0098 0.0095 0.0104 0.0098 0.0108 0.0108 0.0092 0.0102 0.0081 0.0107 0.0098 0.0124 0.0151 0.0131 0.0152 0.0130 0.0092 0.0119 0.0092 0.0087 0.0119 0.0092 0.0130 0.0126 0.0152 0.0151 0.0131 0.0152 0.0109 0.0107 0.0119 0.0107 0.0087 0.0119 0.0092 0.0107 0.0109 0.0152 0.0151 0.0151 0.0152 0.0109 0.0107 0.0092 0.0119 0.0087 0.0107 0.0119 0.0107 0.0109 0.0152 0.0131 0.0151 0.0152 0.0126 0.0130 0.0092 0.0119 0.0137 0.0133 0.0119 0.0092 0.0130 0.0152 0.0131 0.0151 0.0261 0.0152 0.0169 0.0141 0.0138 0.0107 0.0132 0.0107 0.0138 0.0169 0.0169 0.0152 0.0261 0.0151 0.0152 0.0152 0.0169 0.0141 0.0107 0.0092 0.0132 0.0107 0.0196 0.0169 0.0268 0.0152 0.0261 0.0261 0.0152 0.0268 0.0169 0.0196 0.0107 0.0132 0.0092 0.0107 0.0141 0.0169 0.0152 0.0152 0.0151 0.0261 0.0152 0.0169 0.0169 0.0138 0.0126 0.0420 0.0127 0.0138 0.0141 0.0169 0.0152 0.0261 0.0500 0.0500 0.0500 0.0500 0.0281 0.0196 0.0148 0.0132 0.0132 0.0148 0.0196 0.0281 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0281 0.0196 0.0148 0.0132 0.0132 0.0148 0.0196 0.0281 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0281 0.0196 0.0148 0.0132 0.0132 0.0148 0.0196 0.0281 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0281 0.0196 0.0551 0.0427 0.0427 0.0551 0.0196 0.0281 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0310 0.0310 0.0226 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0226 0.0310 0.0310 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0310 0.0310 0.0226 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0651 0.0737 0.0737 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500];
% P_m = [0.0036  0.0073  0.0073  0.0073  0.0073  0.0073  0.0073  0.0035  0.0076  0.0076  0.0035  0.0076  0.0076  0.0035  0.0076  0.0076  0.0035  0.0076  0.0076  0.0080  0.0083  0.0034  0.0182  0.0080  0.0050  0.0050  0.0080  0.0080  0.0050  0.0050  0.0080  0.0182  0.0034  0.0083  0.0032  0.0085  0.0061  0.0061  0.0084  0.0032  0.0037  0.0082  0.0037  0.0085  0.0085  0.0037  0.0082  0.0037  0.0032  0.0084  0.0061  0.0061  0.0085  0.0090  0.0063  0.0037  0.0049  0.0089  0.0063  0.0071  0.0071  0.0063  0.0089  0.0049  0.0037  0.0063  0.0090  0.0063  0.0037  0.0049  0.0089  0.0063  0.0071  0.0071  0.0063  0.0089  0.0049  0.0037  0.0063  0.0052  0.0078  0.0074  0.0071  0.0049  0.0080  0.0056  0.0052  0.0052  0.0056  0.0080  0.0049  0.0071  0.0074  0.0078  0.0052  0.0078  0.0074  0.0071  0.0049  0.0080  0.0056  0.0052  0.0052  0.0056  0.0080  0.0049  0.0071  0.0074  0.0078  0.0072  0.0063  0.0066  0.0064  0.0064  0.0082  0.0064  0.0066  0.0050  0.0072  0.0062  0.0042  0.0083  0.0064  0.0067  0.0064  0.0051  0.0050  0.0062  0.0062  0.0050  0.0051  0.0064  0.0067  0.0064  0.0083  0.0042  0.0062  0.0072  0.0050  0.0066  0.0064  0.0082  0.0064  0.0064  0.0066  0.0063  0.0072  0.0091  0.0074  0.0080  0.0062  0.0076  0.0069  0.0080  0.0080  0.0074  0.0077  0.0072  0.0074  0.0062  0.0080  0.0052  0.0076  0.0052  0.0080  0.0061  0.0074  0.0072  0.0072  0.0074  0.0061  0.0080  0.0052  0.0076  0.0052  0.0080  0.0062  0.0074  0.0072  0.0077  0.0074  0.0080  0.0080  0.0069  0.0076  0.0062  0.0080  0.0074  0.0091  0.0188  0.0196  0.0095  0.0088  0.0089  0.0088  0.0080  0.0196  0.0188  0.0196  0.0081  0.0070  0.0070  0.0080  0.0070  0.0081  0.0096  0.0096  0.0081  0.0070  0.0080  0.0070  0.0070  0.0081  0.0196  0.0188  0.0196  0.0080  0.0088  0.0066  0.0296  0.0095  0.0196  0.0188  0.0196  0.0218  0.0087  0.0096  0.0105  0.0219  0.0323  0.0323  0.0219  0.0105  0.0096  0.0079  0.0218  0.0196  0.0188  0.0196  0.0218  0.0079  0.0096  0.0105  0.0219  0.0323  0.0323  0.0219  0.0105  0.0405  0.0195  0.0218  0.0196  0.0500  0.0500  0.0348  0.0328  0.0282  0.0348  0.0500  0.0500  0.0500  0.0348  0.0282  0.0282  0.0348  0.0500  0.0500  0.0500  0.0348  0.0282  0.0282  0.0348  0.0500  0.0500  0.0500  0.0348  0.0282  0.0628  0.0348  0.0500  0.0500  0.0500  0.0500  0.0393  0.0500  0.0500  0.0500  0.0500  0.0500  0.0283  0.0283  0.0500  0.0500  0.0500  0.0500  0.0283  0.0283  0.0500  0.0500  0.0500  0.0500  0.0500  0.0393  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500];
% 10 degrees
% P_m = [0 0.0102 0.0175 0.0102 0.0102 0.0102 0.0102 0.0102 0.0102 0.0175 0.0000 0.0109 0.0044 0.0109 0.0000 0.0109 0.0044 0.0109  0 0.0109 0.0044 0.0109  0 0.0109 0.0044 0.0109 0.0117 0.0183 0.0050  0 0.0123 0.0117 0.0117 0.0123  0 0.0050 0.0183 0.0117 0.0183 0.0050  0 0.0123 0.0117 0.0117 0.0123  0 0.0050 0.0183 0.0007 0.0128 0.0019 0.0073 0.0073 0.0019 0.0128 0.0007 0.0128 0.0019 0.0073 0.0073 0.0019 0.0128 0.0007 0.0128 0.0019 0.0073 0.0073 0.0019 0.0128 0.0007 0.0128 0.0019 0.0073 0.0073 0.0019 0.0128 0.0139 0.0086 0.0078 0.0084 0.0047 0.0139 0.0018 0.0078 0.0097 0.0097 0.0078 0.0018 0.0139 0.0047 0.0084 0.0078 0.0086 0.0139 0.0086 0.0078 0.0084 0.0047 0.0139 0.0018 0.0078 0.0097 0.0097 0.0078 0.0018 0.0139 0.0047 0.0084 0.0078 0.0086 0.0064 0.0151 0.0062 0.0104 0.0096 0.0045 0.0096 0.0104 0.0062 0.0151 0.0054 0.0151 0.0062 0.0104 0.0096 0.0045 0.0096 0.0104 0.0062 0.0151 0.0116 0.0151 0.0062 0.0104 0.0096 0.0045 0.0096 0.0104 0.0062 0.0151 0.0054 0.0151 0.0062 0.0104 0.0096 0.0045 0.0096 0.0104 0.0062 0.0151 0.0105 0.0049 0.0050 0.0052 0.0081 0.0121 0.0087 0.0081 0.0124 0.0031 0.0079 0.0099 0.0076 0.0049 0.0086 0.0082 0.0082 0.0087 0.0082 0.0124 0.0086 0.0049 0.0071 0.0071 0.0049 0.0086 0.0124 0.0082 0.0087 0.0082 0.0082 0.0086 0.0049 0.0076 0.0099 0.0079 0.0031 0.0124 0.0081 0.0087 0.0121 0.0081 0.0052 0.0049 0.0049 0.0104 0.0111 0.0103 0.0118 0.0117 0.0054 0.0108 0.0094 0.0105 0.0117 0.0103 0.0103 0.0098 0.0098 0.0103 0.0103 0.0117 0.0105 0.0094 0.0108 0.0054 0.0117 0.0118 0.0103 0.0111 0.0331 0.0111 0.0103 0.0118 0.0117 0.0054 0.0108 0.0094 0.0105 0.0117 0.0103 0.0103 0.0098 0.0098 0.0103 0.0103 0.0117 0.0105 0.0094 0.0108 0.0054 0.0117 0.0118 0.0103 0.0111 0.0184 0.0154 0.0189 0.0119 0.0117 0.0136 0.0117 0.0086 0.0117 0.0094 0.0117 0.0119 0.0189 0.0154 0.0184 0.0190 0.0146 0.0152 0.0094 0.0136 0.0094 0.0086 0.0136 0.0094 0.0117 0.0119 0.0190 0.0184 0.0184 0.0190 0.0119 0.0117 0.0094 0.0136 0.0086 0.0094 0.0136 0.0094 0.0152 0.0146 0.0190 0.0184 0.0154 0.0189 0.0119 0.0117 0.0094 0.0117 0.0086 0.0117 0.0136 0.0117 0.0119 0.0189 0.0154 0.0184 0.0335 0.0190 0.0216 0.0215 0.0164 0.0116 0.0155 0.0155 0.0116 0.0164 0.0215 0.0216 0.0190 0.0335 0.0184 0.0335 0.0190 0.0216 0.0215 0.0164 0.0116 0.0155 0.0155 0.0116 0.0164 0.0215 0.0216 0.0190 0.0335 0.0184 0.0335 0.0190 0.0216 0.0215 0.0164 0.0116 0.0155 0.0155 0.0116 0.0164 0.0215 0.0216 0.0190 0.0335 0.0184 0.0335 0.0190 0.0216 0.0215 0.0164 0.0116 0.0155 0.0155 0.0116 0.0164 0.0215 0.0216 0.0190 0.0335 0.0500 0.0500 0.0500 0.0500 0.0361 0.0251 0.0180 0.0288 0.0155 0.0288 0.0180 0.0251 0.0361 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0361 0.0251 0.0180 0.0288 0.0155 0.0288 0.0180 0.0251 0.0361 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0361 0.0251 0.0180 0.0288 0.0155 0.0288 0.0180 0.0251 0.0361 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0361 0.0251 0.0180 0.0288 0.0155 0.0288 0.0180 0.0251 0.0361 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0289 0.0399 0.0399 0.0289 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0289 0.0399 0.0399 0.0289 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0289 0.0399 0.0399 0.0289 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0289 0.0399 0.0399 0.0289 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500];
% 30 degrees

% for b = [11 14 17 21 25 30 60]
% P_m = [0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 0.0000 0.0321  0  0  0  0 0.0080 0.0000  0  0  0 0.0079 0.0000  0 0.0000  0 0.0319  0 0.0000  0  0  0  0  0 0.0000  0 0.0056 0.0000 0.0082 0.0020  0  0 0.0000  0 0.0000  0  0  0 0.0062  0  0  0  0 0.0032 0.0127 0.0021  0  0  0  0 0.0235 0.0250  0  0  0  0 0.0050 0.0096 0.0064  0  0  0 0.0001 0.1000  0  0 0.0159  0  0  0 0.0671 0.0565  0  0  0 0.0451  0  0 0.0668  0  0 0.0423  0  0  0 0.0642 0.0587  0  0  0 0.0152  0  0];

% for b = [11 14 17 21 25 30 30]
% P_m =[0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0182 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0189 0.0189 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0443 0.0400 0.0363 0.0364 0.0332 0.0383 0.0416 0.0420 0.0409 0.0388 0.0358 0.0410 0.0444 0.0444 0.0410 0.0358 0.0388 0.0409 0.0420 0.0416 0.0383 0.0332 0.0364 0.0363 0.0400 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500];
% for b = [11 14 17 21 25 30 50]
% P_m=[0 0.0372  0 0.0287  0  0 0.0000  0  0  0 0.0216  0  0 0.0092  0 0.0165 0.0018  0 0.0110 0.0337  0  0  0 0.0184 0.0000  0 0.0009 0.0081  0 0.0000  0 0.0040  0  0  0 0.0077  0 0.0000  0 0.0054  0 0.0018 0.0021 0.0334  0  0 0.0000  0  0 0.0376  0  0  0 0.0343 0.0056 0.0000  0 0.0012 0.0287 0.0110  0 0.0003  0  0 0.1000  0 0.0173 0.0183 0.0026  0 0.0778  0  0 0.0226  0  0 0.0635 0.0683  0  0 0.0268 0.0062  0 0.0941  0 0.0043 0.0264  0  0  0 0.0468 0.1000 0.0542 0.0857 0.0093 0.0576 0.0982 0.0930 0.0346 0.0160 0.0915 0.0519 0.1000 0.0585  0 0.0566 0.1000 0.0534 0.0857 0.0156 0.0361 0.0798 0.0909 0.0520 0.0242 0.0722 0.0713 0.1000 0.0403];
% for b = [11 14 17 21 25 30 15]
% P_m=[ 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0150 0.0500 0.0312 0.0178 0.0150 0.0311 0.0394 0.0400 0.0272 0.0189 0.0235 0.0394 0.0394 0.0235 0.0189 0.0272 0.0400 0.0394 0.0311 0.0150 0.0178 0.0312 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500];

% Bulb radius = 50cm, 391 LEDs
% for b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   40]; 
% P_m = [0.0001          0     0.0000     0.0026          0     0.0031  0.0005     0.0000          0     0.0037     0.0017     0.0000     0.0000    0.0000     0.0000     0.0006     0.0019     0.0002          0     0.0000     0.0021     0.0014     0.0009     0.0000     0.0003     0.0212          0     0.0003     0.0097     0.0073     0.0005     0.0001     0.0061     0.0037          0     0.0003     0.0023     0.0044     0.0073     0.0000     0.0026     0.0083     0.0025     0.0000     0.0000     0.0095     0.0185     0.0018     0.0000     0.0032     0.0015     0.0125     0.0028     0.0024     0.0001     0.0001     0.0004     0.0079     0.0023     0.0011     0.0008     0.0003     0.0017     0.0020     0.0007     0.0001     0.0132     0.0000     0.0009     0.0052     0.0037     0.0024     0.0006     0.0010     0.0010     0.0038     0.0008     0.0001     0.0012     0.0022     0.0001     0.0002     0.0026     0.0071     0.0026     0.0017     0.0003     0.0006     0.0014     0.0011     0.0002     0.0015     0.0036     0.0006     0.0015     0.0003     0.0001     0.0013     0.0005     0.0016     0.0009     0.0017     0.0035     0.0022     0.0023     0.0015     0.0025     0.0013     0.0001     0.0202     0.0001     0.0000     0.0052     0.0017     0.0024     0.0030     0.0000     0.0006     0.0111     0.0004     0.0015     0.0013     0.0003     0.0022     0.0009     0.0009     0.0000     0.0012     0.0007     0.0000     0.0000     0.0008     0.0049     0.0005     0.0002     0.0047     0.0018     0.0072     0.0006     0.0003     0.0039     0.0041     0.0009     0.0103     0.0000     0.0008     0.0039     0.0002     0.0003     0.0005     0.0014     0.0028     0.0006     0.0050     0.0008     0.0009     0.0003     0.0059     0.0014     0.0014     0.0035     0.0010     0.0039     0.0002     0.0008     0.0000     0.0001     0.0137     0.0225     0.0000     0.0001     0.0002     0.0019     0.0009     0.0001     0.0004     0.0044     0.0014     0.0022     0.0001     0.0002     0.0004     0.0040     0.0029     0.0185     0.0020     0.0001     0.0000     0.0000     0.0001     0.0001     0.0015     0.0106     0.0025     0.0074     0.0068     0.0000     0.0169     0.0000     0.0017     0.0001     0.0097     0.0027     0.0146     0.0013     0.0013     0.0008     0.0002     0.0117     0.0004     0.0017     0.0004     0.0010     0.0000     0.0267     0.0001     0.0010     0.0023     0.0009     0.0053     0.0020     0.0000     0.0351     0.0011     0.0089     0.0060     0.0021     0.0142     0.0046     0.0002     0.0023     0.0146     0.0003     0.0010     0.0026     0.0004     0.0021     0.0425     0.0002     0.0019     0.0004     0.0044     0.0025     0.0060     0.0003     0.0004     0.0005     0.0027     0.0023     0.0136     0.0013     0.0003     0.0046     0.0002     0.0261     0.0105     0.0003     0.0096     0.0019     0.0751     0.0014     0.0005     0.0003     0.0130     0.0010     0.0053     0.0341     0.0009     0.0025     0.0106     0.0010     0.0029     0.0005     0.0688     0.0042     0.0011     0.0007     0.0219     0.0075     0.0018     0.0456     0.0043     0.0104     0.0134     0.0121     0.0038     0.0276     0.0022     0.0009     0.0047     0.0040     0.0174     0.0079     0.0049     0.0253     0.0083     0.0040     0.0044     0.0091     0.0286     0.0053     0.0029     0.0161     0.0123     0.0033     0.0001     0.0192     0.0070     0.0111     0.0177     0.0529     0.0067     0.0392     0.0137     0.0229     0.0225     0.0323     0.0312     0.0176     0.0110     0.0059     0.0488     0.0154     0.0126     0.0166     0.0291     0.0107     0.0531     0.0443     0.0292     0.0085     0.0449     0.0416     0.0340     0.0073     0.0215     0.0292     0.0628     0.0017     0.0426     0.0238     0.0316     0.0180     0.0885     0.0832     0.0487     0.0904     0.0747     0.0545     0.0450     0.0903     0.0926     0.0727     0.0847     0.0865     0.0554     0.0989     0.0999     0.0493     0.0990     0.0953     0.0953     0.0994     0.0621     0.0997     0.0959     0.0500     0.0971     0.0636     0.0587     0.0991     0.0500     0.0994     0.0426     0.0615     0.0993     0.0500     0.0997     0.0500     0.0995     0.0500     0.0500     0.0996     0.0500     0.0997     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500];
% 40cm, 391 LEDs
% for b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   40]; 
% P_m = [0.0000     0.0002          0     0.0001     0.0012          0          0     0.0000          0     0.0000          0     0.0000     0.0007     0.0000     0.0017     0.0000     0.0000     0.0000     0.0001          0     0.0011     0.0050     0.0015     0.0000     0.0013     0.0067     0.0004     0.0017     0.0027     0.0001     0.0000     0.0026     0.0066     0.0003          0     0.0001     0.0017     0.0021     0.0001     0.0002     0.0028     0.0095     0.0051     0.0021     0.0023     0.0017     0.0025     0.0027     0.0005     0.0002     0.0000     0.0093     0.0018     0.0016     0.0000     0.0021     0.0105     0.0010     0.0026     0.0010     0.0003     0.0000     0.0004     0.0140     0.0013     0.0002     0.0058     0.0003     0.0004     0.0079     0.0000     0.0001     0.0003     0.0003     0.0013     0.0064     0.0195     0.0007     0.0000     0.0031     0.0010     0.0003     0.0019     0.0013     0.0021     0.0010     0.0053     0.0126     0.0010     0.0019     0.0001     0.0013     0.0004     0.0013     0.0003     0.0015     0.0010     0.0015     0.0007     0.0010     0.0016     0.0047     0.0141     0.0009     0.0012     0.0016     0.0079     0.0055     0.0000     0.0005     0.0000     0.0002     0.0040     0.0052     0.0076     0.0045     0.0001     0.0008     0.0145     0.0000     0.0007     0.0016     0.0006     0.0009     0.0011     0.0053     0.0002     0.0088     0.0038     0.0008     0.0092     0.0015     0.0001     0.0007     0.0040     0.0002     0.0000     0.0078     0.0000     0.0007     0.0048     0.0030     0.0010     0.0011     0.0000     0.0001     0.0049     0.0027     0.0001     0.0005     0.0013     0.0208     0.0001     0.0012     0.0074     0.0044     0.0113     0.0127     0.0000     0.0052     0.0047     0.0000     0.0007     0.0059     0.0059     0.0004     0.0008     0.0116     0.0042     0.0007     0.0007     0.0047     0.0025     0.0005     0.0001     0.0066     0.0009     0.0005     0.0222     0.0152     0.0010     0.0037     0.0021     0.0016     0.0206     0.0001     0.0007     0.0002     0.0000     0.0014     0.0012     0.0009     0.0013     0.0079     0.0019     0.0057     0.0004     0.0134     0.0002     0.0293     0.0008     0.0002     0.0017     0.0049     0.0006     0.0039     0.0099     0.0001     0.0047     0.0006     0.0007     0.0008     0.0123     0.0000     0.0215     0.0008     0.0109     0.0026     0.0017     0.0020     0.0002     0.0004     0.0318     0.0024     0.0039     0.0060     0.0170     0.0003     0.0014     0.0000     0.0001     0.0097     0.0020     0.0073     0.0053     0.0006     0.0039     0.0580     0.0053     0.0002     0.0051     0.0048     0.0011     0.0036     0.0000     0.0001     0.0046     0.0005     0.0266     0.0019     0.0057     0.0021     0.0019     0.0057     0.0044     0.0025     0.0072     0.0081     0.0006     0.0411     0.0045     0.0004     0.0047     0.0017     0.0009     0.0004     0.0468     0.0007     0.0003     0.0006     0.0014     0.0024     0.0026     0.0321     0.0071     0.0005     0.0067     0.0024     0.0094     0.0041     0.0531     0.0029     0.0386     0.0023     0.0075     0.0025     0.0030     0.0151     0.0061     0.0114     0.0046     0.0200     0.0036     0.0170     0.0457     0.0029     0.0092     0.0063     0.0105     0.0073     0.0080     0.0084     0.0161     0.0165     0.0007     0.0007     0.0182     0.0389     0.0080     0.0163     0.0277     0.0318     0.0388     0.0114     0.0033     0.0161     0.0230     0.0038     0.0084     0.0286     0.0526     0.0304     0.0312     0.0103     0.0230     0.0082     0.0079     0.0425     0.0487     0.0628     0.0103     0.0363     0.0203     0.0111     0.0209     0.0207     0.0221     0.0300     0.0117     0.0363     0.0463     0.0456     0.0453     0.0739     0.0797     0.0058     0.0774     0.0870     0.0784     0.0709     0.0890     0.0804     0.0147     0.0650     0.0879     0.0747     0.0864     0.1000     0.0220     0.0937     0.0997     0.0993     0.0961     0.0458     0.0931     0.0937     0.0500     0.0964     0.1000     0.0855     0.0997     0.0500     0.0966     0.0882     0.0994     0.0997     0.0500     0.0996     0.0500     0.0867     0.0500     0.0500     0.0920     0.0500     0.0990     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500];
% 60cm, 391 LEDs
% for b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   40]; 
% P_m = [0.0151     0.0000     0.0028     0.0026     0.0079     0.0035     0.0041     0.0001     0.0005     0.0012     0.0034     0.0050     0.0011     0.0006     0.0004     0.0032     0.0024     0.0004     0.0009     0.0000     0.0004     0.0034     0.0010     0.0032     0.0029     0.0019     0.0002     0.0032     0.0133     0.0023     0.0013     0.0009     0.0005     0.0025     0.0000     0.0005     0.0010     0.0088     0.0003     0.0000     0.0021     0.0033     0.0013     0.0011     0.0010     0.0026     0.0055     0.0011     0.0001     0.0001     0.0020     0.0002     0.0003          0     0.0004     0.0007     0.0021     0.0028     0.0002     0.0034     0.0001     0.0009     0.0003     0.0042     0.0010     0.0019     0.0000     0.0045     0.0006     0.0037     0.0006     0.0007     0.0006     0.0023     0.0006     0.0024     0.0001     0.0004     0.0010     0.0010     0.0062     0.0000     0.0003     0.0012     0.0094     0.0000     0.0007     0.0000     0.0018     0.0003     0.0009     0.0029     0.0001     0.0010     0.0054     0.0002     0.0013     0.0046     0.0001     0.0000     0.0040     0.0000     0.0009     0.0048     0.0015     0.0001     0.0009     0.0000     0.0037     0.0033     0.0045     0.0000     0.0015     0.0061     0.0037     0.0077     0.0016     0.0033     0.0203     0.0000     0.0014     0.0004     0.0024     0.0054     0.0029     0.0020     0.0000     0.0006          0     0.0008     0.0025     0.0039     0.0002     0.0007     0.0011     0.0067     0.0000     0.0259     0.0037     0.0004     0.0054     0.0034     0.0033     0.0037     0.0001     0.0051     0.0010     0.0005     0.0035     0.0002     0.0057     0.0020     0.0119     0.0004     0.0006     0.0004     0.0006     0.0191     0.0000     0.0031     0.0006     0.0006     0.0039     0.0013     0.0004     0.0111     0.0000     0.0121     0.0157     0.0017     0.0259     0.0027     0.0005     0.0002     0.0003     0.0032     0.0053     0.0002     0.0161     0.0050     0.0024     0.0034     0.0071     0.0006     0.0028     0.0016     0.0038     0.0003     0.0004     0.0114     0.0130     0.0003     0.0161     0.0003     0.0003     0.0087     0.0001     0.0137     0.0008     0.0083     0.0002     0.0034     0.0123     0.0025     0.0015     0.0000     0.0003     0.0014     0.0050     0.0023     0.0053     0.0000     0.0014     0.0014     0.0197     0.0001     0.0019     0.0049     0.0002     0.0155     0.0006     0.0099     0.0168     0.0001     0.0022     0.0042     0.0037     0.0032     0.0000     0.0134     0.0023     0.0059     0.0030     0.0017     0.0037     0.0037     0.0073     0.0064     0.0025     0.0040     0.0032     0.0007     0.0035     0.0043     0.0029     0.0111     0.0004     0.0014     0.0012     0.0060     0.0009     0.0035     0.0311     0.0042     0.0165     0.0046     0.0026     0.0148     0.0052     0.0085     0.0056     0.0031     0.0112     0.0008     0.0192     0.0026     0.0237     0.0048     0.0178     0.0036     0.0186     0.0015     0.0120     0.0160     0.0077     0.0016     0.0050     0.0062     0.0215     0.0006     0.0114     0.0018     0.0044     0.0087     0.0042     0.0034     0.0253     0.0163     0.0180     0.0042     0.0017     0.0201     0.0061     0.0066     0.0204     0.0081     0.0043     0.0073     0.0125     0.0148     0.0214     0.0033     0.0198     0.0105     0.0012     0.0083     0.0293     0.0155     0.0261     0.0052     0.0135     0.0086     0.0268     0.0257     0.0160     0.0120     0.0114     0.0155     0.0101     0.0168     0.0083     0.0214     0.0048     0.0265     0.0224     0.0195     0.0008     0.0837     0.0399     0.0914     0.0008     0.0799     0.0515     0.0838     0.0009     0.0833     0.0474     0.0725     0.0003     0.0835     0.0423     0.0787     0.0140     0.0835     0.0982     0.0778     0.0781     0.0980     0.0265     0.0317     0.0891     0.0896     0.0778     0.0978     0.0803     0.0386     0.0980     0.0995     0.0302     0.0903     0.0802     0.0895     0.0962     0.0450     0.0802     0.0975     0.0500     0.0996     0.0500     0.0500     0.0973     0.0500     0.1000     0.0500     0.0500     0.0999     0.0500     0.0981     0.0500     0.0925     0.0500     0.0500     0.0936     0.0500     0.0678     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500];
% 70cm, 391 LEDs
% for b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   40]; 
% P_m = [0.0064     0.0117     0.0126     0.0218     0.0242     0.0208     0.0068     0.0000     0.0074     0.0028     0.0003     0.0022     0.0012     0.0006     0.0004     0.0035     0.0002     0.0014     0.0000     0.0000     0.0023     0.0001     0.0010     0.0022     0.0000     0.0005     0.0000     0.0004     0.0011     0.0003     0.0008     0.0002     0.0003     0.0004     0.0000     0.0001     0.0005     0.0018     0.0026     0.0022     0.0015     0.0065     0.0055     0.0000     0.0000     0.0068     0.0085     0.0000     0.0000     0.0004     0.0003     0.0011     0.0005     0.0001     0.0008     0.0015     0.0000     0.0000     0.0001     0.0020     0.0015     0.0061     0.0004     0.0104     0.0028     0.0005     0.0000     0.0001     0.0009     0.0018     0.0002     0.0034     0.0004     0.0044     0.0001     0.0000     0.0002     0.0015     0.0019     0.0016     0.0057     0.0045     0.0035     0.0005     0.0070     0.0022     0.0000     0.0001     0.0002     0.0012     0.0040     0.0034     0.0033     0.0000     0.0118     0.0016     0.0031     0.0043     0.0014     0.0010     0.0001     0.0004     0.0006     0.0000     0.0040     0.0000     0.0013     0.0062     0.0034     0.0013     0.0002     0.0037     0.0016     0.0003     0.0003     0.0001     0.0000     0.0094     0.0078     0.0000     0.0021     0.0002     0.0001     0.0019     0.0000     0.0023     0.0021     0.0016     0.0095     0.0015     0.0024     0.0010     0.0013     0.0000     0.0000     0.0020     0.0001     0.0143     0.0084     0.0000     0.0009     0.0001     0.0004     0.0096     0.0032     0.0012     0.0015     0.0051     0.0002     0.0018     0.0079     0.0000     0.0002     0.0004     0.0002     0.0049     0.0011     0.0082     0.0001     0.0031     0.0001     0.0004     0.0032     0.0016     0.0000     0.0000     0.0021     0.0010     0.0009     0.0030     0.0025     0.0002     0.0021     0.0039     0.0015     0.0006     0.0018     0.0006     0.0080     0.0024     0.0012     0.0000     0.0005     0.0017     0.0006     0.0020     0.0053     0.0022     0.0016     0.0318     0.0091     0.0035     0.0034     0.0029     0.0010     0.0011     0.0030     0.0355     0.0013     0.0036     0.0005     0.0056     0.0017     0.0014     0.0010     0.0005     0.0003     0.0046     0.0004     0.0002     0.0043     0.0002     0.0045     0.0006     0.0349     0.0004     0.0005     0.0008     0.0012     0.0029     0.0026     0.0058     0.0155     0.0007     0.0036     0.0047     0.0017     0.0038     0.0038     0.0030     0.0068     0.0075     0.0041     0.0061     0.0034     0.0083     0.0051     0.0261     0.0045     0.0131     0.0027     0.0042     0.0018     0.0043     0.0150     0.0006     0.0047     0.0102     0.0089     0.0014     0.0004     0.0019     0.0522     0.0049     0.0078     0.0065     0.0073     0.0066     0.0033     0.0437     0.0165     0.0033     0.0031     0.0115     0.0132     0.0046     0.0500     0.0066     0.0016     0.0043     0.0075     0.0154     0.0182     0.0366     0.0015     0.0060     0.0089     0.0021     0.0096     0.0121     0.0079     0.0080     0.0160     0.0103     0.0191     0.0075     0.0072     0.0221     0.0102     0.0022     0.0140     0.0072     0.0231     0.0068     0.0245     0.0025     0.0067     0.0172     0.0238     0.0166     0.0101     0.0229     0.0189     0.0178     0.0006     0.0069     0.0191     0.0371     0.0483     0.0141     0.0200     0.0531     0.0273     0.0257     0.0265     0.0342     0.0142     0.0290     0.0380     0.0265     0.0328     0.0073     0.0080     0.0484     0.0446     0.0167     0.0544     0.0601     0.0623     0.0666     0.0200     0.0764     0.0713     0.0730     0.0054     0.0624     0.0831     0.0766     0.0364     0.0698     0.0597     0.0537     0.0480     0.0927     0.0973     0.0577     0.0969     0.0788     0.0635     0.0508     0.0968     0.0993     0.0517     0.0957     0.0947     0.0284     0.0948     0.0998     0.0216     0.1000     0.0791     0.0751     0.0973     0.0394     0.0916     0.0926     0.0500     0.0865     0.0500     0.0500     0.1000     0.0500     0.0998     0.0500     0.0500     0.0965     0.0500     0.0983     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0893     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500];

% ZI = 3.75cm, 391 LEDs
% for b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   40]; 
% P_m = [0.0000     0.0002          0     0.0001     0.0012          0          0     0.0000          0     0.0000          0     0.0000     0.0007     0.0000     0.0017     0.0000     0.0000     0.0000     0.0001          0     0.0011     0.0050     0.0015     0.0000     0.0013     0.0067     0.0004     0.0017     0.0027     0.0001     0.0000     0.0026     0.0066     0.0003          0     0.0001     0.0017     0.0021     0.0001     0.0002     0.0028     0.0095     0.0051     0.0021     0.0023     0.0017     0.0025     0.0027     0.0005     0.0002     0.0000     0.0093     0.0018     0.0016     0.0000     0.0021     0.0105     0.0010     0.0026     0.0010     0.0003     0.0000     0.0004     0.0140     0.0013     0.0002     0.0058     0.0003     0.0004     0.0079     0.0000     0.0001     0.0003     0.0003     0.0013     0.0064     0.0195     0.0007     0.0000     0.0031     0.0010     0.0003     0.0019     0.0013     0.0021     0.0010     0.0053     0.0126     0.0010     0.0019     0.0001     0.0013     0.0004     0.0013     0.0003     0.0015     0.0010     0.0015     0.0007     0.0010     0.0016     0.0047     0.0141     0.0009     0.0012     0.0016     0.0079     0.0055     0.0000     0.0005     0.0000     0.0002     0.0040     0.0052     0.0076     0.0045     0.0001     0.0008     0.0145     0.0000     0.0007     0.0016     0.0006     0.0009     0.0011     0.0053     0.0002     0.0088     0.0038     0.0008     0.0092     0.0015     0.0001     0.0007     0.0040     0.0002     0.0000     0.0078     0.0000     0.0007     0.0048     0.0030     0.0010     0.0011     0.0000     0.0001     0.0049     0.0027     0.0001     0.0005     0.0013     0.0208     0.0001     0.0012     0.0074     0.0044     0.0113     0.0127     0.0000     0.0052     0.0047     0.0000     0.0007     0.0059     0.0059     0.0004     0.0008     0.0116     0.0042     0.0007     0.0007     0.0047     0.0025     0.0005     0.0001     0.0066     0.0009     0.0005     0.0222     0.0152     0.0010     0.0037     0.0021     0.0016     0.0206     0.0001     0.0007     0.0002     0.0000     0.0014     0.0012     0.0009     0.0013     0.0079     0.0019     0.0057     0.0004     0.0134     0.0002     0.0293     0.0008     0.0002     0.0017     0.0049     0.0006     0.0039     0.0099     0.0001     0.0047     0.0006     0.0007     0.0008     0.0123     0.0000     0.0215     0.0008     0.0109     0.0026     0.0017     0.0020     0.0002     0.0004     0.0318     0.0024     0.0039     0.0060     0.0170     0.0003     0.0014     0.0000     0.0001     0.0097     0.0020     0.0073     0.0053     0.0006     0.0039     0.0580     0.0053     0.0002     0.0051     0.0048     0.0011     0.0036     0.0000     0.0001     0.0046     0.0005     0.0266     0.0019     0.0057     0.0021     0.0019     0.0057     0.0044     0.0025     0.0072     0.0081     0.0006     0.0411     0.0045     0.0004     0.0047     0.0017     0.0009     0.0004     0.0468     0.0007     0.0003     0.0006     0.0014     0.0024     0.0026     0.0321     0.0071     0.0005     0.0067     0.0024     0.0094     0.0041     0.0531     0.0029     0.0386     0.0023     0.0075     0.0025     0.0030     0.0151     0.0061     0.0114     0.0046     0.0200     0.0036     0.0170     0.0457     0.0029     0.0092     0.0063     0.0105     0.0073     0.0080     0.0084     0.0161     0.0165     0.0007     0.0007     0.0182     0.0389     0.0080     0.0163     0.0277     0.0318     0.0388     0.0114     0.0033     0.0161     0.0230     0.0038     0.0084     0.0286     0.0526     0.0304     0.0312     0.0103     0.0230     0.0082     0.0079     0.0425     0.0487     0.0628     0.0103     0.0363     0.0203     0.0111     0.0209     0.0207     0.0221     0.0300     0.0117     0.0363     0.0463     0.0456     0.0453     0.0739     0.0797     0.0058     0.0774     0.0870     0.0784     0.0709     0.0890     0.0804     0.0147     0.0650     0.0879     0.0747     0.0864     0.1000     0.0220     0.0937     0.0997     0.0993     0.0961     0.0458     0.0931     0.0937     0.0500     0.0964     0.1000     0.0855     0.0997     0.0500     0.0966     0.0882     0.0994     0.0997     0.0500     0.0996     0.0500     0.0867     0.0500     0.0500     0.0920     0.0500     0.0990     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500];
% ZI = 2.5cm, 391 LEDs
% P_m = [0     0.0002          0     0.0001     0.0012          0          0     0.0000          0     0.0000          0     0.0000     0.0007     0.0000     0.0017     0.0000     0.0000     0.0000     0.0001          0     0.0011     0.0050     0.0015     0.0000     0.0013     0.0067     0.0004     0.0017     0.0027     0.0001     0.0000     0.0026     0.0066     0.0003     0.0000     0.0001     0.0017     0.0021     0.0001     0.0002     0.0028     0.0095     0.0051     0.0021     0.0023     0.0017     0.0025     0.0027     0.0005     0.0002     0.0000     0.0093     0.0018     0.0016     0.0000     0.0021     0.0105     0.0010     0.0026     0.0010     0.0003     0.0000     0.0004     0.0140     0.0013     0.0002     0.0058     0.0003     0.0004     0.0079     0.0000     0.0001     0.0003     0.0003     0.0013     0.0064     0.0195     0.0007     0.0000     0.0031     0.0010     0.0003     0.0019     0.0013     0.0021     0.0010     0.0053     0.0126     0.0010     0.0019     0.0001     0.0013     0.0004     0.0013     0.0003     0.0015     0.0010     0.0015     0.0007     0.0010     0.0016     0.0047     0.0141     0.0009     0.0012     0.0016     0.0079     0.0055     0.0000     0.0005     0.0000     0.0002     0.0040     0.0052     0.0076     0.0045     0.0001     0.0008     0.0145     0.0000     0.0007     0.0016     0.0006     0.0009     0.0011     0.0053     0.0002     0.0088     0.0038     0.0008     0.0092     0.0015     0.0001     0.0007     0.0040     0.0002     0.0000     0.0078     0.0000     0.0007     0.0048     0.0030     0.0010     0.0011     0.0000     0.0001     0.0049     0.0027     0.0001     0.0005     0.0013     0.0208     0.0001     0.0012     0.0074     0.0044     0.0113     0.0127     0.0000     0.0052     0.0047     0.0000     0.0007     0.0059     0.0059     0.0004     0.0008     0.0116     0.0042     0.0007     0.0007     0.0047     0.0025     0.0005     0.0001     0.0066     0.0009     0.0005     0.0222     0.0152     0.0010     0.0037     0.0021     0.0016     0.0206     0.0001     0.0007     0.0002     0.0000     0.0014     0.0012     0.0009     0.0013     0.0079     0.0019     0.0057     0.0004     0.0134     0.0002     0.0293     0.0008     0.0002     0.0017     0.0049     0.0006     0.0039     0.0099     0.0001     0.0047     0.0006     0.0007     0.0008     0.0123     0.0000     0.0215     0.0008     0.0109     0.0026     0.0017     0.0020     0.0002     0.0004     0.0318     0.0024     0.0039     0.0060     0.0170     0.0003     0.0014     0.0000     0.0001     0.0097     0.0020     0.0073     0.0053     0.0006     0.0039     0.0580     0.0053     0.0002     0.0051     0.0048     0.0011     0.0036     0.0000     0.0001     0.0046     0.0005     0.0266     0.0019     0.0057     0.0021     0.0019     0.0057     0.0044     0.0025     0.0072     0.0081     0.0006     0.0411     0.0045     0.0004     0.0047     0.0017     0.0009     0.0004     0.0468     0.0007     0.0003     0.0006     0.0014     0.0024     0.0026     0.0321     0.0071     0.0005     0.0067     0.0024     0.0094     0.0041     0.0531     0.0029     0.0386     0.0023     0.0075     0.0025     0.0030     0.0151     0.0061     0.0114     0.0046     0.0200     0.0036     0.0170     0.0457     0.0029     0.0092     0.0063     0.0105     0.0073     0.0080     0.0084     0.0161     0.0165     0.0007     0.0007     0.0182     0.0389     0.0080     0.0163     0.0277     0.0318     0.0388     0.0114     0.0033     0.0161     0.0230     0.0038     0.0084     0.0286     0.0526     0.0304     0.0312     0.0103     0.0230     0.0082     0.0079     0.0425     0.0487     0.0628     0.0103     0.0363     0.0203     0.0111     0.0209     0.0207     0.0221     0.0300     0.0117     0.0363     0.0463     0.0456     0.0453     0.0739     0.0797     0.0058     0.0774     0.0870     0.0784     0.0709     0.0890     0.0804     0.0147     0.0650     0.0879     0.0747     0.0864     0.1000     0.0220     0.0937     0.0997     0.0993     0.0961     0.0458     0.0931     0.0937     0.0500     0.0964     0.1000     0.0855     0.0997     0.0500     0.0966     0.0882     0.0994     0.0997     0.0500     0.0996     0.0500     0.0867     0.0500     0.0500     0.0920     0.0500     0.0990     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500];
% ZI = 1.25cm, 391 LEDs
% P_m = [0.0000     0.0000     0.0000          0     0.0001          0          0          0     0.0000     0.0002     0.0000     0.0000     0.0014     0.0000     0.0010          0     0.0018     0.0009     0.0000     0.0000     0.0013     0.0015     0.0079          0     0.0003     0.0052     0.0002     0.0001     0.0066     0.0009     0.0002     0.0027     0.0018     0.0022     0.0008     0.0018     0.0025     0.0032     0.0042     0.0018     0.0005     0.0002     0.0022     0.0003     0.0021     0.0061     0.0007     0.0011     0.0007     0.0011     0.0007     0.0077     0.0007     0.0030     0.0001     0.0008     0.0128     0.0021     0.0001     0.0001     0.0002     0.0001     0.0010     0.0071     0.0012     0.0000     0.0043     0.0004     0.0004     0.0032     0.0006     0.0007     0.0003     0.0000     0.0023     0.0030     0.0045     0.0003     0.0000     0.0007     0.0014     0.0009     0.0162     0.0014     0.0017     0.0024     0.0056     0.0065     0.0017     0.0043     0.0001     0.0034     0.0001     0.0013     0.0029     0.0000     0.0004     0.0028     0.0000     0.0019     0.0034     0.0061     0.0069     0.0005     0.0005     0.0003     0.0052     0.0005     0.0002     0.0028     0.0000     0.0001     0.0003     0.0053     0.0014     0.0009     0.0016     0.0007     0.0062     0.0000     0.0006     0.0167     0.0011     0.0035     0.0013     0.0012     0.0019     0.0114     0.0027     0.0003     0.0028     0.0015     0.0014     0.0000     0.0045     0.0007     0.0008     0.0033     0.0000     0.0009     0.0065     0.0021     0.0112     0.0131     0.0000     0.0008     0.0095     0.0000     0.0001     0.0003     0.0013     0.0310     0.0015     0.0016     0.0049     0.0003     0.0144     0.0200     0.0004     0.0010     0.0024     0.0001     0.0002     0.0065     0.0067     0.0092     0.0010     0.0032     0.0079     0.0004     0.0001     0.0022     0.0152     0.0017     0.0003     0.0053     0.0028     0.0018     0.0213     0.0122     0.0017     0.0031     0.0053     0.0024     0.0270     0.0002     0.0010     0.0000     0.0004     0.0012     0.0000     0.0013     0.0072     0.0039     0.0011     0.0030     0.0017     0.0199     0.0003     0.0112     0.0000     0.0002     0.0013     0.0074     0.0003     0.0039     0.0070     0.0014     0.0073     0.0012     0.0096     0.0002     0.0236     0.0000     0.0203     0.0006     0.0046     0.0009     0.0062     0.0008     0.0008     0.0000     0.0399     0.0017     0.0014     0.0018     0.0121     0.0006     0.0020     0.0008     0.0007     0.0021     0.0002     0.0023     0.0021     0.0019     0.0045     0.0544     0.0062     0.0009     0.0011     0.0028     0.0024     0.0024     0.0002     0.0005     0.0047     0.0043     0.0078     0.0022     0.0026     0.0012     0.0026     0.0060     0.0015     0.0081     0.0043     0.0068     0.0049     0.0361     0.0074     0.0027     0.0031     0.0042     0.0020     0.0059     0.0344     0.0006     0.0019     0.0030     0.0014     0.0017     0.0016     0.0605     0.0009     0.0026     0.0044     0.0014     0.0042     0.0047     0.0484     0.0039     0.0105     0.0035     0.0090     0.0066     0.0019     0.0165     0.0013     0.0147     0.0034     0.0218     0.0092     0.0064     0.0243     0.0079     0.0227     0.0024     0.0191     0.0009     0.0010     0.0170     0.0035     0.0180     0.0097     0.0027     0.0065     0.0401     0.0058     0.0135     0.0365     0.0202     0.0379     0.0392     0.0017     0.0296     0.0170     0.0055     0.0126     0.0300     0.0312     0.0289     0.0123     0.0056     0.0145     0.0201     0.0059     0.0362     0.0540     0.0513     0.0029     0.0389     0.0359     0.0140     0.0111     0.0096     0.0319     0.0238     0.0198     0.0455     0.0471     0.0444     0.0543     0.0824     0.0709     0.0302     0.0619     0.0826     0.0665     0.0779     0.0759     0.0827     0.0352     0.0853     0.0818     0.0642     0.0905     0.0909     0.0426     0.0844     0.0999     0.1000     0.0810     0.0266     0.0998     0.0946     0.0500     0.0947     0.0990     0.0973     0.0999     0.0500     0.0994     0.0898     0.1000     0.0979     0.0500     0.0999     0.0500     0.0979     0.0500     0.0500     0.0954     0.0500     0.0997     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500];

dist = 0;
min_dist = 200;

% while dist<min_dist
    for i=1:u
        rcv_coors(i,1) = randi([1,rs_x],1,1);
        rcv_coors(i,2) = randi([1,rs_y],1,1);
    end
%     dist = Calc_min_dist(rcv_coors);
% end
% rcv_coors
for i=1:u
    for j=1:m
        d = sqrt((FullsectionOrigins(j,1)-rcv_coors(i,1))^2+(FullsectionOrigins(j,2)-rcv_coors(i,2))^2+(FullsectionOrigins(j,3))^2);
        LP = [FullsectionNormals(j,1)-FullsectionOrigins(j,1) FullsectionNormals(j,2)-FullsectionOrigins(j,2) FullsectionNormals(j,3)-FullsectionOrigins(j,3)];
        RP = [rcv_coors(i,1)-FullsectionOrigins(j,1) rcv_coors(i,2)-FullsectionOrigins(j,2) 0-FullsectionOrigins(j,3)];
        Norm = [0 0 h];
        phi = atan2(norm(cross(Norm,-RP)),dot(Norm,-RP));
        shi = atan2(norm(cross(LP,RP)),dot(LP,RP));
        if (shi<=b(end)*pi/180)
            h_mu(j,i) = (A_u/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
        else
            h_mu(j,i) = 0;
        end
    end
end





% disp(h_mu);
% disp(h_mn);

A_mat = zeros(u,m);     % A_mat(i,j)=1 means user i is associated with led j
distances = zeros(u,m);

led_beam_radius = (h-R)*(tan(b(end)/2*pi/180));

for k=1:u
    for l=1:m
        distances(k,l) = sqrt((FullsectionNormals(l,1)-rcv_coors(k,1))^2+(FullsectionNormals(l,2)-rcv_coors(k,2))^2);
    end
end

nearest = zeros(1,m);
scnd_nearest = zeros(1,m);
assigned = zeros(1,m);

for l=1:m
    min_dist = 600;
    for k=1:u
        if (distances(k,l)<led_beam_radius && distances(k,l)<min_dist)
            scnd_nearest(l) = nearest(l);
            nearest(l) = k;
            min_dist = distances(k,l);
        end
    end
end
temp=0;
for l=1:m
    if nearest(l)~=0         
        A_mat(nearest(l),l)=1;       
        assigned(1,l)=1;
        if scnd_nearest(l)~=0
           temp=P_m(l)*(1-distances(nearest(l),l)/distances(scnd_nearest(l),l));
           if (abs(temp-P_m(l))/P_m(l))<=tol
              P_m(l)=temp;
           end
        else
%             P_m(l) = min(0.1,P_m(l)+P_m(l)*tol);
            P_m(l) = max(0,P_m(l)-P_m(l)*tol);
        end

    end
end
% disp(P_m);
% P_m
sig = zeros(1,u);
ifrnc = zeros(1,u);
sinr = zeros(1,u);

% I_old = Get_illuminance(P_m,h_mn,n);
% min(I_old)*n/sum(I_old);
% P_m_new = Update_P_m(P_m,m,h_mn,n,assigned,I_old,P_level);

% obj_0(ind) = obj_0(ind)+Get_obj(P_m,h_mu,h_mn,A_mat,m,n,u);
sinr_0(ind) = sinr_0(ind) + Get_sinr(P_m,h_mu,A_mat,m,n,u,distances,led_beam_radius);
sinr_0_avg(ind) = sinr_0_avg(ind) + Get_sinr_avg(P_m,h_mu,A_mat,m,n,u,distances,led_beam_radius);

I_new = Get_illuminance(P_m,h_mn,n);
uni_0(ind) = uni_0(ind) + min(I_new)*n/sum(I_new);

% min(I_new)*n/sum(I_new);

P_t = P_t + P_m;
% P_tot(ind) = P_tot(ind) + sum(P_m);

end

% ind = ind+1

end 

P_t = P_t / no_of_iters;
% plot(P_v,sinr_0/1000,'-o');
% plot(P_v,B*log2(1+sinr_0/no_of_iters),'-o');
% xlabel('Max. Source Power (W)');
% % ylabel('sinr');
% ylabel('Throughput (bps)');
% % legend('sinr','uniformity');
% figure();
% plot(P_v,uni_0/no_of_iters,'-*');
% xlabel('Max. Source Power (W)');
% ylabel('uniformity');
min_tp(u_ind) = B*log2(1+sinr_0/no_of_iters);
avg_tp(u_ind) = B*log2(1+sinr_0_avg/no_of_iters);
unif(u_ind) = uni_0/no_of_iters;


% figure();
% plot(P_v,obj_0/1000,'-o');
% xlabel('Max. Source Power per LED(W)');
% ylabel('obj. function');
% figure();
% plot(P_v,P_tot/1000,'-o');
% xlabel('Max. Source Power per LED (W)');
% ylabel('total power used(W)');
% plot(P_v,obj_0/1000,'-o');
% xlabel('No. of users');
% ylabel('obj. function');
ms(u_ind) = round(etime(clock,t0) * 1000);

end


==> code/uni_1st_new_channel.m <==
clc;
close all;
% 
% options = optimset('Display','off','Diagnostics','off','Algorithm','interior-point');
%     x_in=[1 1];            %% Initial values
%     lb=[0 0]; %%  lowerbound
%     [variables,Obj_function] = fmincon(@(v)Objectivef(v,a,b),...
%         x_in,[],[],[],[],lb,[],@(v)conf(v,b),options);
%     
%     var=variables
%     objective=Obj_function
rs = 600;
h = 300;
R = 40; %radius of the hemispherical bulb in cm
r = 1.5; %radius of an LED board in cm
V = 0.5; % visibility (km)
lambda = 650; % optical signal wavelength (nm)
if (V>50) % particle distribution constant
    q = 1.6;
elseif (V>6)
    q = 1.3;
else
    q = 0.585*V^(1.0/3.0);
end
sigma = (3.91/V) * (lambda/550.0)^(-q);% attenuation coefficient of atmospheric absorption and scattering
% rho = 0.3; % radius of the transmitter (cm)
ZI = 3.75; % radius of the receiver (cm)
A_u= pi*(ZI)^2; % area of the receiver (in square-centimeters) and sensors
theta = 60;    % semi-angle at half power in degrees
q = -log10(2)/log10(cosd(theta));  % the order of lambertian emission
% b = [9    16    22    28    34    40    45    50    55    60    64    68    72    75    77    79    81    82    83   40];
% b = [11 14 17 10 7 5 50];     % vector of the number of LED boards in each layer and the FOV angle of the LEDs
% b = [11 14 17 10 7 5 60];     % vector of the number of LED boards in each layer and the FOV angle of the LEDs
% b = [11 14 17 21 25 30 60];
% b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   10];
% b = [9    16    22    28    34    40    45    50    55    60    64    68    72    75    77    79    81    82    83   10];
% b = [6    12    15    19    26    30    37    43    53    55    60    62    55    45    32    22    14    9    6   50];
% b = [6    12    15    19    26    30    37    43    53    55    60    62    55    45    32    22    14    9    6   6];
% b = [6    12    15    19    26    30    37    43    53    60    62    55    45    32    22    14    9    6   6];
% b = [6    12    15    19    26    30    37    43   60    62    55    45    32    22    14    9    6   7];
% b = [6    12    15    19    26    30    37    60    62    55    45    32    22    14    9    6   8]; 
% b = [6    12    15    19    26    30    37    62    55    45    32    22    14    9    6   9];
% b = [6    12    15    19    26    30    37    55    45    32    22    14    9    6   10];
% b = [6    12    15    19    26    30    37    45    32    22    14    9    6   12];
% b = [6    12    15    19    26    30    45    32    22    14    9    6   14];
b = [6    12    15    19    26   32    22    14    9    6   21];
% b = [6    12    15    19   32    22    14    9    6   24];
% b = [6    12    15    19    22    14    9    6   32];

m = sum(b(1:length(b)-1))+1;     % number of total LED board4
u_v=2:10;
% for ind = 1:length(u_v)
u = 5;      % number of receivers

tol = 0.1;
% u = u_v(ind)
e_mu = zeros(1,m*u);    % assignment matrix
% P_max = 1*10;  % maximum allotted power for one LED Board in watts
% h_mu = zeros(1,m*u);    % Channel matrix for u users
h_mu = zeros(m,u);    % Channel matrix for u users
layernum = length(b)-1;
N0 = 2.5e-20; % AWGN spectral density in W / Hz
B = 20e6;   % modulation bandwidth in Hz
[x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor(b,rs,R,r,h,layernum);
scatter3(x_coor,y_coor,z_coor);
alpha_0 = 60; % luminous efficacy of white LED
epsilon = 1;
SINR_rec = 1;
I_rec = 150*6*6;
n = 12*12;  % number of sensor points to calculate the illumination uniformity across the room
sensors = zeros(n,2);
h_mn = zeros(m,n);    % Channel matrix for n sensors
rcv_coors = zeros(u,2);
zeta = 1e-3;    % Power assignment tolerance value 
led_beam_radius = (h-R)*(tan(b(end)/2*pi/180))+r;

% variables for calculating channel model with reflection 
% YZ plane variables
N0_YZ = [-rs 0 0]; %normal vector on YZ plane
V0_YZ = [0 rs/2 h/2]; %any point that belongs to the YZ Plane 
% YZ+rs plane variables
N0_YZ_rs = [rs 0 0]; %normal vector on YZ+rs plane
V0_YZ_rs = [rs rs/2 h/2]; %any point that belongs to the YZ+rs Plane 
% XZ plane variables
N0_XZ = [0 rs 0]; %normal vector on XZ plane
V0_XZ = [rs/2 0 h/2]; %any point that belongs to the XZ Plane 
% XZ+rs plane variables
N0_XZ_rs = [0 -rs 0]; %normal vector on XZ+rs plane
V0_XZ_rs = [rs/2 rs h/2]; %any point that belongs to the XZ+rs Plane 
reflected = zeros(m,3);
rfl_ind = 0.99; %reflection index - assumed yellow painted walls

P_v = 100e-3:100e-3:100e-3;
% P_v = 100e-3;
obj_0 = zeros(1,length(P_v));
sinr_0 = zeros(1,length(P_v));
uni_0 = zeros(1,length(P_v));
P_tot = zeros(1,length(P_v));
% ind = 1;


for j=0:sqrt(n)-1
    for i=1:sqrt(n)
        sensors(i+j*sqrt(n),1) = i*rs/(sqrt(n)+1);
        sensors(i+j*sqrt(n),2) = (j+1)*rs/(sqrt(n)+1);
    end
end


for ind = 1:length(P_v)
rng(11);
P_max = P_v(ind)    % maximum allotted power for one LED Board in watts
% P_max = 100e-3;
% P_m = P_max*ones(1,m);   % LED power matrix, initial value set to maximum power 4W
% after running fmincon to find P_m for optimum uniformity
%ideal P_m for max uniformity, calculated using fmincon (main.m)
% 70 degrees
% P_m =[0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0     0.0000          0          0          0          0          0          0          0          0          0          0          0          0          0          0     0.0000     0.0000          0     0.0000     0.0003     0.0277          0          0     0.0000          0     0.0750          0     0.0758     0.0191     0.0319     0.0688     0.0002     0.0972     0.0897     0.0849     0.0801     0.0939];
% 60 degreees
% P_m = [0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0     0.0000          0          0          0          0          0          0     0.0039     0.0050     0.0002     0.0007          0          0     0.0000     0.0001     0.0000     0.0010     0.0045     0.0075          0          0     0.0109     0.0018          0     0.0210          0     0.0147          0     0.0205          0          0     0.0236     0.0001     0.0120     0.0011     0.0009     0.0103     0.0000     0.0631     0.0455     0.0899     0.0898     0.0461];
% 50 degrees
% P_m = [0          0          0     0.0000          0          0          0          0          0          0          0          0          0     0.0016     0.0000          0     0.0000          0     0.0007     0.0003     0.0006          0     0.0011     0.0002          0          0     0.0019     0.0019     0.0008     0.0068     0.0310     0.0169     0.0000     0.0000     0.0013     0.0004     0.0007     0.0000     0.0143     0.0323     0.0084     0.0013     0.0034     0.0227     0.0002     0.0018     0.0154     0.0030     0.0060     0.0025     0.0169     0.0008     0.0002     0.0802     0.0145     0.0388     0.0339     0.0586     0.0194     0.0119     0.0160     0.0937     0.0967     0.0934     0.0943];
% with new channel
% P_m = [ 0  0  0  0  0  0  0  0  0  0 0.0000  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 0.0435  0 0.0001  0 0.0204 0.0252 0.0041 0.0207 0.0381 0.0030  0  0  0  0  0 0.0200 0.0008 0.0000 0.0007  0  0 0.0050  0 0.0001 0.0002 0.0009 0.0011 0.0002 0.0001 0.0000  0 0.0000  0 0.0000 0.0359 0.0998  0 0.0305  0];
    
% 40 degrees
% P_m = [0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0536 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0566 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0915 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0924 0.0077 0.0077 0.0077 0.0077 0.0566 0.0077 0.0077 0.0077 0.0077 0.0168 0.0163 0.0168 0.0155 0.0155 0.0168 0.0163 0.0500 0.0421 0.0304 0.0304 0.0421];
% P_m = min(0.1,P_m+P_m*tol);
% for 19 layers, P_m is below
% P_m = [0.0058 0.0098 0.0098 0.0098 0.0098 0.0098 0.0098 0.0058 0.0102 0.0102 0.0058 0.0102 0.0102 0.0058 0.0102 0.0102 0.0058 0.0102 0.0102 0.0107 0.0111 0.0058 0.0150 0.0107 0.0064 0.0064 0.0107 0.0107 0.0064 0.0064 0.0107 0.0150 0.0058 0.0111 0.0058 0.0114 0.0079 0.0079 0.0114 0.0058 0.0058 0.0111 0.0058 0.0114 0.0114 0.0058 0.0111 0.0058 0.0058 0.0114 0.0079 0.0079 0.0114 0.0122 0.0082 0.0058 0.0062 0.0121 0.0082 0.0095 0.0095 0.0082 0.0121 0.0062 0.0058 0.0082 0.0122 0.0082 0.0058 0.0062 0.0121 0.0082 0.0095 0.0095 0.0082 0.0121 0.0062 0.0058 0.0082 0.0193 0.0104 0.0099 0.0094 0.0061 0.0107 0.0071 0.0066 0.0066 0.0071 0.0107 0.0061 0.0094 0.0099 0.0104 0.0066 0.0104 0.0099 0.0094 0.0061 0.0107 0.0071 0.0066 0.0066 0.0071 0.0107 0.0061 0.0094 0.0099 0.0104 0.0175 0.0083 0.0087 0.0084 0.0084 0.0110 0.0084 0.0087 0.0063 0.0096 0.0081 0.0058 0.0112 0.0084 0.0088 0.0084 0.0065 0.0063 0.0081 0.0081 0.0063 0.0065 0.0084 0.0088 0.0084 0.0112 0.0058 0.0081 0.0096 0.0063 0.0087 0.0084 0.0110 0.0084 0.0084 0.0087 0.0083 0.0176 0.0124 0.0098 0.0107 0.0081 0.0102 0.0092 0.0108 0.0108 0.0098 0.0104 0.0095 0.0098 0.0081 0.0107 0.0066 0.0102 0.0066 0.0108 0.0080 0.0098 0.0095 0.0095 0.0098 0.0080 0.0108 0.0066 0.0102 0.0066 0.0107 0.0081 0.0098 0.0095 0.0104 0.0098 0.0108 0.0108 0.0092 0.0102 0.0081 0.0107 0.0098 0.0124 0.0151 0.0131 0.0152 0.0130 0.0092 0.0119 0.0092 0.0087 0.0119 0.0092 0.0130 0.0126 0.0152 0.0151 0.0131 0.0152 0.0109 0.0107 0.0119 0.0107 0.0087 0.0119 0.0092 0.0107 0.0109 0.0152 0.0151 0.0151 0.0152 0.0109 0.0107 0.0092 0.0119 0.0087 0.0107 0.0119 0.0107 0.0109 0.0152 0.0131 0.0151 0.0152 0.0126 0.0130 0.0092 0.0119 0.0137 0.0133 0.0119 0.0092 0.0130 0.0152 0.0131 0.0151 0.0261 0.0152 0.0169 0.0141 0.0138 0.0107 0.0132 0.0107 0.0138 0.0169 0.0169 0.0152 0.0261 0.0151 0.0152 0.0152 0.0169 0.0141 0.0107 0.0092 0.0132 0.0107 0.0196 0.0169 0.0268 0.0152 0.0261 0.0261 0.0152 0.0268 0.0169 0.0196 0.0107 0.0132 0.0092 0.0107 0.0141 0.0169 0.0152 0.0152 0.0151 0.0261 0.0152 0.0169 0.0169 0.0138 0.0126 0.0420 0.0127 0.0138 0.0141 0.0169 0.0152 0.0261 0.0500 0.0500 0.0500 0.0500 0.0281 0.0196 0.0148 0.0132 0.0132 0.0148 0.0196 0.0281 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0281 0.0196 0.0148 0.0132 0.0132 0.0148 0.0196 0.0281 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0281 0.0196 0.0148 0.0132 0.0132 0.0148 0.0196 0.0281 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0281 0.0196 0.0551 0.0427 0.0427 0.0551 0.0196 0.0281 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0310 0.0310 0.0226 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0226 0.0310 0.0310 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0310 0.0310 0.0226 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0651 0.0737 0.0737 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500];
% P_m = [0.0036  0.0073  0.0073  0.0073  0.0073  0.0073  0.0073  0.0035  0.0076  0.0076  0.0035  0.0076  0.0076  0.0035  0.0076  0.0076  0.0035  0.0076  0.0076  0.0080  0.0083  0.0034  0.0182  0.0080  0.0050  0.0050  0.0080  0.0080  0.0050  0.0050  0.0080  0.0182  0.0034  0.0083  0.0032  0.0085  0.0061  0.0061  0.0084  0.0032  0.0037  0.0082  0.0037  0.0085  0.0085  0.0037  0.0082  0.0037  0.0032  0.0084  0.0061  0.0061  0.0085  0.0090  0.0063  0.0037  0.0049  0.0089  0.0063  0.0071  0.0071  0.0063  0.0089  0.0049  0.0037  0.0063  0.0090  0.0063  0.0037  0.0049  0.0089  0.0063  0.0071  0.0071  0.0063  0.0089  0.0049  0.0037  0.0063  0.0052  0.0078  0.0074  0.0071  0.0049  0.0080  0.0056  0.0052  0.0052  0.0056  0.0080  0.0049  0.0071  0.0074  0.0078  0.0052  0.0078  0.0074  0.0071  0.0049  0.0080  0.0056  0.0052  0.0052  0.0056  0.0080  0.0049  0.0071  0.0074  0.0078  0.0072  0.0063  0.0066  0.0064  0.0064  0.0082  0.0064  0.0066  0.0050  0.0072  0.0062  0.0042  0.0083  0.0064  0.0067  0.0064  0.0051  0.0050  0.0062  0.0062  0.0050  0.0051  0.0064  0.0067  0.0064  0.0083  0.0042  0.0062  0.0072  0.0050  0.0066  0.0064  0.0082  0.0064  0.0064  0.0066  0.0063  0.0072  0.0091  0.0074  0.0080  0.0062  0.0076  0.0069  0.0080  0.0080  0.0074  0.0077  0.0072  0.0074  0.0062  0.0080  0.0052  0.0076  0.0052  0.0080  0.0061  0.0074  0.0072  0.0072  0.0074  0.0061  0.0080  0.0052  0.0076  0.0052  0.0080  0.0062  0.0074  0.0072  0.0077  0.0074  0.0080  0.0080  0.0069  0.0076  0.0062  0.0080  0.0074  0.0091  0.0188  0.0196  0.0095  0.0088  0.0089  0.0088  0.0080  0.0196  0.0188  0.0196  0.0081  0.0070  0.0070  0.0080  0.0070  0.0081  0.0096  0.0096  0.0081  0.0070  0.0080  0.0070  0.0070  0.0081  0.0196  0.0188  0.0196  0.0080  0.0088  0.0066  0.0296  0.0095  0.0196  0.0188  0.0196  0.0218  0.0087  0.0096  0.0105  0.0219  0.0323  0.0323  0.0219  0.0105  0.0096  0.0079  0.0218  0.0196  0.0188  0.0196  0.0218  0.0079  0.0096  0.0105  0.0219  0.0323  0.0323  0.0219  0.0105  0.0405  0.0195  0.0218  0.0196  0.0500  0.0500  0.0348  0.0328  0.0282  0.0348  0.0500  0.0500  0.0500  0.0348  0.0282  0.0282  0.0348  0.0500  0.0500  0.0500  0.0348  0.0282  0.0282  0.0348  0.0500  0.0500  0.0500  0.0348  0.0282  0.0628  0.0348  0.0500  0.0500  0.0500  0.0500  0.0393  0.0500  0.0500  0.0500  0.0500  0.0500  0.0283  0.0283  0.0500  0.0500  0.0500  0.0500  0.0283  0.0283  0.0500  0.0500  0.0500  0.0500  0.0500  0.0393  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500];
% 10 degrees
% P_m = [0 0.0102 0.0175 0.0102 0.0102 0.0102 0.0102 0.0102 0.0102 0.0175 0.0000 0.0109 0.0044 0.0109 0.0000 0.0109 0.0044 0.0109  0 0.0109 0.0044 0.0109  0 0.0109 0.0044 0.0109 0.0117 0.0183 0.0050  0 0.0123 0.0117 0.0117 0.0123  0 0.0050 0.0183 0.0117 0.0183 0.0050  0 0.0123 0.0117 0.0117 0.0123  0 0.0050 0.0183 0.0007 0.0128 0.0019 0.0073 0.0073 0.0019 0.0128 0.0007 0.0128 0.0019 0.0073 0.0073 0.0019 0.0128 0.0007 0.0128 0.0019 0.0073 0.0073 0.0019 0.0128 0.0007 0.0128 0.0019 0.0073 0.0073 0.0019 0.0128 0.0139 0.0086 0.0078 0.0084 0.0047 0.0139 0.0018 0.0078 0.0097 0.0097 0.0078 0.0018 0.0139 0.0047 0.0084 0.0078 0.0086 0.0139 0.0086 0.0078 0.0084 0.0047 0.0139 0.0018 0.0078 0.0097 0.0097 0.0078 0.0018 0.0139 0.0047 0.0084 0.0078 0.0086 0.0064 0.0151 0.0062 0.0104 0.0096 0.0045 0.0096 0.0104 0.0062 0.0151 0.0054 0.0151 0.0062 0.0104 0.0096 0.0045 0.0096 0.0104 0.0062 0.0151 0.0116 0.0151 0.0062 0.0104 0.0096 0.0045 0.0096 0.0104 0.0062 0.0151 0.0054 0.0151 0.0062 0.0104 0.0096 0.0045 0.0096 0.0104 0.0062 0.0151 0.0105 0.0049 0.0050 0.0052 0.0081 0.0121 0.0087 0.0081 0.0124 0.0031 0.0079 0.0099 0.0076 0.0049 0.0086 0.0082 0.0082 0.0087 0.0082 0.0124 0.0086 0.0049 0.0071 0.0071 0.0049 0.0086 0.0124 0.0082 0.0087 0.0082 0.0082 0.0086 0.0049 0.0076 0.0099 0.0079 0.0031 0.0124 0.0081 0.0087 0.0121 0.0081 0.0052 0.0049 0.0049 0.0104 0.0111 0.0103 0.0118 0.0117 0.0054 0.0108 0.0094 0.0105 0.0117 0.0103 0.0103 0.0098 0.0098 0.0103 0.0103 0.0117 0.0105 0.0094 0.0108 0.0054 0.0117 0.0118 0.0103 0.0111 0.0331 0.0111 0.0103 0.0118 0.0117 0.0054 0.0108 0.0094 0.0105 0.0117 0.0103 0.0103 0.0098 0.0098 0.0103 0.0103 0.0117 0.0105 0.0094 0.0108 0.0054 0.0117 0.0118 0.0103 0.0111 0.0184 0.0154 0.0189 0.0119 0.0117 0.0136 0.0117 0.0086 0.0117 0.0094 0.0117 0.0119 0.0189 0.0154 0.0184 0.0190 0.0146 0.0152 0.0094 0.0136 0.0094 0.0086 0.0136 0.0094 0.0117 0.0119 0.0190 0.0184 0.0184 0.0190 0.0119 0.0117 0.0094 0.0136 0.0086 0.0094 0.0136 0.0094 0.0152 0.0146 0.0190 0.0184 0.0154 0.0189 0.0119 0.0117 0.0094 0.0117 0.0086 0.0117 0.0136 0.0117 0.0119 0.0189 0.0154 0.0184 0.0335 0.0190 0.0216 0.0215 0.0164 0.0116 0.0155 0.0155 0.0116 0.0164 0.0215 0.0216 0.0190 0.0335 0.0184 0.0335 0.0190 0.0216 0.0215 0.0164 0.0116 0.0155 0.0155 0.0116 0.0164 0.0215 0.0216 0.0190 0.0335 0.0184 0.0335 0.0190 0.0216 0.0215 0.0164 0.0116 0.0155 0.0155 0.0116 0.0164 0.0215 0.0216 0.0190 0.0335 0.0184 0.0335 0.0190 0.0216 0.0215 0.0164 0.0116 0.0155 0.0155 0.0116 0.0164 0.0215 0.0216 0.0190 0.0335 0.0500 0.0500 0.0500 0.0500 0.0361 0.0251 0.0180 0.0288 0.0155 0.0288 0.0180 0.0251 0.0361 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0361 0.0251 0.0180 0.0288 0.0155 0.0288 0.0180 0.0251 0.0361 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0361 0.0251 0.0180 0.0288 0.0155 0.0288 0.0180 0.0251 0.0361 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0361 0.0251 0.0180 0.0288 0.0155 0.0288 0.0180 0.0251 0.0361 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0289 0.0399 0.0399 0.0289 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0289 0.0399 0.0399 0.0289 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0289 0.0399 0.0399 0.0289 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0289 0.0399 0.0399 0.0289 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500];
% for b = [11 14 17 21 25 30 60]
% P_m = [0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 0.0000 0.0321  0  0  0  0 0.0080 0.0000  0  0  0 0.0079 0.0000  0 0.0000  0 0.0319  0 0.0000  0  0  0  0  0 0.0000  0 0.0056 0.0000 0.0082 0.0020  0  0 0.0000  0 0.0000  0  0  0 0.0062  0  0  0  0 0.0032 0.0127 0.0021  0  0  0  0 0.0235 0.0250  0  0  0  0 0.0050 0.0096 0.0064  0  0  0 0.0001 0.1000  0  0 0.0159  0  0  0 0.0671 0.0565  0  0  0 0.0451  0  0 0.0668  0  0 0.0423  0  0  0 0.0642 0.0587  0  0  0 0.0152  0  0];
% for b = [6    12    15    19    26    30    37    43    53    55    60    62    55    45    32    22    14    9    6   50];
% P_m =[0     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0002     0.0001     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0001     0.0001     0.0001     0.0002     0.0001     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0001     0.0001     0.0004     0.0004     0.0019     0.0005     0.0003     0.0004     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000          0          0          0     0.0000     0.0020     0.0019     0.0006     0.0043     0.0004     0.0006     0.0042     0.0023     0.0323     0.0340     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000          0          0          0          0          0          0          0          0          0     0.0000     0.0001     0.0017     0.0037     0.0040     0.0022     0.0031     0.0269     0.0006     0.0040     0.0090     0.0062     0.0099     0.0154     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000          0          0          0          0          0     0.0000     0.0000     0.0000          0          0          0          0          0     0.0005     0.0132     0.0112     0.0122     0.0085     0.0230     0.0137     0.0056     0.0120     0.0174     0.0026     0.0227     0.0492     0.0169     0.0222     0.0693     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000          0     0.0000          0          0          0          0          0          0          0          0          0          0          0     0.0000          0     0.0057     0.0383     0.0666     0.0912     0.0856     0.0792     0.0719     0.0372     0.0190     0.0175     0.0570     0.0301     0.0322     0.0993     0.0984     0.0996     0.0971     0.0987     0.0565     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000          0     0.0000          0          0          0     0.0000          0          0     0.0000          0          0          0          0          0          0          0          0          0          0          0     0.0845     0.0458     0.0541     0.0003          0          0     0.0987     0.0996     0.1000     0.1000     0.1000     0.0973     0.0966     0.0947     0.1000     0.0001     0.0000     0.0000     0.0002     0.0050     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0052     0.0000     0.0000     0.0000     0.0000          0     0.0030     0.0004     0.0006     0.0008     0.0005     0.0000     0.0008     0.0001     0.0000     0.0005     0.0011     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000          0          0          0     0.0001     0.0003     0.0000     0.0000     0.0000          0          0     0.0000     0.1000     0.1000     0.1000     0.1000     0.0004          0          0          0     0.0000     0.0000          0     0.0000     0.0000     0.0006     0.0253     0.0000     0.0000     0.0000     0.0000     0.0275     0.0000     0.0000     0.0001     0.0002     0.0001     0.0020     0.0000     0.0000     0.0033     0.0028     0.0001     0.0002     0.0145     0.0179     0.0031     0.0006     0.0023     0.0001     0.0002     0.0000     0.0020     0.0000     0.0004     0.0002     0.0019     0.0000     0.0000     0.0000     0.0000     0.0048     0.0031     0.0000     0.0000     0.0002     0.0000     0.0003     0.0000     0.0000     0.0000          0     0.0000     0.0006     0.1000     0.0000          0     0.0000     0.0000     0.0001     0.0000     0.0022     0.0002     0.0016     0.0000     0.0000     0.0001          0     0.0078     0.1000     0.0948     0.0000     0.0003     0.0004          0     0.0001     0.0000     0.0000     0.0005     0.0000          0          0          0     0.0005     0.0000     0.0000     0.0018     0.0000          0     0.0000     0.0000     0.0004     0.0000          0     0.0000     0.0001     0.0002     0.0022     0.0000     0.0000     0.0014     0.0001     0.0000     0.0000     0.0000     0.0000     0.0000     0.0004     0.0005     0.0024     0.0000     0.0006     0.0001     0.0000     0.0000     0.0000          0     0.0000     0.0000     0.0001     0.0002     0.0017     0.0001     0.0019     0.0002     0.0001     0.0000     0.0010     0.0202     0.0001          0     0.0000     0.0001     0.0003     0.0000     0.0000     0.0000          0     0.0000     0.0000     0.0005     0.0006     0.0000     0.0004          0     0.0002          0     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0005     0.0007     0.0021     0.0000     0.0001          0     0.0002     0.0000     0.0001     0.0002     0.0000     0.0001     0.0004     0.0000     0.0001     0.0000          0     0.0001     0.0020     0.0023     0.0000     0.0000     0.0000     0.0000     0.0000     0.0000     0.0091     0.0024     0.0000     0.0016          0     0.0000          0     0.0000     0.0000          0     0.0003          0     0.0000     0.0000     0.0054     0.0000     0.0000     0.0000          0     0.0000     0.0000     0.0009     0.0060     0.0000     0.0017     0.0000     0.0000     0.0000     0.0000     0.0003     0.0001     0.0014     0.0000     0.0000     0.0014     0.0000     0.0001     0.0027     0.0000     0.0001     0.0027     0.0000     0.0001     0.0025     0.0007     0.0001     0.0000     0.0000     0.0000     0.0004          0     0.0000     0.0000     0.0000     0.0000     0.0003     0.0006     0.0002     0.0100     0.0000     0.0000     0.0000     0.0001     0.0000     0.0000     0.0006     0.0000     0.0000     0.0008     0.0012     0.0000     0.0000     0.0008     0.0004     0.0057     0.0000     0.0000     0.0001     0.0046     0.0000     0.0000     0.0294     0.0000     0.0003     0.1000     0.0015     0.1000     0.0999     0.0006     0.0002     0.0019     0.0000     0.0011     0.0001     0.0001          0     0.0305     0.0023     0.1000     0.1000     0.1000          0     0.0002     0.0124     0.0284     0.0214     0.0500     0.1000     0.1000     0.0500     0.0148     0.0207];
% for b = [6    12    15    19    26    30    37    43    53    55    60    55    45    32    22    14    9    6   6];
% P_m =[0.0500     0.0500     0.0185     0.0185     0.0500     0.0185     0.0185     0.0500     0.0185     0.0185     0.0500     0.0185     0.0185     0.0500     0.0185     0.0185     0.0500     0.0185     0.0185     0.0100     0.0216     0.0500     0.0216     0.0216     0.0216     0.0217     0.0216     0.0216     0.0217     0.0216     0.0216     0.0216     0.0500     0.0216     0.0500     0.0216     0.0243     0.0243     0.0113     0.0500     0.0216     0.0242     0.0216     0.0114     0.0114     0.0216     0.0242     0.0216     0.0500     0.0113     0.0243     0.0243     0.0216     0.0127     0.0265     0.0286     0.0242     0.0126     0.0266     0.0265     0.0265     0.0266     0.0126     0.0242     0.0286     0.0265     0.0127     0.0265     0.0286     0.0242     0.0126     0.0266     0.0265     0.0265     0.0266     0.0126     0.0242     0.0286     0.0265     0.0500     0.0141     0.0285     0.0284     0.0146     0.0284     0.0265     0.0141     0.0141     0.0265     0.0284     0.0146     0.0284     0.0285     0.0141     0.0500     0.0141     0.0285     0.0284     0.0146     0.0284     0.0265     0.0141     0.0141     0.0265     0.0284     0.0146     0.0284     0.0285     0.0141     0.0155     0.0316     0.0330     0.0149     0.0316     0.0316     0.0149     0.0330     0.0316     0.0316     0.0316     0.0158     0.0330     0.0170     0.0316     0.0156     0.0330     0.0158     0.0316     0.0316     0.0158     0.0330     0.0156     0.0316     0.0170     0.0330     0.0158     0.0316     0.0316     0.0316     0.0330     0.0149     0.0316     0.0316     0.0149     0.0330     0.0316     0.0224     0.0177     0.0200     0.0329     0.0352     0.0131     0.0352     0.0352     0.0199     0.0370     0.0177     0.0362     0.0177     0.0199     0.0181     0.0351     0.0131     0.0352     0.0181     0.0199     0.0131     0.0177     0.0177     0.0131     0.0199     0.0181     0.0352     0.0131     0.0351     0.0181     0.0199     0.0177     0.0362     0.0177     0.0370     0.0199     0.0352     0.0352     0.0131     0.0352     0.0329     0.0200     0.0177     0.0222     0.0360     0.0230     0.0369     0.0384     0.0156     0.0154     0.0279     0.0156     0.0384     0.0254     0.0369     0.0360     0.0361     0.0360     0.0230     0.0369     0.0254     0.0235     0.0154     0.0377     0.0154     0.0235     0.0254     0.0369     0.0361     0.0360     0.0360     0.0361     0.0369     0.0254     0.0235     0.0154     0.0377     0.0154     0.0235     0.0254     0.0369     0.0230     0.0360     0.0361     0.0360     0.0369     0.0254     0.0384     0.0156     0.0279     0.0154     0.0156     0.0384     0.0369     0.0230     0.0360          0     0.0500     0.0500     0.0369     0.0383     0.0285     0.0320     0.0197     0.0401     0.0285     0.0384     0.0369     0.0500     0.0500     0.0103     0.0500     0.0500     0.0500     0.0383     0.0285     0.0197     0.0197     0.0401     0.0383     0.0384     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0384     0.0383     0.0401     0.0215     0.0215     0.0285     0.0383     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0369     0.0384     0.0285     0.0401     0.1000     0.1000     0.0285     0.0383     0.0369     0.0500     0.0500          0     0.0500     0.0500          0     0.0500     0.0500     0.0401     0.0319     0.0319     0.0401     0.0500     0.0500          0     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0401     0.0319     0.0319     0.0401     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0401     0.0338     0.0338     0.0401     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0401     0.1000     0.1000     0.0401     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0035     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0041     0.0500     0.0500     0.0500     0.0500     0.0022     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500          0     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0          0     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500          0          0     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0113     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500];
% for b = [6    12    15    19    26    30    37    43    53    60    62    55    45    32    22    14    9    6   6];
% P_m = [0.0500     0.0500     0.0207     0.0207     0.0500     0.0207     0.0207     0.0500     0.0208     0.0208     0.0500     0.0208     0.0208     0.0500     0.0208     0.0208     0.0500     0.0208     0.0208          0     0.0236     0.0263     0.0236     0.0237     0.0237     0.0238     0.0236     0.0236     0.0238     0.0237     0.0237     0.0236     0.0263     0.0236     0.0500     0.0020     0.0261     0.0262     0.0020     0.0284     0.0237     0.0261     0.0500     0.0283     0.0283     0.0500     0.0261     0.0237     0.0284     0.0020     0.0262     0.0261     0.0020     0.0065     0.0281     0.0301     0.0261     0.0301     0.0084     0.0281     0.0281     0.0084     0.0301     0.0261     0.0301     0.0281     0.0065     0.0281     0.0301     0.0261     0.0301     0.0084     0.0281     0.0281     0.0084     0.0301     0.0261     0.0301     0.0281     0.0162     0.0112     0.0143     0.0300     0.0330     0.0299     0.0500     0.0330     0.0330     0.0500     0.0299     0.0330     0.0300     0.0143     0.0112     0.0162     0.0112     0.0143     0.0300     0.0330     0.0299     0.0500     0.0330     0.0330     0.0500     0.0299     0.0330     0.0300     0.0143     0.0112     0.0160     0.0201     0.0342     0.0206     0.0193     0.0193     0.0206     0.0341     0.0329     0.0329     0.0201     0.0172     0.0342     0.0193     0.0329     0.0363     0.0341     0.0172     0.0201     0.0201     0.0172     0.0341     0.0363     0.0329     0.0193     0.0342     0.0172     0.0201     0.0329     0.0329     0.0341     0.0206     0.0193     0.0193     0.0206     0.0342     0.0201     0.0242     0.0371     0.0379     0.0114     0.0255     0.0249     0.0249     0.0255     0.0220     0.0251     0.0371     0.0243     0.0251     0.0220     0.0097     0.0362     0.0249     0.0362     0.0255     0.0220     0.0251     0.0371     0.0371     0.0251     0.0220     0.0255     0.0362     0.0249     0.0362     0.0097     0.0220     0.0251     0.0243     0.0371     0.0251     0.0220     0.0255     0.0249     0.0249     0.0255     0.0114     0.0379     0.0371     0.0500     0.0370     0.0378     0.0378     0.0392     0.0301     0.0294     0.0294     0.0301     0.0392     0.0271     0.0378     0.0370     0.0371     0.0370     0.0379     0.0378     0.0392     0.0301     0.0294     0.0220     0.0409     0.0392     0.0271     0.0378     0.0370     0.0370     0.0370     0.0370     0.0378     0.0271     0.0392     0.0409     0.0220     0.0294     0.0301     0.0392     0.0378     0.0379     0.0370     0.0371     0.0370     0.0378     0.0271     0.0392     0.0301     0.0294     0.0294     0.0301     0.0392     0.0378     0.0378     0.0370     0.0500     0.0500     0.0500     0.0500     0.0500     0.0392     0.0408     0.0332     0.0332     0.0408     0.0392     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0392     0.0408     0.0332     0.0332     0.0408     0.0392     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0392     0.0408     0.0332     0.0332     0.0408     0.0392     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0392     0.0408     0.1000     0.1000     0.0408     0.0392     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500          0          0          0     0.0424     0.0424     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0424     0.0424     0.0500     0.0500          0     0.0500     0.0500          0     0.0500          0     0.0500     0.0500          0     0.0500     0.0500     0.0424     0.0424     0.0500     0.0500     0.0500          0     0.0500          0     0.0500          0     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.1000     0.1000          0     0.0500          0     0.0500     0.0500          0     0.0500     0.0500     0.0500          0     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500          0     0.0500          0     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0000     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500];
% for b = [6    12    15    19    26    30    37    43   60    62    55    45    32    22    14    9    6   7];
% P_m = [0.0500     0.0161     0.0207     0.0207     0.0161     0.0207     0.0207     0.0170     0.0165     0.0165     0.0170     0.0165     0.0165     0.0170     0.0165     0.0165     0.0170     0.0165     0.0165     0.0170     0.0212     0.0216     0.0212     0.0212     0.0212     0.0174     0.0212     0.0212     0.0174     0.0212     0.0212     0.0212     0.0216     0.0212     0.0185     0.0177     0.0216     0.0216     0.0177     0.0234     0.0177     0.0216     0.0216     0.0233     0.0233     0.0216     0.0216     0.0177     0.0234     0.0177     0.0216     0.0216     0.0177     0.0184     0.0231     0.0255     0.0184     0.0255     0.0187     0.0192     0.0192     0.0187     0.0255     0.0184     0.0255     0.0231     0.0184     0.0231     0.0255     0.0184     0.0255     0.0187     0.0192     0.0192     0.0187     0.0255     0.0184     0.0255     0.0231     0.0200     0.0291     0.0197     0.0195     0.0291     0.0197     0.0202     0.0291     0.0291     0.0202     0.0197     0.0291     0.0195     0.0197     0.0291     0.0200     0.0291     0.0197     0.0195     0.0291     0.0197     0.0202     0.0291     0.0291     0.0202     0.0197     0.0291     0.0195     0.0197     0.0291     0.0158     0.0206     0.0210     0.0207     0.0205     0.0187     0.0207     0.0210     0.0187     0.0186     0.0206     0.0182     0.0207     0.0205     0.0187     0.0331     0.0210     0.0162     0.0206     0.0206     0.0162     0.0210     0.0331     0.0187     0.0205     0.0207     0.0182     0.0206     0.0186     0.0187     0.0210     0.0207     0.0187     0.0205     0.0207     0.0210     0.0206     0.0213     0.0341     0.0351     0.0219     0.0200     0.0199     0.0199     0.0215     0.0219     0.0214     0.0341     0.0213     0.0214     0.0351     0.0196     0.0182     0.0214     0.0182     0.0215     0.0220     0.0214     0.0341     0.0341     0.0214     0.0220     0.0215     0.0182     0.0214     0.0182     0.0196     0.0351     0.0214     0.0213     0.0341     0.0214     0.0219     0.0215     0.0199     0.0199     0.0200     0.0219     0.0351     0.0341          0     0.0500     0.0500     0.0350     0.0367     0.0255     0.0255     0.0209     0.0209     0.0255     0.0255     0.0367     0.0350     0.0500     0.0500     0.0171     0.0500     0.0500     0.0350     0.0367     0.0255     0.0255     0.0510     0.0510     0.0255     0.0255     0.0367     0.0350     0.0500     0.0500     0.0500     0.0500     0.0500     0.0350     0.0367     0.0255     0.0255     0.0209     0.0209     0.0255     0.0255     0.0367     0.0350     0.0500     0.0500     0.0500     0.0500     0.0500     0.0350     0.0367     0.0255     0.0255     0.0209     0.0209     0.0255     0.0255     0.0367     0.0350     0.0500     0.0500          0     0.0500          0     0.0500     0.0500     0.0500     0.0387     0.0294     0.0407     0.0294     0.0500     0.0500          0     0.0500     0.0500          0     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0510     0.0558     0.0510     0.0387     0.0500     0.0500     0.0500          0     0.0500          0     0.0500          0     0.0500     0.0500     0.0500     0.0387     0.0294     0.0407     0.0294     0.0500     0.0500     0.0500          0          0     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0294     0.0407     0.0294     0.0387          0     0.0500     0.0500          0     0.0500          0          0     0.0500     0.0500          0          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500          0     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0          0     0.0500     0.0500          0     0.0500     0.0500     0.0500          0     0.0500     0.0085          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500          0          0          0     0.0500          0          0     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500];
% for b = [6    12    15    19    26    30    37    60    62    55    45    32    22    14    9    6   8]; 
% P_m = [0.0500     0.0326     0.0412     0.0412     0.0326     0.0412 0.0412     0.0344     0.0335     0.0335     0.0344     0.0335     0.0335    0.0344     0.0335     0.0335     0.0344     0.0335     0.0335     0.0343     0.0421     0.0351     0.0421     0.0421     0.0351     0.0351     0.0421     0.0421     0.0351     0.0351     0.0421     0.0421     0.0351     0.0421     0.0370     0.0357     0.0369     0.0370     0.0357     0.0371     0.0376     0.0428     0.0370     0.0435     0.0435     0.0370     0.0428     0.0376     0.0371     0.0357     0.0370     0.0369     0.0357     0.0270     0.0384     0.0394     0.0390     0.0390     0.0329     0.0384     0.0384     0.0329     0.0390     0.0390     0.0394     0.0384     0.0270     0.0384     0.0394     0.0390     0.0390     0.0329     0.0384     0.0384     0.0329     0.0390     0.0390     0.0394     0.0384     0.0398     0.0364     0.0393     0.0349     0.0408     0.0352     0.0402     0.0411     0.0411     0.0402     0.0352     0.0408     0.0349     0.0393     0.0364     0.0398     0.0364     0.0393     0.0349     0.0408     0.0352     0.0402     0.0411     0.0411     0.0402     0.0352     0.0408     0.0349     0.0393     0.0364     0.0423     0.0375     0.0416     0.0380     0.0374     0.0374     0.0380     0.0385     0.0375     0.0372     0.0410     0.0378     0.0344     0.0393     0.0333     0.0427     0.0344     0.0328     0.0372     0.0372     0.0328     0.0344     0.0427     0.0333     0.0393     0.0344     0.0378     0.0410     0.0372     0.0375     0.0385     0.0380     0.0374     0.0374     0.0380     0.0416     0.0375     0.0423     0.0461     0.0425     0.0464     0.0431     0.0399     0.0365     0.0375     0.0375     0.0365     0.0399     0.0431     0.0464     0.0425     0.0461     0.0423     0.0461     0.0425     0.0464     0.0431     0.0399     0.0365     0.0375     0.0375     0.0365     0.0399     0.0431     0.0464     0.0425     0.0461     0.0423     0.0461     0.0425     0.0464     0.0431     0.0399     0.0365     0.0375     0.0375     0.0365     0.0399     0.0431     0.0464     0.0425     0.0461     0.0423     0.0461     0.0425     0.0464     0.0431     0.0399     0.0365     0.1000     0.1000     0.0365     0.0399     0.0431     0.0464     0.0425     0.0461     0.0500          0     0.0500          0          0     0.0440     0.0440     0.0450     0.0388     0.0450     0.0440     0.0468     0.0500     0.0106     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0468     0.0440     0.0450     0.0388     0.0450     0.0440     0.0440     0.0468     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0468     0.0440     0.0440     0.0450     0.0388     0.0450     0.0440     0.0468     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0468     0.0440     0.1000     0.1000     0.1000     0.0440     0.0440          0          0     0.0500          0     0.0500          0          0     0.0500          0     0.0500     0.0477     0.0477     0.0500     0.0500          0          0     0.0500          0     0.0500          0     0.0500     0.0500     0.0500          0     0.0477     0.0477     0.0500          0          0          0     0.0500     0.0500     0.0500     0.0500          0          0     0.0500     0.0500     0.0477     0.0477     0.0500     0.0500          0     0.0500          0     0.0500          0     0.0500          0          0          0     0.0500     0.1000     0.1000          0     0.0500     0.0500     0.0500          0          0          0     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500          0          0     0.0500          0     0.0500     0.0500     0.0500     0.0134          0     0.0500          0          0          0     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500          0          0     0.0500     0.0500     0.0500          0     0.0500     0.0500          0     0.0500          0     0.0500     0.0500          0     0.0500          0     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500          0          0     0.0500     0.0500          0     0.0500     0.0500     0.0157          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0344     0.0500     0.0500     0.0362          0          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500];
% for b = [6    12    15    19    26    30    37    62    55    45    32    22    14    9    6   9];
% P_m = [0     0.0164     0.0271     0.0271     0.0164     0.0271     0.0271     0.0185     0.0174     0.0174     0.0185     0.0174     0.0174     0.0185     0.0174     0.0174     0.0185     0.0174     0.0174     0.0025     0.0114     0.0194     0.0202     0.0105     0.0194     0.0194     0.0202     0.0202     0.0194     0.0194     0.0105     0.0202     0.0194     0.0114     0.0218     0.0225     0.0217     0.0217     0.0319     0.0218     0.0225     0.0217     0.0137     0.0318     0.0318     0.0137     0.0217     0.0225     0.0218     0.0319     0.0217     0.0217     0.0225     0.0093     0.0178     0.0247     0.0243     0.0185     0.0104     0.0235     0.0235     0.0104     0.0185     0.0243     0.0247     0.0178     0.0102     0.0178     0.0247     0.0243     0.0185     0.0104     0.0235     0.0235     0.0104     0.0185     0.0243     0.0247     0.0178     0.0158     0.0166     0.0226     0.0133     0.0173     0.0157     0.0213     0.0269     0.0269     0.0213     0.0157     0.0173     0.0133     0.0226     0.0166     0.0250     0.0166     0.0226     0.0133     0.0173     0.0157     0.0213     0.0269     0.0269     0.0213     0.0157     0.0173     0.0133     0.0226     0.0166     0.0285     0.0224     0.0236     0.0152     0.0213     0.0253     0.0196     0.0236     0.0292     0.0286     0.0224     0.0228     0.0185     0.0213     0.0105     0.0213     0.0185     0.0228     0.0286     0.0286     0.0228     0.0185     0.0213     0.0105     0.0213     0.0185     0.0228     0.0224     0.0286     0.0292     0.0236     0.0196     0.0253     0.0213     0.0152     0.0236     0.0224          0          0     0.0292     0.0399     0.0309     0.0334     0.0278     0.0275     0.0241     0.0235     0.0334     0.0309     0.0309     0.0399     0.0175     0.0140     0.0140     0.0392     0.0399     0.0309     0.0309     0.0334     0.0235     0.0241     0.0275     0.0278     0.0334     0.0309     0.0399     0.0292     0.0392     0.0286     0.0392     0.0292     0.0399     0.0309     0.0334     0.0278     0.0275     0.0241     0.0235     0.0334     0.0309     0.0309     0.0399     0.0392     0.0393     0.0393     0.0392     0.0399     0.0309     0.0309     0.0334     0.1000     0.1000     0.1000     0.1000     0.0334     0.0309     0.0399     0.0292     0.0392     0.0500     0.0500          0     0.0500          0     0.0424     0.0360     0.0284     0.0360          0     0.0500     0.0500          0     0.0500     0.0500          0          0     0.0500     0.0500     0.0423     0.0360     0.0360     0.0361     0.0500     0.0500     0.0500          0          0     0.0500          0     0.0500          0     0.0500     0.0361     0.0360     0.0360     0.0423     0.0500     0.0500          0          0          0          0          0     0.0500     0.0500     0.0424     0.1000     0.1000     0.1000     0.0424          0     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500          0          0     0.0500     0.0500          0     0.0500          0     0.0500     0.0437          0          0     0.0500     0.0500     0.0500          0     0.0500     0.0500          0     0.0500     0.0437     0.0500          0     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500          0     0.0500     0.0500          0     0.0500          0     0.0500          0          0     0.0500     0.0500     0.0500     0.0500     0.0500          0          0          0     0.0500     0.0500     0.0500          0          0     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500          0          0     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500          0          0     0.0500     0.0500     0.0500          0          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500];
% for b = [6    12    15    19    26    30    37    55    45    32    22    14    9    6   10];
% P_m = [0.0031     0.0142     0.0148     0.0148     0.0142     0.0148     0.0148     0.0153     0.0102     0.0102     0.0153     0.0102     0.0102     0.0153     0.0102     0.0102     0.0153     0.0102     0.0102     0.0070     0.0079     0.0158     0.0162     0.0070     0.0079     0.0120     0.0162     0.0162     0.0120     0.0079     0.0070     0.0162     0.0158     0.0079     0.0106     0.0142     0.0138     0.0170     0.0142     0.0138     0.0174     0.0100     0.0129     0.0180     0.0180     0.0129     0.0100     0.0174     0.0138     0.0142     0.0170     0.0138     0.0142     0.0057     0.0149     0.0160     0.0157     0.0127     0.0111     0.0123     0.0123     0.0111     0.0127     0.0157     0.0160     0.0149     0.0057     0.0149     0.0160     0.0157     0.0127     0.0111     0.0123     0.0123     0.0111     0.0127     0.0157     0.0160     0.0149     0.0139     0.0143     0.0154     0.0105     0.0147     0.0154     0.0143     0.0149     0.0149     0.0143     0.0154     0.0147     0.0105     0.0154     0.0143     0.0139     0.0143     0.0154     0.0105     0.0147     0.0154     0.0143     0.0149     0.0149     0.0143     0.0154     0.0147     0.0105     0.0154     0.0143     0.0283     0.0290     0.0180     0.0166     0.0153     0.1000     0.1000     0.0180     0.0290     0.0284     0.0290     0.0201     0.0136     0.0153     0.0130     0.0168     0.0153     0.0290     0.0284     0.0284     0.0290     0.0153     0.0168     0.0130     0.0153     0.0136     0.0201     0.0290     0.0284     0.0290     0.0180     0.0233     0.0252     0.0311     0.0166     0.0180     0.0290          0     0.0000     0.0500     0.0309          0     0.0332     0.0264     0.1000     0.1000     0.1000     0.0409          0     0.0500          0          0          0     0.0398          0     0.0333     0.0270     0.0187     0.0187     0.0270     0.0333     0.0308     0.0398     0.0500     0.0500          0     0.0500     0.0398     0.0308     0.0333     0.0270     0.0187     0.0187     0.0270     0.0333     0.0308     0.0398     0.0500          0     0.0500     0.0500     0.0398     0.0409     0.0348     0.0444     0.0459     0.0519     0.0332     0.0409          0     0.0500          0     0.0500          0          0          0          0     0.0075     0.0436     0.0500     0.0500          0     0.0500     0.0500          0     0.0500          0          0     0.0360     0.0436          0          0          0     0.0500     0.0500          0     0.0500          0          0     0.0360     0.0436     0.0360          0          0          0          0     0.0500     0.0500          0          0     0.0500     0.0693     0.0616          0     0.0500          0     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0000     0.0500     0.0500     0.0500          0     0.0500     0.0017     0.0500          0          0          0          0          0     0.0500     0.0500     0.0500          0          0          0          0          0     0.0500     0.0042     0.0500          0     0.0500     0.0500          0          0     0.0075          0          0          0     0.0500     0.0042     0.0500          0     0.0500          0     0.0500     0.0500     0.0500          0          0          0          0     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500          0          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500];
% for b = [6    12    15    19    26    30    37    45    32    22    14    9    6   12];
% P_m = [0.0127     0.0128     0.0176     0.0176     0.0128     0.0176     0.0176     0.0297     0.0195     0.0195     0.0297     0.0195     0.0195     0.0297     0.0195     0.0195     0.0297     0.0195     0.0195     0.0131     0.0147     0.0127     0.0148     0.0131     0.0147     0.0148     0.0157     0.0157     0.0148     0.0147     0.0131     0.0148     0.0127     0.0147     0.0201     0.0214     0.0131     0.0131     0.0214     0.0202     0.0214     0.0189     0.0131     0.0128     0.0128     0.0131     0.0189     0.0214     0.0202     0.0214     0.0131     0.0131     0.0214     0.0130     0.0130     0.0158     0.0128     0.0160     0.0128     0.0129     0.0129     0.0128     0.0160     0.0128     0.0158     0.0130     0.0130     0.0130     0.0158     0.0128     0.0160     0.0128     0.0129     0.0129     0.0128     0.0160     0.0128     0.0158     0.0130     0.0269     0.0276     0.0297     0.0200     0.0483     0.0556     0.0236     0.0288     0.0288     0.0236     0.0219     0.0145     0.0200     0.0297     0.0276     0.0269     0.0276     0.0297     0.0200     0.1000     0.0219     0.0236     0.0288     0.0288     0.0236     0.0219     0.0145     0.0200     0.0297     0.0276     0.0057     0.0077     0.0411     0.0323     0.0600     0.0606     0.0595     0.0411     0.0403     0.0200     0.0403     0.0362     0.0323     0.0296     0.0209     0.0296     0.0376     0.0362     0.0354     0.0354     0.0362     0.0376     0.1000     0.1000     0.1000     0.0323     0.0362     0.0403     0.0400     0.0403     0.0411     0.0251     0.0261     0.0261     0.0323     0.0411     0.0044     0.0013     0.0500     0.0045     0.0458     0.0112     0.0435     0.0701     0.0386     0.0108     0.0082     0.0500     0.0051     0.0050     0.0500     0.0078     0.0423     0.0191     0.0355     0.0394     0.0082     0.0058     0.0029     0.0003          0          0          0     0.0002     0.1000     0.1000     0.1000     0.0423          0          0          0          0          0          0     0.0458     0.0394     0.0356     0.0435     0.0394     0.0003     0.0500          0          0          0     0.0033     0.0092     0.0108     0.0077     0.0033          0          0          0     0.0024     0.0500     0.0125     0.0084     0.0026          0          0          0          0     0.0500     0.1000     0.0500          0          0          0          0          0          0     0.0041     0.0500          0          0          0     0.0500     0.0057     0.0034          0          0          0     0.0500     0.0128     0.0055          0          0          0     0.0500     0.0500     0.0500          0          0          0     0.0021     0.0500          0     0.0500     0.0000          0     0.0500     0.0500     0.0129     0.0008     0.0500     0.0500     0.0500          0          0     0.0015     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0029     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500];
% for b = [6    12    15    19    26    30    45    32    22    14    9    6   14];
% P_m = [ 0.0167     0.0180     0.0123     0.0123     0.0180     0.0123     0.0123     0.0084     0.0100     0.0100     0.0084     0.0100     0.0100     0.0084     0.0100     0.0100     0.0084     0.0100     0.0100     0.0137     0.0188     0.0130     0.0137     0.0093     0.0185     0.0141     0.0078     0.0078     0.0141     0.0185     0.0093     0.0137     0.0130     0.0188     0.0198     0.0207     0.0181     0.0133     0.0120     0.0163     0.0113     0.0151     0.0140     0.0146     0.0146     0.0140     0.0151     0.0113     0.0163     0.0120     0.0133     0.0181     0.0207     0.0242     0.0182     0.0145     0.0114     0.0152     0.0150     0.0183     0.0183     0.0150     0.0152     0.0114     0.0145     0.0182     0.0242     0.0182     0.0145     0.0114     0.0152     0.0150     0.0183     0.0183     0.0150     0.0152     0.0114     0.0145     0.0182     0.0241     0.0247     0.0262     0.0252     0.0359     0.0395     0.0244     0.0308     0.0308     0.0244     0.0908     0.0889     0.0882     0.0262     0.0247     0.0241     0.0247     0.0262     0.0190     0.0221     0.0249     0.0244     0.0308     0.0308     0.0244     0.0366     0.0338     0.0307     0.0262     0.0247          0          0          0          0     0.0463     0.0441     0.0441     0.0463     0.0308          0          0          0          0          0     0.0019     0.0949     0.0935     0.0956     0.0936     0.0330     0.0386          0          0          0          0     0.0386     0.0330     0.0292     0.0325     0.0291     0.0312     0.0364          0          0          0          0          0     0.0363     0.0432     0.0409     0.0409     0.0432          0          0          0          0          0     0.0500          0     0.0546          0     0.0500          0          0          0     0.0500     0.0882     0.0990     0.0882          0          0          0          0     0.0017     0.0026     0.0378     0.0026     0.0017          0          0          0          0     0.0118     0.0496     0.0118     0.0500          0          0          0          0          0          0          0          0     0.0500     0.0182          0          0          0          0     0.0500     0.0500          0          0     0.0500          0     0.0500     0.0500          0          0          0          0          0          0     0.0193          0          0     0.0500     0.0500          0          0          0     0.0500     0.0500     0.0120     0.0500     0.0500          0     0.0500     0.0500          0          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500];
% for b = [6    12    15    19    26   32    22    14    9    6   21];
P_m = [ 0.0685     0.0241     0.0000     0.0000     0.0017     0.0119     0.0032          0     0.0000     0.0001     0.0059     0.0010     0.0014     0.0184     0.0155     0.0077     0.0323     0.0002     0.0002     0.0666     0.0022     0.0000     0.0009     0.0148     0.0061     0.0057     0.0009     0.0260     0.0002     0.0110     0.0134     0.0061     0.0001     0.0009     0.0020     0.0020     0.0079     0.0835     0.0000     0.0003     0.0056     0.0154     0.0293     0.0629     0.0024     0.0000     0.0302     0.0067     0.0007     0.0029     0.0256     0.0014     0.0007     0.0695     0.0677     0.0961     0.0093     0.0186     0.0801     0.0092     0.0760     0.0509     0.0889     0.0003     0.0327     0.0255     0.0035     0.0477     0.0009     0.0088     0.0123     0.0326     0.0372     0.0020     0.0887     0.0589     0.0131     0.0915     0.0293     0.0014     0.0003          0     0.0971     0.0985     0.0913          0     0.0048     0.0064     0.0017          0     0.0761     0.0689     0.0651     0.0018     0.0000     0.0009     0.0018     0.0002     0.0293     0.0433     0.0222     0.0012     0.0006     0.0021     0.0001     0.0007     0.1000     0.0992     0.0992          0     0.0000     0.0006     0.0000     0.0046          0     0.0000     0.0003     0.0009     0.0032     0.0416     0.0015     0.0001     0.0005     0.0008     0.0018     0.0682     0.0011     0.0003     0.0000     0.0002          0     0.0006     0.0013     0.0001          0     0.0000     0.0001     0.0001     0.0134     0.0000     0.0007     0.0500     0.0424     0.0004     0.0001          0     0.0500     0.0500     0.0005     0.0500     0.0500          0     0.0500     0.0500     0.0003          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0003];
% for b = [6    12    15    19   32    22    14    9    6   24];
% P_m = [0.0354     0.0058     0.0362     0.0245     0.0071     0.0024     0.0279     0.0000     0.0100     0.0007     0.0013     0.0003     0.0000     0.0014     0.0008     0.0075     0.0008     0.0154     0.0001     0.0000     0.0003     0.0675     0.0000     0.0018     0.0592     0.0609     0.0000     0.0000     0.0534     0.0500     0.0006     0.0000     0.0159     0.0404     0.0000     0.0986     0.0087     0.0725     0.0002     0.0037     0.0559     0.0270     0.0149     0.0008     0.0098     0.0010     0.0575     0.0021     0.0149     0.0000     0.0026     0.0482     0.0407     0.0000     0.0009     0.0996     0.0999     0.0987     0.0999     0.0999     0.0028     0.0009     0.0195     0.0985     0.0885     0.0236     0.0932     0.0676     0.0158     0.0042     0.0001     0.0076     0.0707     0.0431     0.0075     0.0469     0.0029     0.0017     0.0048     0.0993     0.0998     0.0916     0.0860     0.0998     0.0032     0.0011     0.0015     0.0000     0.0252     0.0035     0.0001     0.0015     0.0003     0.0044     0.0079     0.0020     0.0015     0.0018     0.0010     0.0017     0.0023     0.0008     0.0017          0     0.0027     0.0012     0.0024     0.0000     0.0017     0.0024     0.0000     0.0001     0.0310     0.0008     0.0000     0.0001     0.0819     0.0001     0.0000     0.0005     0.0010     0.0500     0.0000     0.0500     0.0500     0.0001     0.0500     0.0500     0.0002     0.0000     0.0500     0.0500     0.0500     0.0500     0.0500     0.0000];
% for b = [6    12    15    19    22    14    9    6   32];
% P_m = [0.0000     0.0003     0.0000     0.0024     0.0000     0.0000     0.0007     0.0016     0.0299     0.0032     0.0004     0.0001     0.0023     0.0012     0.0006     0.0112     0.0000     0.0139     0.0025     0.0000     0.0586     0.0203     0.0085     0.0019     0.0152     0.0119     0.0340     0.0007     0.0020     0.0285     0.0389     0.0016     0.0428     0.0007     0.0054     0.1000     0.0999     0.0985     0.0867     0.0018     0.0304     0.0420     0.0757     0.0003     0.0003     0.0003     0.0000     0.0040     0.0262     0.0279     0.0117     0.0227     0.0098     0.0000     0.0000     0.0058     0.0995     0.0000     0.0003     0.0000          0     0.0924     0.0085     0.0042     0.0021     0.0014     0.0013     0.0234     0.0008     0.0004     0.0008     0.0017     0.0430     0.0016     0.0002     0.0006     0.0027     0.0014     0.0002     0.0009     0.0833     0.0005     0.0008     0.0015     0.0064     0.0005     0.0002     0.0012     0.0010     0.0016     0.0031     0.0001     0.0990     0.0001     0.0000     0.0325     0.0003     0.0010     0.0500     0.0500     0.0500     0.0013     0.0500          0];

rfl_pnt = zeros(m,3);
P_level = [P_max P_max/2 P_max/3 P_max/4];

for i=1:n
    for j=1:m
        d = sqrt((FullsectionOrigins(j,1)-sensors(i,1))^2+(FullsectionOrigins(j,2)-sensors(i,2))^2+(FullsectionOrigins(j,3))^2);
        LP = [FullsectionNormals(j,1)-FullsectionOrigins(j,1) FullsectionNormals(j,2)-FullsectionOrigins(j,2) FullsectionNormals(j,3)-FullsectionOrigins(j,3)];
        RP = [sensors(i,1)-FullsectionOrigins(j,1) sensors(i,2)-FullsectionOrigins(j,2) 0-FullsectionOrigins(j,3)];
        Norm = [0 0 h];
        phi = atan2(norm(cross(Norm,-RP)),dot(Norm,-RP));
        shi = atan2(norm(cross(LP,RP)),dot(LP,RP));
        if (shi<=b(end)*pi/180)
            h_mn(j,i) = (A_u/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
        else
            h_mn(j,i) = 0;
        end
        
        %%%%----------------------------------%%%%
        %%%% updating channel with reflection %%%%
        %%%%----------------------------------%%%%
        %%% Checking with YZ plane
        P1 = [FullsectionNormals(j,1) FullsectionNormals(j,2) FullsectionNormals(j,3)];
        P0 = [FullsectionOrigins(j,1) FullsectionOrigins(j,2) FullsectionOrigins(j,3)];
        [I,check]=plane_line_intersect(N0_YZ,V0_YZ,P0,P1);
        if check==1 && I(1,3)>0 % ray is reflected on YZ plane
            %%% find the reflected ray
            norm_N0 = N0_YZ / norm(N0_YZ);
            R0 = LP - 2 * dot(LP,norm_N0) * norm_N0; %%% reflected ray
            %%% find the intersection point between reflected ray and the floor (XY plane)
            N0_XY = [0 0 rs]; %normal vector on XY plane
            V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 
            R1 = R0 - I;
            [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,I,R1);
            d1 = norm(P0-I); % distance between LED and incident point
            d2 = norm(I-rfl_pnt(j,:)); % distance between incident point and reflected point on the floor
            for k=1:n
                if norm([sensors(k,1) sensors(k,2)]-[rfl_pnt(j,1) rfl_pnt(j,2)])<=led_beam_radius
                    h_mn(j,k) = h_mn(j,k) + rfl_ind*(A_u/d1^2)*(q+1)/(2*pi);
                    % disp('reached');
                    % cnt = cnt+1;
                end
            end
        end
        
        %%% Checking with YZ+rs plane
        [I,check]=plane_line_intersect(N0_YZ_rs,V0_YZ_rs,P0,P1);
        if check==1 && I(1,3)>0 % ray is reflected on YZ+rs plane
            %%% find the reflected ray
            norm_N0 = N0_YZ_rs / norm(N0_YZ_rs);
            R0 = LP - 2 * dot(LP,norm_N0) * norm_N0; %%% reflected ray
            %%% find the intersection point between reflected ray and the floor (XY plane)
            N0_XY = [0 0 rs]; %normal vector on XY plane
            V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 
            R1 = R0 - I;
            [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,I,R1);
            d1 = norm(P0-I); % distance between LED and incident point
            d2 = norm(I-rfl_pnt(j,:)); % distance between incident point and reflected point on the floor)
            for k=1:n
                if norm([sensors(k,1) sensors(k,2)]-[rfl_pnt(j,1) rfl_pnt(j,2)])<=led_beam_radius
                    h_mn(j,k) = h_mn(j,k) + rfl_ind*(A_u/d1^2)*(q+1)/(2*pi);
                end
            end
        end
        
        %%% Checking with XZ plane
        [I,check]=plane_line_intersect(N0_XZ,V0_XZ,P0,P1);
        if check==1 && I(1,3)>0 % ray is reflected on XZ plane
            %%% find the reflected ray
            norm_N0 = N0_XZ / norm(N0_XZ);
            R0 = LP - 2 * dot(LP,norm_N0) * norm_N0; %%% reflected ray
            %%% find the intersection point between reflected ray and the floor (XY plane)
            N0_XY = [0 0 rs]; %normal vector on XY plane
            V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 
            R1 = R0 - I;
            [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,I,R1);
            d1 = norm(P0-I); % distance between LED and incident point
            d2 = norm(I-rfl_pnt(j,:)); % distance between incident point and reflected point on the floor)
            for k=1:n
                if norm([sensors(k,1) sensors(k,2)]-[rfl_pnt(j,1) rfl_pnt(j,2)])<=led_beam_radius
                    h_mn(j,k) = h_mn(j,k) + rfl_ind*(A_u/d1^2)*(q+1)/(2*pi);
                end
            end
        end
        
        %%% Checking with XZ+rs plane
        [I,check]=plane_line_intersect(N0_XZ_rs,V0_XZ_rs,P0,P1);
        if check==1 && I(1,3)>0 % ray is reflected on XZ+rs plane
            %%% find the reflected ray
            norm_N0 = N0_XZ_rs / norm(N0_XZ_rs);
            R0 = LP - 2 * dot(LP,norm_N0) * norm_N0; %%% reflected ray
            %%% find the intersection point between reflected ray and the floor (XY plane)
            N0_XY = [0 0 rs]; %normal vector on XY plane
            V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 
            R1 = R0 - I;
            [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,I,R1);
            d1 = norm(P0-I); % distance between LED and incident point
            d2 = norm(I-rfl_pnt(j,:)); % distance between incident point and reflected point on the floor)
            for k=1:n
                if norm([sensors(k,1) sensors(k,2)]-[rfl_pnt(j,1) rfl_pnt(j,2)])<=led_beam_radius
                    h_mn(j,k) = h_mn(j,k) + rfl_ind*(A_u/d1^2)*(q+1)/(2*pi);
                end
            end
        end        
        
        
    end
end
I_new = Get_illuminance(P_m,h_mn,n);
I_avg = mean(I_new);
uni = min(I_new) / mean(I_new);

P_t = zeros(1,m);

no_of_iters = 100;
for iter=1:no_of_iters
    cnt=0;
% rng(11);
dist = 0;
min_dist = 200;


% while dist<min_dist
    for i=1:u
        rcv_coors(i,1) = randi([1,rs],1,1);
        rcv_coors(i,2) = randi([1,rs],1,1);
    end
%     dist = Calc_min_dist(rcv_coors);
% end
% rcv_coors
for i=1:u
    for j=1:m
        d = sqrt((FullsectionOrigins(j,1)-rcv_coors(i,1))^2+(FullsectionOrigins(j,2)-rcv_coors(i,2))^2+(FullsectionOrigins(j,3))^2);
        LP = [FullsectionNormals(j,1)-FullsectionOrigins(j,1) FullsectionNormals(j,2)-FullsectionOrigins(j,2) FullsectionNormals(j,3)-FullsectionOrigins(j,3)];
        RP = [rcv_coors(i,1)-FullsectionOrigins(j,1) rcv_coors(i,2)-FullsectionOrigins(j,2) 0-FullsectionOrigins(j,3)];
        Norm = [0 0 h];
        phi = atan2(norm(cross(Norm,-RP)),dot(Norm,-RP));
        shi = atan2(norm(cross(LP,RP)),dot(LP,RP));
        if (shi<=b(end)*pi/180)
            h_mu(j,i) = (A_u/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
        else
            h_mu(j,i) = 0;
        end
        
        
        %%%%----------------------------------%%%%
        %%%% updating channel with reflection %%%%
        %%%%----------------------------------%%%%
        %%% Checking with YZ plane
        P1 = [FullsectionNormals(j,1) FullsectionNormals(j,2) FullsectionNormals(j,3)];
        P0 = [FullsectionOrigins(j,1) FullsectionOrigins(j,2) FullsectionOrigins(j,3)];
        [I,check]=plane_line_intersect(N0_YZ,V0_YZ,P0,P1);
        if check==1 % ray is reflected on YZ plane
            %%% find the reflected ray
            norm_N0 = N0_YZ / norm(N0_YZ);
            R0 = LP - 2 * dot(LP,norm_N0) * norm_N0; %%% reflected ray
            %%% find the intersection point between reflected ray and the floor (XY plane)
            N0_XY = [0 0 rs]; %normal vector on XY plane
            V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 
            R1 = R0 - I;
            [rfl_pnt,~] = plane_line_intersect(N0_XY,V0_XY,I,R1);
            d1 = norm(P0-I); % distance between LED and incident point
            d2 = norm(I-rfl_pnt); % distance between incident point and reflected point on the floor)
%             for k=1:u
                if norm([rcv_coors(i,1) rcv_coors(i,2)]-[rfl_pnt(1) rfl_pnt(2)])<=led_beam_radius
                    h_mu(j,i) = h_mu(j,i) + rfl_ind*(A_u/d1^2)*(q+1)/(2*pi);
                    % disp('reached');
                    cnt = cnt+1;
                end
%             end
        end
        
        %%% Checking with YZ+rs plane
        [I,check]=plane_line_intersect(N0_YZ_rs,V0_YZ_rs,P0,P1);
        if check==1 % ray is reflected on YZ+rs plane
            %%% find the reflected ray
            norm_N0 = N0_YZ_rs / norm(N0_YZ_rs);
            R0 = LP - 2 * dot(LP,norm_N0) * norm_N0; %%% reflected ray
            %%% find the intersection point between reflected ray and the floor (XY plane)
            N0_XY = [0 0 rs]; %normal vector on XY plane
            V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 
            R1 = R0 - I;
            [rfl_pnt,~] = plane_line_intersect(N0_XY,V0_XY,I,R1);
            d1 = norm(P0-I); % distance between LED and incident point
            d2 = norm(I-rfl_pnt); % distance between incident point and reflected point on the floor)
            %for k=1:u
                if norm([rcv_coors(i,1) rcv_coors(i,2)]-[rfl_pnt(1) rfl_pnt(2)])<=led_beam_radius
                    h_mu(j,i) = h_mu(j,i) + rfl_ind*(A_u/d1^2)*(q+1)/(2*pi);
                end
            %end
        end
        
        %%% Checking with XZ plane
        [I,check]=plane_line_intersect(N0_XZ,V0_XZ,P0,P1);
        if check==1 % ray is reflected on XZ plane
            %%% find the reflected ray
            norm_N0 = N0_XZ / norm(N0_XZ);
            R0 = LP - 2 * dot(LP,norm_N0) * norm_N0; %%% reflected ray
            %%% find the intersection point between reflected ray and the floor (XY plane)
            N0_XY = [0 0 rs]; %normal vector on XY plane
            V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 
            R1 = R0 - I;
            [rfl_pnt,~] = plane_line_intersect(N0_XY,V0_XY,I,R1);
            d1 = norm(P0-I); % distance between LED and incident point
            d2 = norm(I-rfl_pnt); % distance between incident point and reflected point on the floor)
%             for k=1:u
                if norm([rcv_coors(i,1) rcv_coors(i,2)]-[rfl_pnt(1) rfl_pnt(2)])<=led_beam_radius
                    h_mu(j,i) = h_mu(j,i) + rfl_ind*(A_u/d1^2)*(q+1)/(2*pi);
                end
%             end
        end
        
        %%% Checking with XZ+rs plane
        [I,check]=plane_line_intersect(N0_XZ_rs,V0_XZ_rs,P0,P1);
        if check==1 % ray is reflected on XZ+rs plane
            %%% find the reflected ray
            norm_N0 = N0_XZ_rs / norm(N0_XZ_rs);
            R0 = LP - 2 * dot(LP,norm_N0) * norm_N0; %%% reflected ray
            %%% find the intersection point between reflected ray and the floor (XY plane)
            N0_XY = [0 0 rs]; %normal vector on XY plane
            V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 
            R1 = R0 - I;
            [rfl_pnt,~] = plane_line_intersect(N0_XY,V0_XY,I,R1);
            d1 = norm(P0-I); % distance between LED and incident point
            d2 = norm(I-rfl_pnt); % distance between incident point and reflected point on the floor)
%             for k=1:u
                if norm([rcv_coors(i,1) rcv_coors(i,2)]-[rfl_pnt(1) rfl_pnt(2)])<=led_beam_radius
                    h_mu(j,i) = h_mu(j,i) + rfl_ind*(A_u/d1^2)*(q+1)/(2*pi);
                end
%             end
        end        
        
    end
end





% disp(h_mu);
% disp(h_mn);

% A_mat = zeros(u,m);     % A_mat(i,j)=1 means user i is associated with led j
A_mat = zeros(m);
distances = zeros(u,m);

for k=1:u
    for l=1:m
        distances(k,l) = sqrt((FullsectionNormals(l,1)-rcv_coors(k,1))^2+(FullsectionNormals(l,2)-rcv_coors(k,2))^2);
    end
end

nearest = zeros(1,m);
scnd_nearest = zeros(1,m);
assigned = zeros(1,m);

for l=1:m
    min_dist = 600;
    for k=1:u
        if (distances(k,l)<led_beam_radius && distances(k,l)<min_dist)
            scnd_nearest(l) = nearest(l);
            nearest(l) = k;
            min_dist = distances(k,l);
        end
    end
end
temp=0;
for l=1:m
    if nearest(l)~=0         
        A_mat(l)=nearest(l);       
        assigned(1,l)=1;
        if scnd_nearest(l)~=0
           temp=P_m(l)*(1-distances(nearest(l),l)/distances(scnd_nearest(l),l));
           if (abs(temp-P_m(l))/P_m(l))<=tol
              P_m(l)=temp;
           end
        else
%             P_m(l) = min(0.1,P_m(l)+P_m(l)*tol);
            P_m(l) = max(0,P_m(l)-P_m(l)*tol);
        end

    end
end
% disp(P_m);
% P_m
sig = zeros(1,u);
ifrnc = zeros(1,u);
sinr = zeros(1,u);

% I_old = Get_illuminance(P_m,h_mn,n);
% min(I_old)*n/sum(I_old);
% P_m_new = Update_P_m(P_m,m,h_mn,n,assigned,I_old,P_level);

% obj_0(ind) = obj_0(ind)+Get_obj(P_m,h_mu,h_mn,A_mat,m,n,u);
sinr_0(ind) = sinr_0(ind) + Get_sinr(P_m,h_mu,A_mat,m,n,u,distances,led_beam_radius);



uni_0(ind) = uni_0(ind) + min(I_new)*n/sum(I_new);

% min(I_new)*n/sum(I_new);

P_t = P_t + P_m;
% P_tot(ind) = P_tot(ind) + sum(P_m);
% cnt

end

% ind = ind+1

end 

P_t = P_t / no_of_iters;
% plot(P_v,sinr_0/1000,'-o');
plot(P_v,B*log2(1+sinr_0/no_of_iters),'-o');
xlabel('Max. Source Power (W)');
% ylabel('sinr');
ylabel('Throughput (bps)');
% legend('sinr','uniformity');
figure();
plot(P_v,uni,'-*');
xlabel('Max. Source Power (W)');
ylabel('uniformity');
% figure();
% plot(P_v,obj_0/1000,'-o');
% xlabel('Max. Source Power per LED(W)');
% ylabel('obj. function');
% figure();
% plot(P_v,P_tot/1000,'-o');
% xlabel('Max. Source Power per LED (W)');
% ylabel('total power used(W)');
% plot(P_v,obj_0/1000,'-o');
% xlabel('No. of users');
% ylabel('obj. function');


==> code/uni_1st_place_mirror.m <==
clc;
close all;
% 
% options = optimset('Display','off','Diagnostics','off','Algorithm','interior-point');
%     x_in=[1 1];            %% Initial values
%     lb=[0 0]; %%  lowerbound
%     [variables,Obj_function] = fmincon(@(v)Objectivef(v,a,b),...
%         x_in,[],[],[],[],lb,[],@(v)conf(v,b),options);
%     
%     var=variables
%     objective=Obj_function
rs = 600;
h = 300;
R = 40; %radius of the hemispherical bulb in cm
r = 1.5; %radius of an LED board in cm
V = 0.5; % visibility (km)
lambda = 650; % optical signal wavelength (nm)
if (V>50) % particle distribution constant
    q = 1.6;
elseif (V>6)
    q = 1.3;
else
    q = 0.585*V^(1.0/3.0);
end
sigma = (3.91/V) * (lambda/550.0)^(-q);% attenuation coefficient of atmospheric absorption and scattering
% rho = 0.3; % radius of the transmitter (cm)
ZI = 3.75; % radius of the receiver (cm)
A_u= pi*(ZI)^2; % area of the receiver (in square-centimeters) and sensors
theta = 60;    % semi-angle at half power in degrees
q = -log10(2)/log10(cosd(theta));  % the order of lambertian emission
% b = [9    16    22    28    34    40    45    50    55    60    64    68    72    75    77    79    81    82    83   40];
% b = [11 14 17 10 7 5 50];     % vector of the number of LED boards in each layer and the FOV angle of the LEDs
% b = [11 14 17 10 7 5 60];     % vector of the number of LED boards in each layer and the FOV angle of the LEDs
% b = [11 14 17 21 25 30 60];
% b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   10];
% b = [9    16    22    28    34    40    45    50    55    60    64    68    72    75    77    79    81    82    83   10];
% b = [6    12    15    19    26    30    37    43    53    55    60    62    55    45    32    22    14    9    6   6];
% b = [6    12    15    19    26    30    37    43    53    60    62    55    45    32    22    14    9    6   6];
% b = [6    12    15    19    26    30    37    43   60    62    55    45    32    22    14    9    6   7];
% b = [6    12    15    19    26    30    37    60    62    55    45    32    22    14    9    6   8];
% b = [6    12    15    19    26    30    37    62    55    45    32    22    14    9    6   9];
b = [6    12    15    19    26    30    37    55    45    32    22    14    9    6   10];
% b = [6    12    15    19    26    30    37    45    32    22    14    9    6   12];
% b = [6    12    15    19    26    30    45    32    22    14    9    6   14];
% b = [6    12    15    19    26    45    32    22    14    9    6   16];
% b = [6    12    15    19    26   32    22    14    9    6   21];
% b = [6    12    15    19   32    22    14    9    6   24];
% b = [6    12    15    19    22    14    9    6   32];

m = sum(b(1:length(b)-1))+1;     % number of total LED board
u_v=2:10;
% for ind = 1:length(u_v)
u = 4;      % number of receivers

tol = 0.1;
% u = u_v(ind)
e_mu = zeros(1,m*u);    % assignment matrix
% P_max = 1*10;  % maximum allotted power for one LED Board in watts
% h_mu = zeros(1,m*u);    % Channel matrix for u users
h_mu = zeros(m,u);    % Channel matrix for u users
layernum = length(b)-1;
N0 = 2.5e-20; % AWGN spectral density in W / Hz
B = 20e6;   % modulation bandwidth in Hz
[x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor(b,rs,R,r,h,layernum);
scatter3(x_coor,y_coor,z_coor);
alpha_0 = 60; % luminous efficacy of white LED
epsilon = 1;
SINR_rec = 1;
I_rec = 150*6*6;
n = 12*12;  % number of sensor points to calculate the illumination uniformity across the room
sensors = zeros(n,2);
h_mn = zeros(m,n);    % Channel matrix for n sensors
rcv_coors = zeros(u,2);
zeta = 1e-3;    % Power assignment tolerance value 
led_beam_radius = (h-R)*(tan(b(end)/2*pi/180));

% variables for calculating channel model with reflection 
% YZ plane variables
N0_YZ = [-rs 0 0]; %normal vector on YZ plane
V0_YZ = [0 rs/2 h/2]; %any point that belongs to the YZ Plane 
% YZ+rs plane variables
N0_YZ_rs = [rs 0 0]; %normal vector on YZ+rs plane
V0_YZ_rs = [rs rs/2 h/2]; %any point that belongs to the YZ+rs Plane 
% XZ plane variables
N0_XZ = [0 rs 0]; %normal vector on XZ plane
V0_XZ = [rs/2 0 h/2]; %any point that belongs to the XZ Plane 
% XZ+rs plane variables
N0_XZ_rs = [0 -rs 0]; %normal vector on XZ+rs plane
V0_XZ_rs = [rs/2 rs h/2]; %any point that belongs to the XZ+rs Plane 
reflected = zeros(m,3);
rfl_ind = 0.99; %reflection index - assumed yellow painted walls

P_v = 100e-3:100e-3:100e-3;
% P_v = 100e-3;
obj_0 = zeros(1,length(P_v));
sinr_0 = zeros(1,length(P_v));
uni_0 = zeros(1,length(P_v));
P_tot = zeros(1,length(P_v));
% ind = 1;


for j=0:sqrt(n)-1
    for i=1:sqrt(n)
        sensors(i+j*sqrt(n),1) = i*rs/(sqrt(n)+1);
        sensors(i+j*sqrt(n),2) = (j+1)*rs/(sqrt(n)+1);
    end
end


for ind = 1:length(P_v)
rng(11);
P_max = P_v(ind)    % maximum allotted power for one LED Board in watts
% P_max = 100e-3;
% P_m = P_max*ones(1,m);   % LED power matrix, initial value set to maximum power 4W
% after running fmincon to find P_m for optimum uniformity
%ideal P_m for max uniformity, calculated using fmincon (main.m)
% 70 degrees
% P_m =[0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0     0.0000          0          0          0          0          0          0          0          0          0          0          0          0          0          0     0.0000     0.0000          0     0.0000     0.0003     0.0277          0          0     0.0000          0     0.0750          0     0.0758     0.0191     0.0319     0.0688     0.0002     0.0972     0.0897     0.0849     0.0801     0.0939];
% 60 degreees
% P_m = [0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0     0.0000          0          0          0          0          0          0     0.0039     0.0050     0.0002     0.0007          0          0     0.0000     0.0001     0.0000     0.0010     0.0045     0.0075          0          0     0.0109     0.0018          0     0.0210          0     0.0147          0     0.0205          0          0     0.0236     0.0001     0.0120     0.0011     0.0009     0.0103     0.0000     0.0631     0.0455     0.0899     0.0898     0.0461];
% 50 degrees
% P_m = [0          0          0     0.0000          0          0          0          0          0          0          0          0          0     0.0016     0.0000          0     0.0000          0     0.0007     0.0003     0.0006          0     0.0011     0.0002          0          0     0.0019     0.0019     0.0008     0.0068     0.0310     0.0169     0.0000     0.0000     0.0013     0.0004     0.0007     0.0000     0.0143     0.0323     0.0084     0.0013     0.0034     0.0227     0.0002     0.0018     0.0154     0.0030     0.0060     0.0025     0.0169     0.0008     0.0002     0.0802     0.0145     0.0388     0.0339     0.0586     0.0194     0.0119     0.0160     0.0937     0.0967     0.0934     0.0943];
% with new channel
% P_m = [ 0  0  0  0  0  0  0  0  0  0 0.0000  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 0.0435  0 0.0001  0 0.0204 0.0252 0.0041 0.0207 0.0381 0.0030  0  0  0  0  0 0.0200 0.0008 0.0000 0.0007  0  0 0.0050  0 0.0001 0.0002 0.0009 0.0011 0.0002 0.0001 0.0000  0 0.0000  0 0.0000 0.0359 0.0998  0 0.0305  0];
    
% 40 degrees
% P_m = [0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0536 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0566 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0915 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0924 0.0077 0.0077 0.0077 0.0077 0.0566 0.0077 0.0077 0.0077 0.0077 0.0168 0.0163 0.0168 0.0155 0.0155 0.0168 0.0163 0.0500 0.0421 0.0304 0.0304 0.0421];
% P_m = min(0.1,P_m+P_m*tol);
% for 19 layers, P_m is below
% P_m = [0.0058 0.0098 0.0098 0.0098 0.0098 0.0098 0.0098 0.0058 0.0102 0.0102 0.0058 0.0102 0.0102 0.0058 0.0102 0.0102 0.0058 0.0102 0.0102 0.0107 0.0111 0.0058 0.0150 0.0107 0.0064 0.0064 0.0107 0.0107 0.0064 0.0064 0.0107 0.0150 0.0058 0.0111 0.0058 0.0114 0.0079 0.0079 0.0114 0.0058 0.0058 0.0111 0.0058 0.0114 0.0114 0.0058 0.0111 0.0058 0.0058 0.0114 0.0079 0.0079 0.0114 0.0122 0.0082 0.0058 0.0062 0.0121 0.0082 0.0095 0.0095 0.0082 0.0121 0.0062 0.0058 0.0082 0.0122 0.0082 0.0058 0.0062 0.0121 0.0082 0.0095 0.0095 0.0082 0.0121 0.0062 0.0058 0.0082 0.0193 0.0104 0.0099 0.0094 0.0061 0.0107 0.0071 0.0066 0.0066 0.0071 0.0107 0.0061 0.0094 0.0099 0.0104 0.0066 0.0104 0.0099 0.0094 0.0061 0.0107 0.0071 0.0066 0.0066 0.0071 0.0107 0.0061 0.0094 0.0099 0.0104 0.0175 0.0083 0.0087 0.0084 0.0084 0.0110 0.0084 0.0087 0.0063 0.0096 0.0081 0.0058 0.0112 0.0084 0.0088 0.0084 0.0065 0.0063 0.0081 0.0081 0.0063 0.0065 0.0084 0.0088 0.0084 0.0112 0.0058 0.0081 0.0096 0.0063 0.0087 0.0084 0.0110 0.0084 0.0084 0.0087 0.0083 0.0176 0.0124 0.0098 0.0107 0.0081 0.0102 0.0092 0.0108 0.0108 0.0098 0.0104 0.0095 0.0098 0.0081 0.0107 0.0066 0.0102 0.0066 0.0108 0.0080 0.0098 0.0095 0.0095 0.0098 0.0080 0.0108 0.0066 0.0102 0.0066 0.0107 0.0081 0.0098 0.0095 0.0104 0.0098 0.0108 0.0108 0.0092 0.0102 0.0081 0.0107 0.0098 0.0124 0.0151 0.0131 0.0152 0.0130 0.0092 0.0119 0.0092 0.0087 0.0119 0.0092 0.0130 0.0126 0.0152 0.0151 0.0131 0.0152 0.0109 0.0107 0.0119 0.0107 0.0087 0.0119 0.0092 0.0107 0.0109 0.0152 0.0151 0.0151 0.0152 0.0109 0.0107 0.0092 0.0119 0.0087 0.0107 0.0119 0.0107 0.0109 0.0152 0.0131 0.0151 0.0152 0.0126 0.0130 0.0092 0.0119 0.0137 0.0133 0.0119 0.0092 0.0130 0.0152 0.0131 0.0151 0.0261 0.0152 0.0169 0.0141 0.0138 0.0107 0.0132 0.0107 0.0138 0.0169 0.0169 0.0152 0.0261 0.0151 0.0152 0.0152 0.0169 0.0141 0.0107 0.0092 0.0132 0.0107 0.0196 0.0169 0.0268 0.0152 0.0261 0.0261 0.0152 0.0268 0.0169 0.0196 0.0107 0.0132 0.0092 0.0107 0.0141 0.0169 0.0152 0.0152 0.0151 0.0261 0.0152 0.0169 0.0169 0.0138 0.0126 0.0420 0.0127 0.0138 0.0141 0.0169 0.0152 0.0261 0.0500 0.0500 0.0500 0.0500 0.0281 0.0196 0.0148 0.0132 0.0132 0.0148 0.0196 0.0281 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0281 0.0196 0.0148 0.0132 0.0132 0.0148 0.0196 0.0281 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0281 0.0196 0.0148 0.0132 0.0132 0.0148 0.0196 0.0281 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0281 0.0196 0.0551 0.0427 0.0427 0.0551 0.0196 0.0281 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0310 0.0310 0.0226 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0226 0.0310 0.0310 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0310 0.0310 0.0226 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0651 0.0737 0.0737 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500];
% P_m = [0.0036  0.0073  0.0073  0.0073  0.0073  0.0073  0.0073  0.0035  0.0076  0.0076  0.0035  0.0076  0.0076  0.0035  0.0076  0.0076  0.0035  0.0076  0.0076  0.0080  0.0083  0.0034  0.0182  0.0080  0.0050  0.0050  0.0080  0.0080  0.0050  0.0050  0.0080  0.0182  0.0034  0.0083  0.0032  0.0085  0.0061  0.0061  0.0084  0.0032  0.0037  0.0082  0.0037  0.0085  0.0085  0.0037  0.0082  0.0037  0.0032  0.0084  0.0061  0.0061  0.0085  0.0090  0.0063  0.0037  0.0049  0.0089  0.0063  0.0071  0.0071  0.0063  0.0089  0.0049  0.0037  0.0063  0.0090  0.0063  0.0037  0.0049  0.0089  0.0063  0.0071  0.0071  0.0063  0.0089  0.0049  0.0037  0.0063  0.0052  0.0078  0.0074  0.0071  0.0049  0.0080  0.0056  0.0052  0.0052  0.0056  0.0080  0.0049  0.0071  0.0074  0.0078  0.0052  0.0078  0.0074  0.0071  0.0049  0.0080  0.0056  0.0052  0.0052  0.0056  0.0080  0.0049  0.0071  0.0074  0.0078  0.0072  0.0063  0.0066  0.0064  0.0064  0.0082  0.0064  0.0066  0.0050  0.0072  0.0062  0.0042  0.0083  0.0064  0.0067  0.0064  0.0051  0.0050  0.0062  0.0062  0.0050  0.0051  0.0064  0.0067  0.0064  0.0083  0.0042  0.0062  0.0072  0.0050  0.0066  0.0064  0.0082  0.0064  0.0064  0.0066  0.0063  0.0072  0.0091  0.0074  0.0080  0.0062  0.0076  0.0069  0.0080  0.0080  0.0074  0.0077  0.0072  0.0074  0.0062  0.0080  0.0052  0.0076  0.0052  0.0080  0.0061  0.0074  0.0072  0.0072  0.0074  0.0061  0.0080  0.0052  0.0076  0.0052  0.0080  0.0062  0.0074  0.0072  0.0077  0.0074  0.0080  0.0080  0.0069  0.0076  0.0062  0.0080  0.0074  0.0091  0.0188  0.0196  0.0095  0.0088  0.0089  0.0088  0.0080  0.0196  0.0188  0.0196  0.0081  0.0070  0.0070  0.0080  0.0070  0.0081  0.0096  0.0096  0.0081  0.0070  0.0080  0.0070  0.0070  0.0081  0.0196  0.0188  0.0196  0.0080  0.0088  0.0066  0.0296  0.0095  0.0196  0.0188  0.0196  0.0218  0.0087  0.0096  0.0105  0.0219  0.0323  0.0323  0.0219  0.0105  0.0096  0.0079  0.0218  0.0196  0.0188  0.0196  0.0218  0.0079  0.0096  0.0105  0.0219  0.0323  0.0323  0.0219  0.0105  0.0405  0.0195  0.0218  0.0196  0.0500  0.0500  0.0348  0.0328  0.0282  0.0348  0.0500  0.0500  0.0500  0.0348  0.0282  0.0282  0.0348  0.0500  0.0500  0.0500  0.0348  0.0282  0.0282  0.0348  0.0500  0.0500  0.0500  0.0348  0.0282  0.0628  0.0348  0.0500  0.0500  0.0500  0.0500  0.0393  0.0500  0.0500  0.0500  0.0500  0.0500  0.0283  0.0283  0.0500  0.0500  0.0500  0.0500  0.0283  0.0283  0.0500  0.0500  0.0500  0.0500  0.0500  0.0393  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500];
% 10 degrees
% P_m = [0 0.0102 0.0175 0.0102 0.0102 0.0102 0.0102 0.0102 0.0102 0.0175 0.0000 0.0109 0.0044 0.0109 0.0000 0.0109 0.0044 0.0109  0 0.0109 0.0044 0.0109  0 0.0109 0.0044 0.0109 0.0117 0.0183 0.0050  0 0.0123 0.0117 0.0117 0.0123  0 0.0050 0.0183 0.0117 0.0183 0.0050  0 0.0123 0.0117 0.0117 0.0123  0 0.0050 0.0183 0.0007 0.0128 0.0019 0.0073 0.0073 0.0019 0.0128 0.0007 0.0128 0.0019 0.0073 0.0073 0.0019 0.0128 0.0007 0.0128 0.0019 0.0073 0.0073 0.0019 0.0128 0.0007 0.0128 0.0019 0.0073 0.0073 0.0019 0.0128 0.0139 0.0086 0.0078 0.0084 0.0047 0.0139 0.0018 0.0078 0.0097 0.0097 0.0078 0.0018 0.0139 0.0047 0.0084 0.0078 0.0086 0.0139 0.0086 0.0078 0.0084 0.0047 0.0139 0.0018 0.0078 0.0097 0.0097 0.0078 0.0018 0.0139 0.0047 0.0084 0.0078 0.0086 0.0064 0.0151 0.0062 0.0104 0.0096 0.0045 0.0096 0.0104 0.0062 0.0151 0.0054 0.0151 0.0062 0.0104 0.0096 0.0045 0.0096 0.0104 0.0062 0.0151 0.0116 0.0151 0.0062 0.0104 0.0096 0.0045 0.0096 0.0104 0.0062 0.0151 0.0054 0.0151 0.0062 0.0104 0.0096 0.0045 0.0096 0.0104 0.0062 0.0151 0.0105 0.0049 0.0050 0.0052 0.0081 0.0121 0.0087 0.0081 0.0124 0.0031 0.0079 0.0099 0.0076 0.0049 0.0086 0.0082 0.0082 0.0087 0.0082 0.0124 0.0086 0.0049 0.0071 0.0071 0.0049 0.0086 0.0124 0.0082 0.0087 0.0082 0.0082 0.0086 0.0049 0.0076 0.0099 0.0079 0.0031 0.0124 0.0081 0.0087 0.0121 0.0081 0.0052 0.0049 0.0049 0.0104 0.0111 0.0103 0.0118 0.0117 0.0054 0.0108 0.0094 0.0105 0.0117 0.0103 0.0103 0.0098 0.0098 0.0103 0.0103 0.0117 0.0105 0.0094 0.0108 0.0054 0.0117 0.0118 0.0103 0.0111 0.0331 0.0111 0.0103 0.0118 0.0117 0.0054 0.0108 0.0094 0.0105 0.0117 0.0103 0.0103 0.0098 0.0098 0.0103 0.0103 0.0117 0.0105 0.0094 0.0108 0.0054 0.0117 0.0118 0.0103 0.0111 0.0184 0.0154 0.0189 0.0119 0.0117 0.0136 0.0117 0.0086 0.0117 0.0094 0.0117 0.0119 0.0189 0.0154 0.0184 0.0190 0.0146 0.0152 0.0094 0.0136 0.0094 0.0086 0.0136 0.0094 0.0117 0.0119 0.0190 0.0184 0.0184 0.0190 0.0119 0.0117 0.0094 0.0136 0.0086 0.0094 0.0136 0.0094 0.0152 0.0146 0.0190 0.0184 0.0154 0.0189 0.0119 0.0117 0.0094 0.0117 0.0086 0.0117 0.0136 0.0117 0.0119 0.0189 0.0154 0.0184 0.0335 0.0190 0.0216 0.0215 0.0164 0.0116 0.0155 0.0155 0.0116 0.0164 0.0215 0.0216 0.0190 0.0335 0.0184 0.0335 0.0190 0.0216 0.0215 0.0164 0.0116 0.0155 0.0155 0.0116 0.0164 0.0215 0.0216 0.0190 0.0335 0.0184 0.0335 0.0190 0.0216 0.0215 0.0164 0.0116 0.0155 0.0155 0.0116 0.0164 0.0215 0.0216 0.0190 0.0335 0.0184 0.0335 0.0190 0.0216 0.0215 0.0164 0.0116 0.0155 0.0155 0.0116 0.0164 0.0215 0.0216 0.0190 0.0335 0.0500 0.0500 0.0500 0.0500 0.0361 0.0251 0.0180 0.0288 0.0155 0.0288 0.0180 0.0251 0.0361 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0361 0.0251 0.0180 0.0288 0.0155 0.0288 0.0180 0.0251 0.0361 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0361 0.0251 0.0180 0.0288 0.0155 0.0288 0.0180 0.0251 0.0361 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0361 0.0251 0.0180 0.0288 0.0155 0.0288 0.0180 0.0251 0.0361 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0289 0.0399 0.0399 0.0289 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0289 0.0399 0.0399 0.0289 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0289 0.0399 0.0399 0.0289 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0289 0.0399 0.0399 0.0289 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500];
% for b = [11 14 17 21 25 30 60]
% P_m = [0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 0.0000 0.0321  0  0  0  0 0.0080 0.0000  0  0  0 0.0079 0.0000  0 0.0000  0 0.0319  0 0.0000  0  0  0  0  0 0.0000  0 0.0056 0.0000 0.0082 0.0020  0  0 0.0000  0 0.0000  0  0  0 0.0062  0  0  0  0 0.0032 0.0127 0.0021  0  0  0  0 0.0235 0.0250  0  0  0  0 0.0050 0.0096 0.0064  0  0  0 0.0001 0.1000  0  0 0.0159  0  0  0 0.0671 0.0565  0  0  0 0.0451  0  0 0.0668  0  0 0.0423  0  0  0 0.0642 0.0587  0  0  0 0.0152  0  0];
% for b = [6    12    15    19    26    30    37    43    53    55    60    55    45    32    22    14    9    6   6];
% P_m =[0.0500     0.0500     0.0185     0.0185     0.0500     0.0185     0.0185     0.0500     0.0185     0.0185     0.0500     0.0185     0.0185     0.0500     0.0185     0.0185     0.0500     0.0185     0.0185     0.0100     0.0216     0.0500     0.0216     0.0216     0.0216     0.0217     0.0216     0.0216     0.0217     0.0216     0.0216     0.0216     0.0500     0.0216     0.0500     0.0216     0.0243     0.0243     0.0113     0.0500     0.0216     0.0242     0.0216     0.0114     0.0114     0.0216     0.0242     0.0216     0.0500     0.0113     0.0243     0.0243     0.0216     0.0127     0.0265     0.0286     0.0242     0.0126     0.0266     0.0265     0.0265     0.0266     0.0126     0.0242     0.0286     0.0265     0.0127     0.0265     0.0286     0.0242     0.0126     0.0266     0.0265     0.0265     0.0266     0.0126     0.0242     0.0286     0.0265     0.0500     0.0141     0.0285     0.0284     0.0146     0.0284     0.0265     0.0141     0.0141     0.0265     0.0284     0.0146     0.0284     0.0285     0.0141     0.0500     0.0141     0.0285     0.0284     0.0146     0.0284     0.0265     0.0141     0.0141     0.0265     0.0284     0.0146     0.0284     0.0285     0.0141     0.0155     0.0316     0.0330     0.0149     0.0316     0.0316     0.0149     0.0330     0.0316     0.0316     0.0316     0.0158     0.0330     0.0170     0.0316     0.0156     0.0330     0.0158     0.0316     0.0316     0.0158     0.0330     0.0156     0.0316     0.0170     0.0330     0.0158     0.0316     0.0316     0.0316     0.0330     0.0149     0.0316     0.0316     0.0149     0.0330     0.0316     0.0224     0.0177     0.0200     0.0329     0.0352     0.0131     0.0352     0.0352     0.0199     0.0370     0.0177     0.0362     0.0177     0.0199     0.0181     0.0351     0.0131     0.0352     0.0181     0.0199     0.0131     0.0177     0.0177     0.0131     0.0199     0.0181     0.0352     0.0131     0.0351     0.0181     0.0199     0.0177     0.0362     0.0177     0.0370     0.0199     0.0352     0.0352     0.0131     0.0352     0.0329     0.0200     0.0177     0.0222     0.0360     0.0230     0.0369     0.0384     0.0156     0.0154     0.0279     0.0156     0.0384     0.0254     0.0369     0.0360     0.0361     0.0360     0.0230     0.0369     0.0254     0.0235     0.0154     0.0377     0.0154     0.0235     0.0254     0.0369     0.0361     0.0360     0.0360     0.0361     0.0369     0.0254     0.0235     0.0154     0.0377     0.0154     0.0235     0.0254     0.0369     0.0230     0.0360     0.0361     0.0360     0.0369     0.0254     0.0384     0.0156     0.0279     0.0154     0.0156     0.0384     0.0369     0.0230     0.0360          0     0.0500     0.0500     0.0369     0.0383     0.0285     0.0320     0.0197     0.0401     0.0285     0.0384     0.0369     0.0500     0.0500     0.0103     0.0500     0.0500     0.0500     0.0383     0.0285     0.0197     0.0197     0.0401     0.0383     0.0384     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0384     0.0383     0.0401     0.0215     0.0215     0.0285     0.0383     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0369     0.0384     0.0285     0.0401     0.1000     0.1000     0.0285     0.0383     0.0369     0.0500     0.0500          0     0.0500     0.0500          0     0.0500     0.0500     0.0401     0.0319     0.0319     0.0401     0.0500     0.0500          0     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0401     0.0319     0.0319     0.0401     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0401     0.0338     0.0338     0.0401     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0401     0.1000     0.1000     0.0401     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0035     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0041     0.0500     0.0500     0.0500     0.0500     0.0022     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500          0     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0          0     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500          0          0     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0113     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500   0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500];
% for b = [6    12    15    19    26    30    37    43    53    60    62    55    45    32    22    14    9    6   6];
% P_m = [0.0500     0.0500     0.0207     0.0207     0.0500     0.0207     0.0207     0.0500     0.0208     0.0208     0.0500     0.0208     0.0208     0.0500     0.0208     0.0208     0.0500     0.0208     0.0208          0     0.0236     0.0263     0.0236     0.0237     0.0237     0.0238     0.0236     0.0236     0.0238     0.0237     0.0237     0.0236     0.0263     0.0236     0.0500     0.0020     0.0261     0.0262     0.0020     0.0284     0.0237     0.0261     0.0500     0.0283     0.0283     0.0500     0.0261     0.0237     0.0284     0.0020     0.0262     0.0261     0.0020     0.0065     0.0281     0.0301     0.0261     0.0301     0.0084     0.0281     0.0281     0.0084     0.0301     0.0261     0.0301     0.0281     0.0065     0.0281     0.0301     0.0261     0.0301     0.0084     0.0281     0.0281     0.0084     0.0301     0.0261     0.0301     0.0281     0.0162     0.0112     0.0143     0.0300     0.0330     0.0299     0.0500     0.0330     0.0330     0.0500     0.0299     0.0330     0.0300     0.0143     0.0112     0.0162     0.0112     0.0143     0.0300     0.0330     0.0299     0.0500     0.0330     0.0330     0.0500     0.0299     0.0330     0.0300     0.0143     0.0112     0.0160     0.0201     0.0342     0.0206     0.0193     0.0193     0.0206     0.0341     0.0329     0.0329     0.0201     0.0172     0.0342     0.0193     0.0329     0.0363     0.0341     0.0172     0.0201     0.0201     0.0172     0.0341     0.0363     0.0329     0.0193     0.0342     0.0172     0.0201     0.0329     0.0329     0.0341     0.0206     0.0193     0.0193     0.0206     0.0342     0.0201     0.0242     0.0371     0.0379     0.0114     0.0255     0.0249     0.0249     0.0255     0.0220     0.0251     0.0371     0.0243     0.0251     0.0220     0.0097     0.0362     0.0249     0.0362     0.0255     0.0220     0.0251     0.0371     0.0371     0.0251     0.0220     0.0255     0.0362     0.0249     0.0362     0.0097     0.0220     0.0251     0.0243     0.0371     0.0251     0.0220     0.0255     0.0249     0.0249     0.0255     0.0114     0.0379     0.0371     0.0500     0.0370     0.0378     0.0378     0.0392     0.0301     0.0294     0.0294     0.0301     0.0392     0.0271     0.0378     0.0370     0.0371     0.0370     0.0379     0.0378     0.0392     0.0301     0.0294     0.0220     0.0409     0.0392     0.0271     0.0378     0.0370     0.0370     0.0370     0.0370     0.0378     0.0271     0.0392     0.0409     0.0220     0.0294     0.0301     0.0392     0.0378     0.0379     0.0370     0.0371     0.0370     0.0378     0.0271     0.0392     0.0301     0.0294     0.0294     0.0301     0.0392     0.0378     0.0378     0.0370     0.0500     0.0500     0.0500     0.0500     0.0500     0.0392     0.0408     0.0332     0.0332     0.0408     0.0392     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0392     0.0408     0.0332     0.0332     0.0408     0.0392     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0392     0.0408     0.0332     0.0332     0.0408     0.0392     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0392     0.0408     0.1000     0.1000     0.0408     0.0392     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500          0          0          0     0.0424     0.0424     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0424     0.0424     0.0500     0.0500          0     0.0500     0.0500          0     0.0500          0     0.0500     0.0500          0     0.0500     0.0500     0.0424     0.0424     0.0500     0.0500     0.0500          0     0.0500          0     0.0500          0     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.1000     0.1000          0     0.0500          0     0.0500     0.0500          0     0.0500     0.0500     0.0500          0     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500          0     0.0500          0     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0000     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500];
% for b = [6    12    15    19    26    30    37    43   60    62    55    45    32    22    14    9    6   7];
% P_m = [0.0500     0.0161     0.0207     0.0207     0.0161     0.0207     0.0207     0.0170     0.0165     0.0165     0.0170     0.0165     0.0165     0.0170     0.0165     0.0165     0.0170     0.0165     0.0165     0.0170     0.0212     0.0216     0.0212     0.0212     0.0212     0.0174     0.0212     0.0212     0.0174     0.0212     0.0212     0.0212     0.0216     0.0212     0.0185     0.0177     0.0216     0.0216     0.0177     0.0234     0.0177     0.0216     0.0216     0.0233     0.0233     0.0216     0.0216     0.0177     0.0234     0.0177     0.0216     0.0216     0.0177     0.0184     0.0231     0.0255     0.0184     0.0255     0.0187     0.0192     0.0192     0.0187     0.0255     0.0184     0.0255     0.0231     0.0184     0.0231     0.0255     0.0184     0.0255     0.0187     0.0192     0.0192     0.0187     0.0255     0.0184     0.0255     0.0231     0.0200     0.0291     0.0197     0.0195     0.0291     0.0197     0.0202     0.0291     0.0291     0.0202     0.0197     0.0291     0.0195     0.0197     0.0291     0.0200     0.0291     0.0197     0.0195     0.0291     0.0197     0.0202     0.0291     0.0291     0.0202     0.0197     0.0291     0.0195     0.0197     0.0291     0.0158     0.0206     0.0210     0.0207     0.0205     0.0187     0.0207     0.0210     0.0187     0.0186     0.0206     0.0182     0.0207     0.0205     0.0187     0.0331     0.0210     0.0162     0.0206     0.0206     0.0162     0.0210     0.0331     0.0187     0.0205     0.0207     0.0182     0.0206     0.0186     0.0187     0.0210     0.0207     0.0187     0.0205     0.0207     0.0210     0.0206     0.0213     0.0341     0.0351     0.0219     0.0200     0.0199     0.0199     0.0215     0.0219     0.0214     0.0341     0.0213     0.0214     0.0351     0.0196     0.0182     0.0214     0.0182     0.0215     0.0220     0.0214     0.0341     0.0341     0.0214     0.0220     0.0215     0.0182     0.0214     0.0182     0.0196     0.0351     0.0214     0.0213     0.0341     0.0214     0.0219     0.0215     0.0199     0.0199     0.0200     0.0219     0.0351     0.0341          0     0.0500     0.0500     0.0350     0.0367     0.0255     0.0255     0.0209     0.0209     0.0255     0.0255     0.0367     0.0350     0.0500     0.0500     0.0171     0.0500     0.0500     0.0350     0.0367     0.0255     0.0255     0.0510     0.0510     0.0255     0.0255     0.0367     0.0350     0.0500     0.0500     0.0500     0.0500     0.0500     0.0350     0.0367     0.0255     0.0255     0.0209     0.0209     0.0255     0.0255     0.0367     0.0350     0.0500     0.0500     0.0500     0.0500     0.0500     0.0350     0.0367     0.0255     0.0255     0.0209     0.0209     0.0255     0.0255     0.0367     0.0350     0.0500     0.0500          0     0.0500          0     0.0500     0.0500     0.0500     0.0387     0.0294     0.0407     0.0294     0.0500     0.0500          0     0.0500     0.0500          0     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0510     0.0558     0.0510     0.0387     0.0500     0.0500     0.0500          0     0.0500          0     0.0500          0     0.0500     0.0500     0.0500     0.0387     0.0294     0.0407     0.0294     0.0500     0.0500     0.0500          0          0     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0294     0.0407     0.0294     0.0387          0     0.0500     0.0500          0     0.0500          0          0     0.0500     0.0500          0          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500          0     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0          0     0.0500     0.0500          0     0.0500     0.0500     0.0500          0     0.0500     0.0085          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500          0          0          0     0.0500          0          0     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500];
% for b = [6    12    15    19    26    30    37    60    62    55    45    32    22    14    9    6   8]; 
% P_m = [0.0500     0.0326     0.0412     0.0412     0.0326     0.0412 0.0412     0.0344     0.0335     0.0335     0.0344     0.0335     0.0335    0.0344     0.0335     0.0335     0.0344     0.0335     0.0335     0.0343     0.0421     0.0351     0.0421     0.0421     0.0351     0.0351     0.0421     0.0421     0.0351     0.0351     0.0421     0.0421     0.0351     0.0421     0.0370     0.0357     0.0369     0.0370     0.0357     0.0371     0.0376     0.0428     0.0370     0.0435     0.0435     0.0370     0.0428     0.0376     0.0371     0.0357     0.0370     0.0369     0.0357     0.0270     0.0384     0.0394     0.0390     0.0390     0.0329     0.0384     0.0384     0.0329     0.0390     0.0390     0.0394     0.0384     0.0270     0.0384     0.0394     0.0390     0.0390     0.0329     0.0384     0.0384     0.0329     0.0390     0.0390     0.0394     0.0384     0.0398     0.0364     0.0393     0.0349     0.0408     0.0352     0.0402     0.0411     0.0411     0.0402     0.0352     0.0408     0.0349     0.0393     0.0364     0.0398     0.0364     0.0393     0.0349     0.0408     0.0352     0.0402     0.0411     0.0411     0.0402     0.0352     0.0408     0.0349     0.0393     0.0364     0.0423     0.0375     0.0416     0.0380     0.0374     0.0374     0.0380     0.0385     0.0375     0.0372     0.0410     0.0378     0.0344     0.0393     0.0333     0.0427     0.0344     0.0328     0.0372     0.0372     0.0328     0.0344     0.0427     0.0333     0.0393     0.0344     0.0378     0.0410     0.0372     0.0375     0.0385     0.0380     0.0374     0.0374     0.0380     0.0416     0.0375     0.0423     0.0461     0.0425     0.0464     0.0431     0.0399     0.0365     0.0375     0.0375     0.0365     0.0399     0.0431     0.0464     0.0425     0.0461     0.0423     0.0461     0.0425     0.0464     0.0431     0.0399     0.0365     0.0375     0.0375     0.0365     0.0399     0.0431     0.0464     0.0425     0.0461     0.0423     0.0461     0.0425     0.0464     0.0431     0.0399     0.0365     0.0375     0.0375     0.0365     0.0399     0.0431     0.0464     0.0425     0.0461     0.0423     0.0461     0.0425     0.0464     0.0431     0.0399     0.0365     0.1000     0.1000     0.0365     0.0399     0.0431     0.0464     0.0425     0.0461     0.0500          0     0.0500          0          0     0.0440     0.0440     0.0450     0.0388     0.0450     0.0440     0.0468     0.0500     0.0106     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0468     0.0440     0.0450     0.0388     0.0450     0.0440     0.0440     0.0468     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0468     0.0440     0.0440     0.0450     0.0388     0.0450     0.0440     0.0468     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0468     0.0440     0.1000     0.1000     0.1000     0.0440     0.0440          0          0     0.0500          0     0.0500          0          0     0.0500          0     0.0500     0.0477     0.0477     0.0500     0.0500          0          0     0.0500          0     0.0500          0     0.0500     0.0500     0.0500          0     0.0477     0.0477     0.0500          0          0          0     0.0500     0.0500     0.0500     0.0500          0          0     0.0500     0.0500     0.0477     0.0477     0.0500     0.0500          0     0.0500          0     0.0500          0     0.0500          0          0          0     0.0500     0.1000     0.1000          0     0.0500     0.0500     0.0500          0          0          0     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500          0          0     0.0500          0     0.0500     0.0500     0.0500     0.0134          0     0.0500          0          0          0     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500          0          0     0.0500     0.0500     0.0500          0     0.0500     0.0500          0     0.0500          0     0.0500     0.0500          0     0.0500          0     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500          0          0     0.0500     0.0500          0     0.0500     0.0500     0.0157          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0344     0.0500     0.0500     0.0362          0          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500];
% for b = [6    12    15    19    26    30    37    62    55    45    32    22    14    9    6   9];
% P_m = [0     0.0164     0.0271     0.0271     0.0164     0.0271     0.0271     0.0185     0.0174     0.0174     0.0185     0.0174     0.0174     0.0185     0.0174     0.0174     0.0185     0.0174     0.0174     0.0025     0.0114     0.0194     0.0202     0.0105     0.0194     0.0194     0.0202     0.0202     0.0194     0.0194     0.0105     0.0202     0.0194     0.0114     0.0218     0.0225     0.0217     0.0217     0.0319     0.0218     0.0225     0.0217     0.0137     0.0318     0.0318     0.0137     0.0217     0.0225     0.0218     0.0319     0.0217     0.0217     0.0225     0.0093     0.0178     0.0247     0.0243     0.0185     0.0104     0.0235     0.0235     0.0104     0.0185     0.0243     0.0247     0.0178     0.0102     0.0178     0.0247     0.0243     0.0185     0.0104     0.0235     0.0235     0.0104     0.0185     0.0243     0.0247     0.0178     0.0158     0.0166     0.0226     0.0133     0.0173     0.0157     0.0213     0.0269     0.0269     0.0213     0.0157     0.0173     0.0133     0.0226     0.0166     0.0250     0.0166     0.0226     0.0133     0.0173     0.0157     0.0213     0.0269     0.0269     0.0213     0.0157     0.0173     0.0133     0.0226     0.0166     0.0285     0.0224     0.0236     0.0152     0.0213     0.0253     0.0196     0.0236     0.0292     0.0286     0.0224     0.0228     0.0185     0.0213     0.0105     0.0213     0.0185     0.0228     0.0286     0.0286     0.0228     0.0185     0.0213     0.0105     0.0213     0.0185     0.0228     0.0224     0.0286     0.0292     0.0236     0.0196     0.0253     0.0213     0.0152     0.0236     0.0224          0          0     0.0292     0.0399     0.0309     0.0334     0.0278     0.0275     0.0241     0.0235     0.0334     0.0309     0.0309     0.0399     0.0175     0.0140     0.0140     0.0392     0.0399     0.0309     0.0309     0.0334     0.0235     0.0241     0.0275     0.0278     0.0334     0.0309     0.0399     0.0292     0.0392     0.0286     0.0392     0.0292     0.0399     0.0309     0.0334     0.0278     0.0275     0.0241     0.0235     0.0334     0.0309     0.0309     0.0399     0.0392     0.0393     0.0393     0.0392     0.0399     0.0309     0.0309     0.0334     0.1000     0.1000     0.1000     0.1000     0.0334     0.0309     0.0399     0.0292     0.0392     0.0500     0.0500          0     0.0500          0     0.0424     0.0360     0.0284     0.0360          0     0.0500     0.0500          0     0.0500     0.0500          0          0     0.0500     0.0500     0.0423     0.0360     0.0360     0.0361     0.0500     0.0500     0.0500          0          0     0.0500          0     0.0500          0     0.0500     0.0361     0.0360     0.0360     0.0423     0.0500     0.0500          0          0          0          0          0     0.0500     0.0500     0.0424     0.1000     0.1000     0.1000     0.0424          0     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500          0          0     0.0500     0.0500          0     0.0500          0     0.0500     0.0437          0          0     0.0500     0.0500     0.0500          0     0.0500     0.0500          0     0.0500     0.0437     0.0500          0     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500          0     0.0500     0.0500          0     0.0500          0     0.0500          0          0     0.0500     0.0500     0.0500     0.0500     0.0500          0          0          0     0.0500     0.0500     0.0500          0          0     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500          0          0     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500          0          0     0.0500     0.0500     0.0500          0          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500];
% for b = [6    12    15    19    26    30    37    55    45    32    22    14    9    6   10];
  P_m = [0.0031     0.0142     0.0148     0.0148     0.0142     0.0148     0.0148     0.0153     0.0102     0.0102     0.0153     0.0102     0.0102     0.0153     0.0102     0.0102     0.0153     0.0102     0.0102     0.0070     0.0079     0.0158     0.0162     0.0070     0.0079     0.0120     0.0162     0.0162     0.0120     0.0079     0.0070     0.0162     0.0158     0.0079     0.0106     0.0142     0.0138     0.0170     0.0142     0.0138     0.0174     0.0100     0.0129     0.0180     0.0180     0.0129     0.0100     0.0174     0.0138     0.0142     0.0170     0.0138     0.0142     0.0057     0.0149     0.0160     0.0157     0.0127     0.0111     0.0123     0.0123     0.0111     0.0127     0.0157     0.0160     0.0149     0.0057     0.0149     0.0160     0.0157     0.0127     0.0111     0.0123     0.0123     0.0111     0.0127     0.0157     0.0160     0.0149     0.0139     0.0143     0.0154     0.0105     0.0147     0.0154     0.0143     0.0149     0.0149     0.0143     0.0154     0.0147     0.0105     0.0154     0.0143     0.0139     0.0143     0.0154     0.0105     0.0147     0.0154     0.0143     0.0149     0.0149     0.0143     0.0154     0.0147     0.0105     0.0154     0.0143     0.0283     0.0290     0.0180     0.0166     0.0153     0.1000     0.1000     0.0180     0.0290     0.0284     0.0290     0.0201     0.0136     0.0153     0.0130     0.0168     0.0153     0.0290     0.0284     0.0284     0.0290     0.0153     0.0168     0.0130     0.0153     0.0136     0.0201     0.0290     0.0284     0.0290     0.0180     0.0233     0.0252     0.0311     0.0166     0.0180     0.0290          0     0.0000     0.0500     0.0309          0     0.0332     0.0264     0.1000     0.1000     0.1000     0.0409          0     0.0500          0          0          0     0.0398          0     0.0333     0.0270     0.0187     0.0187     0.0270     0.0333     0.0308     0.0398     0.0500     0.0500          0     0.0500     0.0398     0.0308     0.0333     0.0270     0.0187     0.0187     0.0270     0.0333     0.0308     0.0398     0.0500          0     0.0500     0.0500     0.0398     0.0409     0.0348     0.0444     0.0459     0.0519     0.0332     0.0409          0     0.0500          0     0.0500          0          0          0          0     0.0075     0.0436     0.0500     0.0500          0     0.0500     0.0500          0     0.0500          0          0     0.0360     0.0436          0          0          0     0.0500     0.0500          0     0.0500          0          0     0.0360     0.0436     0.0360          0          0          0          0     0.0500     0.0500          0          0     0.0500     0.0693     0.0616          0     0.0500          0     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0000     0.0500     0.0500     0.0500          0     0.0500     0.0017     0.0500          0          0          0          0          0     0.0500     0.0500     0.0500          0          0          0          0          0     0.0500     0.0042     0.0500          0     0.0500     0.0500          0          0     0.0075          0          0          0     0.0500     0.0042     0.0500          0     0.0500          0     0.0500     0.0500     0.0500          0          0          0          0     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500          0          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500];
% for b = [6    12    15    19    26    30    37    45    32    22    14    9    6   12];
% P_m = [0.0127     0.0128     0.0176     0.0176     0.0128     0.0176     0.0176     0.0297     0.0195     0.0195     0.0297     0.0195     0.0195     0.0297     0.0195     0.0195     0.0297     0.0195     0.0195     0.0131     0.0147     0.0127     0.0148     0.0131     0.0147     0.0148     0.0157     0.0157     0.0148     0.0147     0.0131     0.0148     0.0127     0.0147     0.0201     0.0214     0.0131     0.0131     0.0214     0.0202     0.0214     0.0189     0.0131     0.0128     0.0128     0.0131     0.0189     0.0214     0.0202     0.0214     0.0131     0.0131     0.0214     0.0130     0.0130     0.0158     0.0128     0.0160     0.0128     0.0129     0.0129     0.0128     0.0160     0.0128     0.0158     0.0130     0.0130     0.0130     0.0158     0.0128     0.0160     0.0128     0.0129     0.0129     0.0128     0.0160     0.0128     0.0158     0.0130     0.0269     0.0276     0.0297     0.0200     0.0483     0.0556     0.0236     0.0288     0.0288     0.0236     0.0219     0.0145     0.0200     0.0297     0.0276     0.0269     0.0276     0.0297     0.0200     0.1000     0.0219     0.0236     0.0288     0.0288     0.0236     0.0219     0.0145     0.0200     0.0297     0.0276     0.0057     0.0077     0.0411     0.0323     0.0600     0.0606     0.0595     0.0411     0.0403     0.0200     0.0403     0.0362     0.0323     0.0296     0.0209     0.0296     0.0376     0.0362     0.0354     0.0354     0.0362     0.0376     0.1000     0.1000     0.1000     0.0323     0.0362     0.0403     0.0400     0.0403     0.0411     0.0251     0.0261     0.0261     0.0323     0.0411     0.0044     0.0013     0.0500     0.0045     0.0458     0.0112     0.0435     0.0701     0.0386     0.0108     0.0082     0.0500     0.0051     0.0050     0.0500     0.0078     0.0423     0.0191     0.0355     0.0394     0.0082     0.0058     0.0029     0.0003          0          0          0     0.0002     0.1000     0.1000     0.1000     0.0423          0          0          0          0          0          0     0.0458     0.0394     0.0356     0.0435     0.0394     0.0003     0.0500          0          0          0     0.0033     0.0092     0.0108     0.0077     0.0033          0          0          0     0.0024     0.0500     0.0125     0.0084     0.0026          0          0          0          0     0.0500     0.1000     0.0500          0          0          0          0          0          0     0.0041     0.0500          0          0          0     0.0500     0.0057     0.0034          0          0          0     0.0500     0.0128     0.0055          0          0          0     0.0500     0.0500     0.0500          0          0          0     0.0021     0.0500          0     0.0500     0.0000          0     0.0500     0.0500     0.0129     0.0008     0.0500     0.0500     0.0500          0          0     0.0015     0.0500     0.0500     0.0500     0.0500     0.0500          0     0.0500     0.0500     0.0029     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500];
% for b = [6    12    15    19    26    30    45    32    22    14    9    6   14];
% P_m = [ 0.0167     0.0180     0.0123     0.0123     0.0180     0.0123     0.0123     0.0084     0.0100     0.0100     0.0084     0.0100     0.0100     0.0084     0.0100     0.0100     0.0084     0.0100     0.0100     0.0137     0.0188     0.0130     0.0137     0.0093     0.0185     0.0141     0.0078     0.0078     0.0141     0.0185     0.0093     0.0137     0.0130     0.0188     0.0198     0.0207     0.0181     0.0133     0.0120     0.0163     0.0113     0.0151     0.0140     0.0146     0.0146     0.0140     0.0151     0.0113     0.0163     0.0120     0.0133     0.0181     0.0207     0.0242     0.0182     0.0145     0.0114     0.0152     0.0150     0.0183     0.0183     0.0150     0.0152     0.0114     0.0145     0.0182     0.0242     0.0182     0.0145     0.0114     0.0152     0.0150     0.0183     0.0183     0.0150     0.0152     0.0114     0.0145     0.0182     0.0241     0.0247     0.0262     0.0252     0.0359     0.0395     0.0244     0.0308     0.0308     0.0244     0.0908     0.0889     0.0882     0.0262     0.0247     0.0241     0.0247     0.0262     0.0190     0.0221     0.0249     0.0244     0.0308     0.0308     0.0244     0.0366     0.0338     0.0307     0.0262     0.0247          0          0          0          0     0.0463     0.0441     0.0441     0.0463     0.0308          0          0          0          0          0     0.0019     0.0949     0.0935     0.0956     0.0936     0.0330     0.0386          0          0          0          0     0.0386     0.0330     0.0292     0.0325     0.0291     0.0312     0.0364          0          0          0          0          0     0.0363     0.0432     0.0409     0.0409     0.0432          0          0          0          0          0     0.0500          0     0.0546          0     0.0500          0          0          0     0.0500     0.0882     0.0990     0.0882          0          0          0          0     0.0017     0.0026     0.0378     0.0026     0.0017          0          0          0          0     0.0118     0.0496     0.0118     0.0500          0          0          0          0          0          0          0          0     0.0500     0.0182          0          0          0          0     0.0500     0.0500          0          0     0.0500          0     0.0500     0.0500          0          0          0          0          0          0     0.0193          0          0     0.0500     0.0500          0          0          0     0.0500     0.0500     0.0120     0.0500     0.0500          0     0.0500     0.0500          0          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500];
% for b = [6    12    15    19    26    45    32    22    14    9    6   16];
% P_m = [0.0188     0.0195     0.0095     0.0095     0.0195     0.0095     0.0095     0.0140     0.0115     0.0115     0.0140     0.0115     0.0115     0.0140     0.0115     0.0115     0.0140     0.0115     0.0115     0.0120     0.0156     0.0102     0.0150     0.0125     0.0114     0.0135     0.0095     0.0095     0.0135     0.0114     0.0125     0.0150     0.0102     0.0156     0.0134     0.0157     0.0122     0.0086     0.0127     0.0144     0.0127     0.0130     0.0128     0.0144     0.0144     0.0128     0.0130     0.0127     0.0144     0.0127     0.0086     0.0122     0.0157     0.0231     0.0166     0.0158     0.0683     0.0683     0.0195     0.0197     0.0197     0.0503     0.0465     0.0467     0.0158     0.0166     0.0231     0.0166     0.0158     0.0173     0.0171     0.0204     0.0197     0.0197     0.0195     0.0589     0.0591     0.0590     0.0166     0.0025     0.0039     0.0251     0.0243     0.0683     0.0683     0.0683     0.0683     0.0684     0.0244     0.0179     0.0200     0.0121     0.0251     0.0551     0.0543     0.0512     0.0513     0.0531     0.0235     0.0243     0.0235     0.0276     0.0276     0.0235     0.0243     0.0251     0.0238     0.0218     0.0217     0.0259     0.0262     0.0251     0.0275     0.0276     0.0235     0.0244     0.0235     0.0647     0.0628     0.0643     0.0653     0.0698     0.0251          0          0          0     0.0034     0.0683     0.0719     0.0683     0.0047          0          0          0     0.0349     0.0347     0.0600     0.0062     0.0025          0          0     0.0018          0     0.0098     0.0411     0.0114     0.0050          0          0          0          0          0     0.0818     0.0020     0.0010          0          0          0     0.0037     0.0683          0          0          0          0     0.0263     0.0033          0          0     0.0010     0.0500     0.0518          0          0          0          0          0     0.0500          0          0          0          0          0     0.0168     0.0206          0          0     0.0500     0.0500          0          0          0     0.0500     0.0500     0.0013     0.0500     0.0500          0     0.0500     0.0500          0     0.0042     0.0500     0.0500     0.0500     0.0500     0.0500     0.0500];
% for b = [6    12    15    19    26   32    22    14    9    6   21];
% P_m = [ 0.0685     0.0241     0.0000     0.0000     0.0017     0.0119     0.0032          0     0.0000     0.0001     0.0059     0.0010     0.0014     0.0184     0.0155     0.0077     0.0323     0.0002     0.0002     0.0666     0.0022     0.0000     0.0009     0.0148     0.0061     0.0057     0.0009     0.0260     0.0002     0.0110     0.0134     0.0061     0.0001     0.0009     0.0020     0.0020     0.0079     0.0835     0.0000     0.0003     0.0056     0.0154     0.0293     0.0629     0.0024     0.0000     0.0302     0.0067     0.0007     0.0029     0.0256     0.0014     0.0007     0.0695     0.0677     0.0961     0.0093     0.0186     0.0801     0.0092     0.0760     0.0509     0.0889     0.0003     0.0327     0.0255     0.0035     0.0477     0.0009     0.0088     0.0123     0.0326     0.0372     0.0020     0.0887     0.0589     0.0131     0.0915     0.0293     0.0014     0.0003          0     0.0971     0.0985     0.0913          0     0.0048     0.0064     0.0017          0     0.0761     0.0689     0.0651     0.0018     0.0000     0.0009     0.0018     0.0002     0.0293     0.0433     0.0222     0.0012     0.0006     0.0021     0.0001     0.0007     0.1000     0.0992     0.0992          0     0.0000     0.0006     0.0000     0.0046          0     0.0000     0.0003     0.0009     0.0032     0.0416     0.0015     0.0001     0.0005     0.0008     0.0018     0.0682     0.0011     0.0003     0.0000     0.0002          0     0.0006     0.0013     0.0001          0     0.0000     0.0001     0.0001     0.0134     0.0000     0.0007     0.0500     0.0424     0.0004     0.0001          0     0.0500     0.0500     0.0005     0.0500     0.0500          0     0.0500     0.0500     0.0003          0     0.0500     0.0500     0.0500     0.0500     0.0500     0.0003];
% for b = [6    12    15    19   32    22    14    9    6   24];
% P_m = [0.0354     0.0058     0.0362     0.0245     0.0071     0.0024     0.0279     0.0000     0.0100     0.0007     0.0013     0.0003     0.0000     0.0014     0.0008     0.0075     0.0008     0.0154     0.0001     0.0000     0.0003     0.0675     0.0000     0.0018     0.0592     0.0609     0.0000     0.0000     0.0534     0.0500     0.0006     0.0000     0.0159     0.0404     0.0000     0.0986     0.0087     0.0725     0.0002     0.0037     0.0559     0.0270     0.0149     0.0008     0.0098     0.0010     0.0575     0.0021     0.0149     0.0000     0.0026     0.0482     0.0407     0.0000     0.0009     0.0996     0.0999     0.0987     0.0999     0.0999     0.0028     0.0009     0.0195     0.0985     0.0885     0.0236     0.0932     0.0676     0.0158     0.0042     0.0001     0.0076     0.0707     0.0431     0.0075     0.0469     0.0029     0.0017     0.0048     0.0993     0.0998     0.0916     0.0860     0.0998     0.0032     0.0011     0.0015     0.0000     0.0252     0.0035     0.0001     0.0015     0.0003     0.0044     0.0079     0.0020     0.0015     0.0018     0.0010     0.0017     0.0023     0.0008     0.0017          0     0.0027     0.0012     0.0024     0.0000     0.0017     0.0024     0.0000     0.0001     0.0310     0.0008     0.0000     0.0001     0.0819     0.0001     0.0000     0.0005     0.0010     0.0500     0.0000     0.0500     0.0500     0.0001     0.0500     0.0500     0.0002     0.0000     0.0500     0.0500     0.0500     0.0500     0.0500     0.0000];
% for b = [6    12    15    19    22    14    9    6   32];
% rfl_ind=0.6
% P_m = [0.0000     0.0003     0.0000     0.0024     0.0000     0.0000     0.0007     0.0016     0.0299     0.0032     0.0004     0.0001     0.0023     0.0012     0.0006     0.0112     0.0000     0.0139     0.0025     0.0000     0.0586     0.0203     0.0085     0.0019     0.0152     0.0119     0.0340     0.0007     0.0020     0.0285     0.0389     0.0016     0.0428     0.0007     0.0054     0.1000     0.0999     0.0985     0.0867     0.0018     0.0304     0.0420     0.0757     0.0003     0.0003     0.0003     0.0000     0.0040     0.0262     0.0279     0.0117     0.0227     0.0098     0.0000     0.0000     0.0058     0.0995     0.0000     0.0003     0.0000          0     0.0924     0.0085     0.0042     0.0021     0.0014     0.0013     0.0234     0.0008     0.0004     0.0008     0.0017     0.0430     0.0016     0.0002     0.0006     0.0027     0.0014     0.0002     0.0009     0.0833     0.0005     0.0008     0.0015     0.0064     0.0005     0.0002     0.0012     0.0010     0.0016     0.0031     0.0001     0.0990     0.0001     0.0000     0.0325     0.0003     0.0010     0.0500     0.0500     0.0500     0.0013     0.0500          0];
% rfl_ind=0.99
% P_m = [0.0000     0.0002     0.0000     0.0000     0.0000   0.0000     0.0000     0.0026     0.0103     0.0007     0.0001     0.0100    0.0006     0.0006     0.0002     0.0062     0.0376     0.0031     0.0099     0.0000     0.0370     0.0121     0.0024     0.0027     0.0102     0.0013     0.0264     0.0014     0.0006     0.0015     0.0251     0.0013     0.0256     0.0007     0.0000     0.0984     0.0918     0.0920     0.0395     0.0040     0.0206     0.0520     0.0371     0.0022     0.0005     0.0002     0.0001     0.0056     0.0174     0.0087     0.0114     0.0268     0.0005     0.0000     0.0000     0.0003     0.1000     0.0000     0.0000     0.0000     0.0005     0.0999     0.0030     0.0020     0.0014     0.0006     0.0008     0.0296     0.0003     0.0001     0.0008     0.0005     0.0407     0.0012     0.0001     0.0001     0.0009     0.0004     0.0001     0.0003     0.0322     0.0005     0.0002     0.0007     0.0120     0.0004     0.0001     0.0006     0.0002     0.0004     0.0011     0.0000     0.0998     0.0000     0.0000     0.0016     0.0002     0.0001     0.0500     0.0500     0.0500     0.0005     0.0500     0.0000];

rfl_pnt = zeros(m,3); % reflected points on the floor of all LEDs
P_level = [P_max P_max/2 P_max/3 P_max/4];
d1 = zeros(1,m);     % distance between LED and incident point
d2 = zeros(1,m);     % distance between incident point and reflected point on the floor)
rfl_points = [];
rfl_points_yz = [];
rfl_points_yz_rs = [];
rfl_points_xz = [];
rfl_points_xz_rs = [];

for j=1:m
    
    P1 = [FullsectionNormals(j,1) FullsectionNormals(j,2) FullsectionNormals(j,3)];
    P0 = [FullsectionOrigins(j,1) FullsectionOrigins(j,2) FullsectionOrigins(j,3)];
    [I,check]=plane_line_intersect(N0_YZ,V0_YZ,P0,P1);
    if check==1 && I(1,1)>=0 && I(1,2)>=0 && I(1,3)>=0 && I(1,1)<=rs && I(1,2)<=rs
        rfl_points_yz =[rfl_points_yz; I;];
    end
    [I,check]=plane_line_intersect(N0_YZ_rs,V0_YZ_rs,P0,P1);
    if check==1 && I(1,1)>=0 && I(1,2)>=0 && I(1,3)>=0 && I(1,1)<=rs && I(1,2)<=rs
        rfl_points_yz_rs =[rfl_points_yz_rs; I;];
    end
        [I,check]=plane_line_intersect(N0_XZ,V0_XZ,P0,P1);
    if check==1 && I(1,1)>=0 && I(1,2)>=0 && I(1,3)>=0 && I(1,1)<=rs && I(1,2)<=rs
        rfl_points_xz =[rfl_points_xz; I;];
    end
    [I,check]=plane_line_intersect(N0_XZ_rs,V0_XZ_rs,P0,P1);
    if check==1 && I(1,1)>=0 && I(1,2)>=0 && I(1,3)>=0 && I(1,1)<=rs && I(1,2)<=rs
        rfl_points_xz_rs =[rfl_points_xz_rs; I;];
    end   

end

scatter3(rfl_points_yz(:,1)', rfl_points_yz(:,2)', rfl_points_yz(:,3)', led_beam_radius);
figure();
scatter3(rfl_points_yz_rs(:,1)', rfl_points_yz_rs(:,2)', rfl_points_yz_rs(:,3)', led_beam_radius);
figure();
scatter3(rfl_points_xz(:,1)', rfl_points_xz(:,2)', rfl_points_xz(:,3)', led_beam_radius);
figure();
scatter3(rfl_points_xz_rs(:,1)', rfl_points_xz_rs(:,2)', rfl_points_xz_rs(:,3)', led_beam_radius);
figure();


for i=1:n
    for j=1:m
        d = sqrt((FullsectionOrigins(j,1)-sensors(i,1))^2+(FullsectionOrigins(j,2)-sensors(i,2))^2+(FullsectionOrigins(j,3))^2);
        LP = [FullsectionNormals(j,1)-FullsectionOrigins(j,1) FullsectionNormals(j,2)-FullsectionOrigins(j,2) FullsectionNormals(j,3)-FullsectionOrigins(j,3)];
        RP = [sensors(i,1)-FullsectionOrigins(j,1) sensors(i,2)-FullsectionOrigins(j,2) 0-FullsectionOrigins(j,3)];
        Norm = [0 0 h];
        phi = atan2(norm(cross(Norm,-RP)),dot(Norm,-RP));
        shi = atan2(norm(cross(LP,RP)),dot(LP,RP));
        if (shi<=b(end)*pi/180)
            h_mn(j,i) = (A_u/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
        else
            h_mn(j,i) = 0;
        end
        
        %%%%----------------------------------%%%%
        %%%% updating channel with reflection %%%%
        %%%%----------------------------------%%%%
        %%% Checking with YZ plane
        P1 = [FullsectionNormals(j,1) FullsectionNormals(j,2) FullsectionNormals(j,3)];
        P0 = [FullsectionOrigins(j,1) FullsectionOrigins(j,2) FullsectionOrigins(j,3)];
        [I,check]=plane_line_intersect(N0_YZ,V0_YZ,P0,P1);
        if check==1 % ray is reflected on YZ plane
            %%% find the reflected ray
            norm_N0 = N0_YZ / norm(N0_YZ);
            R0 = LP - 2 * dot(LP,norm_N0) * norm_N0; %%% reflected ray
            %%% find the intersection point between reflected ray and the floor (XY plane)
            N0_XY = [0 0 rs]; %normal vector on XY plane
            V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 
            R1 = R0 - I;
            [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,I,R1);
            d1(j) = norm(P0-I); % distance between LED and incident point
            d2(j) = norm(I-rfl_pnt(j,:)); % distance between incident point and reflected point on the floor)
            for k=1:n
                if norm([sensors(k,1) sensors(k,2)]-[rfl_pnt(j,1) rfl_pnt(j,2)])<=led_beam_radius
                    h_mn(j,k) = h_mn(j,k) + rfl_ind*(A_u/(d1(j))^2)*(q+1)/(2*pi);
                    % disp('reached');
                    % cnt = cnt+1;
                end
            end
        end
        
        %%% Checking with YZ+rs plane
        [I,check]=plane_line_intersect(N0_YZ_rs,V0_YZ_rs,P0,P1);
        if check==1 % ray is reflected on YZ+rs plane
            %%% find the reflected ray
            norm_N0 = N0_YZ_rs / norm(N0_YZ_rs);
            R0 = LP - 2 * dot(LP,norm_N0) * norm_N0; %%% reflected ray
            %%% find the intersection point between reflected ray and the floor (XY plane)
            N0_XY = [0 0 rs]; %normal vector on XY plane
            V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 
            R1 = R0 - I;
            [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,I,R1);
            d1(j) = norm(P0-I); % distance between LED and incident point
            d2(j) = norm(I-rfl_pnt(j,:)); % distance between incident point and reflected point on the floor)
            for k=1:n
                if norm([sensors(k,1) sensors(k,2)]-[rfl_pnt(j,1) rfl_pnt(j,2)])<=led_beam_radius
                    h_mn(j,k) = h_mn(j,k) + rfl_ind*(A_u/(d1(j))^2)*(q+1)/(2*pi);
                end
            end
        end
        
        %%% Checking with XZ plane
        [I,check]=plane_line_intersect(N0_XZ,V0_XZ,P0,P1);
        if check==1 % ray is reflected on XZ plane
            %%% find the reflected ray
            norm_N0 = N0_XZ / norm(N0_XZ);
            R0 = LP - 2 * dot(LP,norm_N0) * norm_N0; %%% reflected ray
            %%% find the intersection point between reflected ray and the floor (XY plane)
            N0_XY = [0 0 rs]; %normal vector on XY plane
            V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 
            R1 = R0 - I;
            [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,I,R1);
            d1(j) = norm(P0-I); % distance between LED and incident point
            d2(j) = norm(I-rfl_pnt(j,:)); % distance between incident point and reflected point on the floor)
            for k=1:n
                if norm([sensors(k,1) sensors(k,2)]-[rfl_pnt(j,1) rfl_pnt(j,2)])<=led_beam_radius
                    h_mn(j,k) = h_mn(j,k) + rfl_ind*(A_u/(d1(j))^2)*(q+1)/(2*pi);
                end
            end
        end
        
        %%% Checking with XZ+rs plane
        [I,check]=plane_line_intersect(N0_XZ_rs,V0_XZ_rs,P0,P1);
        if check==1 % ray is reflected on XZ+rs plane
            %%% find the reflected ray
            norm_N0 = N0_XZ_rs / norm(N0_XZ_rs);
            R0 = LP - 2 * dot(LP,norm_N0) * norm_N0; %%% reflected ray
            %%% find the intersection point between reflected ray and the floor (XY plane)
            N0_XY = [0 0 rs]; %normal vector on XY plane
            V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 
            R1 = R0 - I;
            [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,I,R1);
            d1(j) = norm(P0-I); % distance between LED and incident point
            d2(j) = norm(I-rfl_pnt(j,:)); % distance between incident point and reflected point on the floor)
            for k=1:n
                if norm([sensors(k,1) sensors(k,2)]-[rfl_pnt(j,1) rfl_pnt(j,2)])<=led_beam_radius
                    h_mn(j,k) = h_mn(j,k) + rfl_ind*(A_u/(d1(j))^2)*(q+1)/(2*pi);
                end
            end
        end        
        
        
    end
end

I_new = Get_illuminance(P_m,h_mn,n);
I_avg = mean(I_new);
uni_bfr_mrrs = min(I_new) / mean(I_new)
std2(I_new) / mean(I_new);
mirrors = zeros(1,m);
temp = h_mn;

for k=1:n
    if I_new(k)/I_avg<0.9
        for l=1:m
            if sum(rfl_pnt(l,:))~=0
                mirrors(1,l) = 1;
                h_mn(l,k) = h_mn(l,k) + (1-rfl_ind)*(A_u/(d1(l))^2)*(q+1)/(2*pi);
            end
        end
        
    end
end

I_new = Get_illuminance(P_m,h_mn,n);
uni = min(I_new) / mean(I_new)
now = std2(I_new) / mean(I_new);
I_old = Get_illuminance(P_m,temp,n);
I_old - I_new

P_t = zeros(1,m);

no_of_iters = 100;
for iter=1:no_of_iters
    cnt=0;
% rng(11);
dist = 0;
min_dist = 200;


% while dist<min_dist
    for i=1:u
        rcv_coors(i,1) = randi([1,rs],1,1);
        rcv_coors(i,2) = randi([1,rs],1,1);
    end
%     dist = Calc_min_dist(rcv_coors);
% end
% rcv_coors
for i=1:u
    for j=1:m
        d = sqrt((FullsectionOrigins(j,1)-rcv_coors(i,1))^2+(FullsectionOrigins(j,2)-rcv_coors(i,2))^2+(FullsectionOrigins(j,3))^2);
        LP = [FullsectionNormals(j,1)-FullsectionOrigins(j,1) FullsectionNormals(j,2)-FullsectionOrigins(j,2) FullsectionNormals(j,3)-FullsectionOrigins(j,3)];
        RP = [rcv_coors(i,1)-FullsectionOrigins(j,1) rcv_coors(i,2)-FullsectionOrigins(j,2) 0-FullsectionOrigins(j,3)];
        Norm = [0 0 h];
        phi = atan2(norm(cross(Norm,-RP)),dot(Norm,-RP));
        shi = atan2(norm(cross(LP,RP)),dot(LP,RP));
        if (shi<=b(end)*pi/180)
            h_mu(j,i) = (A_u/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
        else
            h_mu(j,i) = 0;
        end
        
        
        %%%%----------------------------------%%%%
        %%%% updating channel with reflection %%%%
        %%%%----------------------------------%%%%
        %%% Checking with YZ plane
        P1 = [FullsectionNormals(j,1) FullsectionNormals(j,2) FullsectionNormals(j,3)];
        P0 = [FullsectionOrigins(j,1) FullsectionOrigins(j,2) FullsectionOrigins(j,3)];
        [I,check]=plane_line_intersect(N0_YZ,V0_YZ,P0,P1);
        if check==1 % ray is reflected on YZ plane
            %%% find the reflected ray
            norm_N0 = N0_YZ / norm(N0_YZ);
            R0 = LP - 2 * dot(LP,norm_N0) * norm_N0; %%% reflected ray
            %%% find the intersection point between reflected ray and the floor (XY plane)
            N0_XY = [0 0 rs]; %normal vector on XY plane
            V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 
            R1 = R0 - I;
            [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,I,R1);
            d1(j) = norm(P0-I); % distance between LED and incident point
            d2(j) = norm(I-rfl_pnt(j,:)); % distance between incident point and reflected point on the floor)
%             for k=1:u
                if norm([rcv_coors(i,1) rcv_coors(i,2)]-[rfl_pnt(j,1) rfl_pnt(j,2)])<=led_beam_radius
                    h_mu(j,i) = h_mu(j,i) + rfl_ind*(A_u/(d1(j))^2)*(q+1)/(2*pi);
                    if mirrors(1,j)==1
                        h_mu(j,i) = h_mu(j,i) + (1-rfl_ind)*(A_u/(d1(j))^2)*(q+1)/(2*pi);
                    end
                    % disp('reached');
                    cnt = cnt+1;
                end
%             end
        end
        
        %%% Checking with YZ+rs plane
        [I,check]=plane_line_intersect(N0_YZ_rs,V0_YZ_rs,P0,P1);
        if check==1 % ray is reflected on YZ+rs plane
            %%% find the reflected ray
            norm_N0 = N0_YZ_rs / norm(N0_YZ_rs);
            R0 = LP - 2 * dot(LP,norm_N0) * norm_N0; %%% reflected ray
            %%% find the intersection point between reflected ray and the floor (XY plane)
            N0_XY = [0 0 rs]; %normal vector on XY plane
            V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 
            R1 = R0 - I;
            [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,I,R1);
            d1(j) = norm(P0-I); % distance between LED and incident point
            d2(j) = norm(I-rfl_pnt(j,:)); % distance between incident point and reflected point on the floor)
            %for k=1:u
                if norm([rcv_coors(i,1) rcv_coors(i,2)]-[rfl_pnt(j,1) rfl_pnt(j,2)])<=led_beam_radius
                    h_mu(j,i) = h_mu(j,i) + rfl_ind*(A_u/(d1(j))^2)*(q+1)/(2*pi);
                    if mirrors(1,j)==1
                        h_mu(j,i) = h_mu(j,i) + (1-rfl_ind)*(A_u/(d1(j))^2)*(q+1)/(2*pi);
                    end
                end
            %end
        end
        
        %%% Checking with XZ plane
        [I,check]=plane_line_intersect(N0_XZ,V0_XZ,P0,P1);
        if check==1 % ray is reflected on XZ plane
            %%% find the reflected ray
            norm_N0 = N0_XZ / norm(N0_XZ);
            R0 = LP - 2 * dot(LP,norm_N0) * norm_N0; %%% reflected ray
            %%% find the intersection point between reflected ray and the floor (XY plane)
            N0_XY = [0 0 rs]; %normal vector on XY plane
            V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 
            R1 = R0 - I;
            [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,I,R1);
            d1(j) = norm(P0-I); % distance between LED and incident point
            d2(j) = norm(I-rfl_pnt(j,:)); % distance between incident point and reflected point on the floor)
%             for k=1:u
                if norm([rcv_coors(i,1) rcv_coors(i,2)]-[rfl_pnt(j,1) rfl_pnt(j,2)])<=led_beam_radius
                    h_mu(j,i) = h_mu(j,i) + rfl_ind*(A_u/(d1(j))^2)*(q+1)/(2*pi);
                    if mirrors(1,j)==1
                        h_mu(j,i) = h_mu(j,i) + (1-rfl_ind)*(A_u/(d1(j))^2)*(q+1)/(2*pi);
                    end
                end
%             end
        end
        
        %%% Checking with XZ+rs plane
        [I,check]=plane_line_intersect(N0_XZ_rs,V0_XZ_rs,P0,P1);
        if check==1 % ray is reflected on XZ+rs plane
            %%% find the reflected ray
            norm_N0 = N0_XZ_rs / norm(N0_XZ_rs);
            R0 = LP - 2 * dot(LP,norm_N0) * norm_N0; %%% reflected ray
            %%% find the intersection point between reflected ray and the floor (XY plane)
            N0_XY = [0 0 rs]; %normal vector on XY plane
            V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 
            R1 = R0 - I;
            [rfl_pnt(j,:),~] = plane_line_intersect(N0_XY,V0_XY,I,R1);
            d1(j) = norm(P0-I); % distance between LED and incident point
            d2(j) = norm(I-rfl_pnt(j,:)); % distance between incident point and reflected point on the floor)
%             for k=1:u
                if norm([rcv_coors(i,1) rcv_coors(i,2)]-[rfl_pnt(j,1) rfl_pnt(j,2)])<=led_beam_radius
                    h_mu(j,i) = h_mu(j,i) + rfl_ind*(A_u/(d1(j))^2)*(q+1)/(2*pi);
                    if mirrors(1,j)==1
                        h_mu(j,i) = h_mu(j,i) + (1-rfl_ind)*(A_u/(d1(j))^2)*(q+1)/(2*pi);
                    end
                end
%             end
        end        
        
    end
end





% disp(h_mu);
% disp(h_mn);

% A_mat = zeros(u,m);     % A_mat(i,j)=1 means user i is associated with led j
A_mat = zeros(m);
distances = zeros(u,m);

for k=1:u
    for l=1:m
        distances(k,l) = sqrt((FullsectionNormals(l,1)-rcv_coors(k,1))^2+(FullsectionNormals(l,2)-rcv_coors(k,2))^2);
    end
end

nearest = zeros(1,m);
scnd_nearest = zeros(1,m);
assigned = zeros(1,m);

for l=1:m
    min_dist = 600;
    for k=1:u
        if (distances(k,l)<led_beam_radius && distances(k,l)<min_dist)
            scnd_nearest(l) = nearest(l);
            nearest(l) = k;
            min_dist = distances(k,l);
        end
    end
end
temp=0;
for l=1:m
    if nearest(l)~=0         
        A_mat(l)=nearest(l);       
        assigned(1,l)=1;
        if scnd_nearest(l)~=0
           temp=P_m(l)*(1-distances(nearest(l),l)/distances(scnd_nearest(l),l));
           if (abs(temp-P_m(l))/P_m(l))<=tol
              P_m(l)=temp;
           end
        else
%             P_m(l) = min(0.1,P_m(l)+P_m(l)*tol);
            P_m(l) = max(0,P_m(l)-P_m(l)*tol);
        end

    end
end
% disp(P_m);
% P_m
sig = zeros(1,u);
ifrnc = zeros(1,u);
sinr = zeros(1,u);

% I_old = Get_illuminance(P_m,h_mn,n);
% min(I_old)*n/sum(I_old);
% P_m_new = Update_P_m(P_m,m,h_mn,n,assigned,I_old,P_level);

% obj_0(ind) = obj_0(ind)+Get_obj(P_m,h_mu,h_mn,A_mat,m,n,u);
sinr_0(ind) = sinr_0(ind) + Get_sinr(P_m,h_mu,A_mat,m,n,u,distances,led_beam_radius);



uni_0(ind) = uni_0(ind) + min(I_new)*n/sum(I_new);

% min(I_new)*n/sum(I_new);

P_t = P_t + P_m;
% P_tot(ind) = P_tot(ind) + sum(P_m);
% cnt

end

% ind = ind+1

end 

P_t = P_t / no_of_iters;
% plot(P_v,sinr_0/1000,'-o');
plot(P_v,B*log2(1+sinr_0/no_of_iters),'-o');
xlabel('Max. Source Power (W)');
% ylabel('sinr');
ylabel('Throughput (bps)');
% legend('sinr','uniformity');
figure();
plot(P_v,uni,'-*');
xlabel('Max. Source Power (W)');
ylabel('uniformity');
% figure();
% plot(P_v,obj_0/1000,'-o');
% xlabel('Max. Source Power per LED(W)');
% ylabel('obj. function');
% figure();
% plot(P_v,P_tot/1000,'-o');
% xlabel('Max. Source Power per LED (W)');
% ylabel('total power used(W)');
% plot(P_v,obj_0/1000,'-o');
% xlabel('No. of users');
% ylabel('obj. function');


==> code/uni_1st_rrs.m <==
clc;
close all;
% 
% options = optimset('Display','off','Diagnostics','off','Algorithm','interior-point');
%     x_in=[1 1];            %% Initial values
%     lb=[0 0]; %%  lowerbound
%     [variables,Obj_function] = fmincon(@(v)Objectivef(v,a,b),...
%         x_in,[],[],[],[],lb,[],@(v)conf(v,b),options);
%     
%     var=variables
%     objective=Obj_function
fileID = fopen('out.txt','w');
rs = 600;
h = 300;
R = 40; %radius of the hemispherical bulb in cm
r = 1.5; %radius of an LED board in cm
V = 0.5; % visibility (km)
lambda = 650; % optical signal wavelength (nm)
if (V>50) % particle distribution constant
    q = 1.6;
elseif (V>6)
    q = 1.3;
else
    q = 0.585*V^(1.0/3.0);
end
sigma = (3.91/V) * (lambda/550.0)^(-q);% attenuation coefficient of atmospheric absorption and scattering
% rho = 0.3; % radius of the transmitter (cm)
ZI = 3.75; % radius of the receiver (cm)
A_u= pi*(ZI)^2; % area of the receiver (in square-centimeters) and sensors
theta = 60;    % semi-angle at half power in degrees
q = -log10(2)/log10(cosd(theta));  % the order of lambertian emission
% b = [9    16    22    28    34    40    45    50    55    60    64    68    72    75    77    79    81    82    83   40];
b = [11 14 17 10 7 5 50];     % vector of the number of LED boards in each layer and the FOV angle of the LEDs
% b = [11 14 17 10 7 5 60];     % vector of the number of LED boards in each layer and the FOV angle of the LEDs
% b = [11 14 17 21 25 30 60];
% b = [6    12    15    19    26    30    37    43    33    30    28    25    21    16    13    11    10    9    6   10];
% b = [9    16    22    28    34    40    45    50    55    60    64    68    72    75    77    79    81    82    83   10];
m = sum(b(1:length(b)-1))+1;     % number of total LED boards
u_v=2:10;
% for ind = 1:length(u_v)
u = 9;      % number of receivers

tol = 0.1;
% u = u_v(ind)
e_mu = zeros(1,m*u);    % assignment matrix
% P_max = 1*10;  % maximum allotted power for one LED Board in watts
% h_mu = zeros(1,m*u);    % Channel matrix for u users
h_mu = zeros(m,u);    % Channel matrix for u users
layernum = length(b)-1;
N0 = 2.5e-20; % AWGN spectral density in W / Hz
B = 20e6;   % modulation bandwidth in Hz
[x_coor,y_coor,z_coor,Norm_xcoor,Norm_ycoor,Norm_zcoor,FullsectionOrigins,FullsectionNormals,Fullsection_Lights] = Get_coor(b,rs,R,r,h,layernum);
scatter3(x_coor,y_coor,z_coor);
alpha_0 = 60; % luminous efficacy of white LED
epsilon = 1;
SINR_rec = 1;
I_rec = 150*6*6;
n = 10*10;  % number of sensor points to calculate the illumination uniformity across the room
sensors = zeros(n,2);
h_mn = zeros(m,n);    % Channel matrix for n sensors
rcv_coors = zeros(u,2);
zeta = 1e-3;    % Power assignment tolerance value 
led_beam_radius = (h-R)*(tan(b(end)/2*pi/180));

% variables for calculating channel model with reflection 
% YZ plane variables
N0_YZ = [-rs 0 0]; %normal vector on YZ plane
V0_YZ = [0 rs/2 h/2]; %any point that belongs to the YZ Plane 
% YZ+rs plane variables
N0_YZ_rs = [rs 0 0]; %normal vector on YZ+rs plane
V0_YZ_rs = [rs rs/2 h/2]; %any point that belongs to the YZ+rs Plane 
% XZ plane variables
N0_XZ = [0 rs 0]; %normal vector on XZ plane
V0_XZ = [rs/2 0 h/2]; %any point that belongs to the XZ Plane 
% XZ+rs plane variables
N0_XZ_rs = [0 -rs 0]; %normal vector on XZ+rs plane
V0_XZ_rs = [rs/2 rs h/2]; %any point that belongs to the XZ+rs Plane 
reflected = zeros(m,3);
rfl_ind = 0.6; %reflection index - assumed yellow painted walls

P_v = 100e-3:100e-3:100e-3;
% P_v = 100e-3;
obj_0 = zeros(1,length(P_v));
sinr_0 = zeros(1,length(P_v));
uni_0 = zeros(1,length(P_v));
obj_t = zeros(1,length(P_v));
sinr_t = zeros(1,length(P_v));
uni_t = zeros(1,length(P_v));
P_tot = zeros(1,length(P_v));
% ind = 1;


for j=0:sqrt(n)-1
    for i=1:sqrt(n)
        sensors(i+j*sqrt(n),1) = i*rs/(sqrt(n)+1);
        sensors(i+j*sqrt(n),2) = (j+1)*rs/(sqrt(n)+1);
    end
end

for i=1:n
    for j=1:m
        d = sqrt((FullsectionOrigins(j,1)-sensors(i,1))^2+(FullsectionOrigins(j,2)-sensors(i,2))^2+(FullsectionOrigins(j,3))^2);
        LP = [FullsectionNormals(j,1)-FullsectionOrigins(j,1) FullsectionNormals(j,2)-FullsectionOrigins(j,2) FullsectionNormals(j,3)-FullsectionOrigins(j,3)];
        RP = [sensors(i,1)-FullsectionOrigins(j,1) sensors(i,2)-FullsectionOrigins(j,2) 0-FullsectionOrigins(j,3)];
        Norm = [0 0 h];
        phi = atan2(norm(cross(Norm,-RP)),dot(Norm,-RP));
        shi = atan2(norm(cross(LP,RP)),dot(LP,RP));
        if (shi<=b(end)*pi/180)
            h_mn(j,i) = (A_u/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
        else
            h_mn(j,i) = 0;
        end
        
        %%%%----------------------------------%%%%
        %%%% updating channel with reflection %%%%
        %%%%----------------------------------%%%%
        %%% Checking with YZ plane
        P1 = [FullsectionNormals(j,1) FullsectionNormals(j,2) FullsectionNormals(j,3)];
        P0 = [FullsectionOrigins(j,1) FullsectionOrigins(j,2) FullsectionOrigins(j,3)];
        [I,check]=plane_line_intersect(N0_YZ,V0_YZ,P0,P1);
        if check==1 % ray is reflected on YZ plane
            %%% find the reflected ray
            norm_N0 = N0_YZ / norm(N0_YZ);
            R0 = LP - 2 * dot(LP,norm_N0) * norm_N0; %%% reflected ray
            %%% find the intersection point between reflected ray and the floor (XY plane)
            N0_XY = [0 0 rs]; %normal vector on XY plane
            V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 
            R1 = R0 - I;
            [rfl_pnt,~] = plane_line_intersect(N0_XY,V0_XY,I,R1);
            d1 = norm(P0-I); % distance between LED and incident point
            d2 = norm(I-rfl_pnt); % distance between incident point and reflected point on the floor)
            for k=1:n
                if norm([sensors(k,1) sensors(k,2)]-[rfl_pnt(1) rfl_pnt(2)])<=led_beam_radius
                    h_mn(j,k) = h_mn(j,k) + rfl_ind*(A_u/d1^2)*(q+1)/(2*pi);
                    % disp('reached');
%                     cnt = cnt+1;
                end
            end
        end
        
        %%% Checking with YZ+rs plane
        [I,check]=plane_line_intersect(N0_YZ_rs,V0_YZ_rs,P0,P1);
        if check==1 % ray is reflected on YZ+rs plane
            %%% find the reflected ray
            norm_N0 = N0_YZ_rs / norm(N0_YZ_rs);
            R0 = LP - 2 * dot(LP,norm_N0) * norm_N0; %%% reflected ray
            %%% find the intersection point between reflected ray and the floor (XY plane)
            N0_XY = [0 0 rs]; %normal vector on XY plane
            V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 
            R1 = R0 - I;
            [rfl_pnt,~] = plane_line_intersect(N0_XY,V0_XY,I,R1);
            d1 = norm(P0-I); % distance between LED and incident point
            d2 = norm(I-rfl_pnt); % distance between incident point and reflected point on the floor)
            for k=1:n
                if norm([sensors(k,1) sensors(k,2)]-[rfl_pnt(1) rfl_pnt(2)])<=led_beam_radius
                    h_mn(j,k) = h_mn(j,k) + rfl_ind*(A_u/d1^2)*(q+1)/(2*pi);
                end
            end
        end
        
        %%% Checking with XZ plane
        [I,check]=plane_line_intersect(N0_XZ,V0_XZ,P0,P1);
        if check==1 % ray is reflected on XZ plane
            %%% find the reflected ray
            norm_N0 = N0_XZ / norm(N0_XZ);
            R0 = LP - 2 * dot(LP,norm_N0) * norm_N0; %%% reflected ray
            %%% find the intersection point between reflected ray and the floor (XY plane)
            N0_XY = [0 0 rs]; %normal vector on XY plane
            V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 
            R1 = R0 - I;
            [rfl_pnt,~] = plane_line_intersect(N0_XY,V0_XY,I,R1);
            d1 = norm(P0-I); % distance between LED and incident point
            d2 = norm(I-rfl_pnt); % distance between incident point and reflected point on the floor)
            for k=1:n
                if norm([sensors(k,1) sensors(k,2)]-[rfl_pnt(1) rfl_pnt(2)])<=led_beam_radius
                    h_mn(j,k) = h_mn(j,k) + rfl_ind*(A_u/d1^2)*(q+1)/(2*pi);
                end
            end
        end
        
        %%% Checking with XZ+rs plane
        [I,check]=plane_line_intersect(N0_XZ_rs,V0_XZ_rs,P0,P1);
        if check==1 % ray is reflected on XZ+rs plane
            %%% find the reflected ray
            norm_N0 = N0_XZ_rs / norm(N0_XZ_rs);
            R0 = LP - 2 * dot(LP,norm_N0) * norm_N0; %%% reflected ray
            %%% find the intersection point between reflected ray and the floor (XY plane)
            N0_XY = [0 0 rs]; %normal vector on XY plane
            V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 
            R1 = R0 - I;
            [rfl_pnt,~] = plane_line_intersect(N0_XY,V0_XY,I,R1);
            d1 = norm(P0-I); % distance between LED and incident point
            d2 = norm(I-rfl_pnt); % distance between incident point and reflected point on the floor)
            for k=1:n
                if norm([sensors(k,1) sensors(k,2)]-[rfl_pnt(1) rfl_pnt(2)])<=led_beam_radius
                    h_mn(j,k) = h_mn(j,k) + rfl_ind*(A_u/d1^2)*(q+1)/(2*pi);
                end
            end
        end        
        
        
    end
end


for ind = 1:length(P_v)
rng(11);
P_max = P_v(ind)    % maximum allotted power for one LED Board in watts
s_t = P_max/100;    % pre-defined level of sample space in RRS to stop iteration
% P_max = 100e-3;
% P_m = P_max*ones(1,m);   % LED power matrix, initial value set to maximum power 4W
% after running fmincon to find P_m for optimum uniformity

P_level = [P_max P_max/2 P_max/3 P_max/4];

no_of_iters = 1;
for iter=1:no_of_iters
    cnt=0;
% rng(11);
%ideal P_m for max uniformity, calculated using fmincon (main.m)
% 70 degrees
% P_m =[0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0     0.0000          0          0          0          0          0          0          0          0          0          0          0          0          0          0     0.0000     0.0000          0     0.0000     0.0003     0.0277          0          0     0.0000          0     0.0750          0     0.0758     0.0191     0.0319     0.0688     0.0002     0.0972     0.0897     0.0849     0.0801     0.0939];
% 60 degreees
% P_m = [0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0          0     0.0000          0          0          0          0          0          0     0.0039     0.0050     0.0002     0.0007          0          0     0.0000     0.0001     0.0000     0.0010     0.0045     0.0075          0          0     0.0109     0.0018          0     0.0210          0     0.0147          0     0.0205          0          0     0.0236     0.0001     0.0120     0.0011     0.0009     0.0103     0.0000     0.0631     0.0455     0.0899     0.0898     0.0461];
% 50 degrees
% P_m = [0          0          0     0.0000          0          0          0          0          0          0          0          0          0     0.0016     0.0000          0     0.0000          0     0.0007     0.0003     0.0006          0     0.0011     0.0002          0          0     0.0019     0.0019     0.0008     0.0068     0.0310     0.0169     0.0000     0.0000     0.0013     0.0004     0.0007     0.0000     0.0143     0.0323     0.0084     0.0013     0.0034     0.0227     0.0002     0.0018     0.0154     0.0030     0.0060     0.0025     0.0169     0.0008     0.0002     0.0802     0.0145     0.0388     0.0339     0.0586     0.0194     0.0119     0.0160     0.0937     0.0967     0.0934     0.0943];
% with new channel
P_m = [ 0  0  0  0  0  0  0  0  0  0 0.0000  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 0.0435  0 0.0001  0 0.0204 0.0252 0.0041 0.0207 0.0381 0.0030  0  0  0  0  0 0.0200 0.0008 0.0000 0.0007  0  0 0.0050  0 0.0001 0.0002 0.0009 0.0011 0.0002 0.0001 0.0000  0 0.0000  0 0.0000 0.0359 0.0998  0 0.0305  0];

% 40 degrees
% P_m = [0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0536 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0566 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0915 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0077 0.0924 0.0077 0.0077 0.0077 0.0077 0.0566 0.0077 0.0077 0.0077 0.0077 0.0168 0.0163 0.0168 0.0155 0.0155 0.0168 0.0163 0.0500 0.0421 0.0304 0.0304 0.0421];
% P_m = min(0.1,P_m+P_m*tol);
% for 19 layers, P_m is below
% P_m = [0.0058 0.0098 0.0098 0.0098 0.0098 0.0098 0.0098 0.0058 0.0102 0.0102 0.0058 0.0102 0.0102 0.0058 0.0102 0.0102 0.0058 0.0102 0.0102 0.0107 0.0111 0.0058 0.0150 0.0107 0.0064 0.0064 0.0107 0.0107 0.0064 0.0064 0.0107 0.0150 0.0058 0.0111 0.0058 0.0114 0.0079 0.0079 0.0114 0.0058 0.0058 0.0111 0.0058 0.0114 0.0114 0.0058 0.0111 0.0058 0.0058 0.0114 0.0079 0.0079 0.0114 0.0122 0.0082 0.0058 0.0062 0.0121 0.0082 0.0095 0.0095 0.0082 0.0121 0.0062 0.0058 0.0082 0.0122 0.0082 0.0058 0.0062 0.0121 0.0082 0.0095 0.0095 0.0082 0.0121 0.0062 0.0058 0.0082 0.0193 0.0104 0.0099 0.0094 0.0061 0.0107 0.0071 0.0066 0.0066 0.0071 0.0107 0.0061 0.0094 0.0099 0.0104 0.0066 0.0104 0.0099 0.0094 0.0061 0.0107 0.0071 0.0066 0.0066 0.0071 0.0107 0.0061 0.0094 0.0099 0.0104 0.0175 0.0083 0.0087 0.0084 0.0084 0.0110 0.0084 0.0087 0.0063 0.0096 0.0081 0.0058 0.0112 0.0084 0.0088 0.0084 0.0065 0.0063 0.0081 0.0081 0.0063 0.0065 0.0084 0.0088 0.0084 0.0112 0.0058 0.0081 0.0096 0.0063 0.0087 0.0084 0.0110 0.0084 0.0084 0.0087 0.0083 0.0176 0.0124 0.0098 0.0107 0.0081 0.0102 0.0092 0.0108 0.0108 0.0098 0.0104 0.0095 0.0098 0.0081 0.0107 0.0066 0.0102 0.0066 0.0108 0.0080 0.0098 0.0095 0.0095 0.0098 0.0080 0.0108 0.0066 0.0102 0.0066 0.0107 0.0081 0.0098 0.0095 0.0104 0.0098 0.0108 0.0108 0.0092 0.0102 0.0081 0.0107 0.0098 0.0124 0.0151 0.0131 0.0152 0.0130 0.0092 0.0119 0.0092 0.0087 0.0119 0.0092 0.0130 0.0126 0.0152 0.0151 0.0131 0.0152 0.0109 0.0107 0.0119 0.0107 0.0087 0.0119 0.0092 0.0107 0.0109 0.0152 0.0151 0.0151 0.0152 0.0109 0.0107 0.0092 0.0119 0.0087 0.0107 0.0119 0.0107 0.0109 0.0152 0.0131 0.0151 0.0152 0.0126 0.0130 0.0092 0.0119 0.0137 0.0133 0.0119 0.0092 0.0130 0.0152 0.0131 0.0151 0.0261 0.0152 0.0169 0.0141 0.0138 0.0107 0.0132 0.0107 0.0138 0.0169 0.0169 0.0152 0.0261 0.0151 0.0152 0.0152 0.0169 0.0141 0.0107 0.0092 0.0132 0.0107 0.0196 0.0169 0.0268 0.0152 0.0261 0.0261 0.0152 0.0268 0.0169 0.0196 0.0107 0.0132 0.0092 0.0107 0.0141 0.0169 0.0152 0.0152 0.0151 0.0261 0.0152 0.0169 0.0169 0.0138 0.0126 0.0420 0.0127 0.0138 0.0141 0.0169 0.0152 0.0261 0.0500 0.0500 0.0500 0.0500 0.0281 0.0196 0.0148 0.0132 0.0132 0.0148 0.0196 0.0281 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0281 0.0196 0.0148 0.0132 0.0132 0.0148 0.0196 0.0281 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0281 0.0196 0.0148 0.0132 0.0132 0.0148 0.0196 0.0281 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0281 0.0196 0.0551 0.0427 0.0427 0.0551 0.0196 0.0281 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0310 0.0310 0.0226 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0226 0.0310 0.0310 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0310 0.0310 0.0226 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0651 0.0737 0.0737 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500];
% P_m = [0.0036  0.0073  0.0073  0.0073  0.0073  0.0073  0.0073  0.0035  0.0076  0.0076  0.0035  0.0076  0.0076  0.0035  0.0076  0.0076  0.0035  0.0076  0.0076  0.0080  0.0083  0.0034  0.0182  0.0080  0.0050  0.0050  0.0080  0.0080  0.0050  0.0050  0.0080  0.0182  0.0034  0.0083  0.0032  0.0085  0.0061  0.0061  0.0084  0.0032  0.0037  0.0082  0.0037  0.0085  0.0085  0.0037  0.0082  0.0037  0.0032  0.0084  0.0061  0.0061  0.0085  0.0090  0.0063  0.0037  0.0049  0.0089  0.0063  0.0071  0.0071  0.0063  0.0089  0.0049  0.0037  0.0063  0.0090  0.0063  0.0037  0.0049  0.0089  0.0063  0.0071  0.0071  0.0063  0.0089  0.0049  0.0037  0.0063  0.0052  0.0078  0.0074  0.0071  0.0049  0.0080  0.0056  0.0052  0.0052  0.0056  0.0080  0.0049  0.0071  0.0074  0.0078  0.0052  0.0078  0.0074  0.0071  0.0049  0.0080  0.0056  0.0052  0.0052  0.0056  0.0080  0.0049  0.0071  0.0074  0.0078  0.0072  0.0063  0.0066  0.0064  0.0064  0.0082  0.0064  0.0066  0.0050  0.0072  0.0062  0.0042  0.0083  0.0064  0.0067  0.0064  0.0051  0.0050  0.0062  0.0062  0.0050  0.0051  0.0064  0.0067  0.0064  0.0083  0.0042  0.0062  0.0072  0.0050  0.0066  0.0064  0.0082  0.0064  0.0064  0.0066  0.0063  0.0072  0.0091  0.0074  0.0080  0.0062  0.0076  0.0069  0.0080  0.0080  0.0074  0.0077  0.0072  0.0074  0.0062  0.0080  0.0052  0.0076  0.0052  0.0080  0.0061  0.0074  0.0072  0.0072  0.0074  0.0061  0.0080  0.0052  0.0076  0.0052  0.0080  0.0062  0.0074  0.0072  0.0077  0.0074  0.0080  0.0080  0.0069  0.0076  0.0062  0.0080  0.0074  0.0091  0.0188  0.0196  0.0095  0.0088  0.0089  0.0088  0.0080  0.0196  0.0188  0.0196  0.0081  0.0070  0.0070  0.0080  0.0070  0.0081  0.0096  0.0096  0.0081  0.0070  0.0080  0.0070  0.0070  0.0081  0.0196  0.0188  0.0196  0.0080  0.0088  0.0066  0.0296  0.0095  0.0196  0.0188  0.0196  0.0218  0.0087  0.0096  0.0105  0.0219  0.0323  0.0323  0.0219  0.0105  0.0096  0.0079  0.0218  0.0196  0.0188  0.0196  0.0218  0.0079  0.0096  0.0105  0.0219  0.0323  0.0323  0.0219  0.0105  0.0405  0.0195  0.0218  0.0196  0.0500  0.0500  0.0348  0.0328  0.0282  0.0348  0.0500  0.0500  0.0500  0.0348  0.0282  0.0282  0.0348  0.0500  0.0500  0.0500  0.0348  0.0282  0.0282  0.0348  0.0500  0.0500  0.0500  0.0348  0.0282  0.0628  0.0348  0.0500  0.0500  0.0500  0.0500  0.0393  0.0500  0.0500  0.0500  0.0500  0.0500  0.0283  0.0283  0.0500  0.0500  0.0500  0.0500  0.0283  0.0283  0.0500  0.0500  0.0500  0.0500  0.0500  0.0393  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500  0.0500];
% 10 degrees
% P_m = [0 0.0102 0.0175 0.0102 0.0102 0.0102 0.0102 0.0102 0.0102 0.0175 0.0000 0.0109 0.0044 0.0109 0.0000 0.0109 0.0044 0.0109  0 0.0109 0.0044 0.0109  0 0.0109 0.0044 0.0109 0.0117 0.0183 0.0050  0 0.0123 0.0117 0.0117 0.0123  0 0.0050 0.0183 0.0117 0.0183 0.0050  0 0.0123 0.0117 0.0117 0.0123  0 0.0050 0.0183 0.0007 0.0128 0.0019 0.0073 0.0073 0.0019 0.0128 0.0007 0.0128 0.0019 0.0073 0.0073 0.0019 0.0128 0.0007 0.0128 0.0019 0.0073 0.0073 0.0019 0.0128 0.0007 0.0128 0.0019 0.0073 0.0073 0.0019 0.0128 0.0139 0.0086 0.0078 0.0084 0.0047 0.0139 0.0018 0.0078 0.0097 0.0097 0.0078 0.0018 0.0139 0.0047 0.0084 0.0078 0.0086 0.0139 0.0086 0.0078 0.0084 0.0047 0.0139 0.0018 0.0078 0.0097 0.0097 0.0078 0.0018 0.0139 0.0047 0.0084 0.0078 0.0086 0.0064 0.0151 0.0062 0.0104 0.0096 0.0045 0.0096 0.0104 0.0062 0.0151 0.0054 0.0151 0.0062 0.0104 0.0096 0.0045 0.0096 0.0104 0.0062 0.0151 0.0116 0.0151 0.0062 0.0104 0.0096 0.0045 0.0096 0.0104 0.0062 0.0151 0.0054 0.0151 0.0062 0.0104 0.0096 0.0045 0.0096 0.0104 0.0062 0.0151 0.0105 0.0049 0.0050 0.0052 0.0081 0.0121 0.0087 0.0081 0.0124 0.0031 0.0079 0.0099 0.0076 0.0049 0.0086 0.0082 0.0082 0.0087 0.0082 0.0124 0.0086 0.0049 0.0071 0.0071 0.0049 0.0086 0.0124 0.0082 0.0087 0.0082 0.0082 0.0086 0.0049 0.0076 0.0099 0.0079 0.0031 0.0124 0.0081 0.0087 0.0121 0.0081 0.0052 0.0049 0.0049 0.0104 0.0111 0.0103 0.0118 0.0117 0.0054 0.0108 0.0094 0.0105 0.0117 0.0103 0.0103 0.0098 0.0098 0.0103 0.0103 0.0117 0.0105 0.0094 0.0108 0.0054 0.0117 0.0118 0.0103 0.0111 0.0331 0.0111 0.0103 0.0118 0.0117 0.0054 0.0108 0.0094 0.0105 0.0117 0.0103 0.0103 0.0098 0.0098 0.0103 0.0103 0.0117 0.0105 0.0094 0.0108 0.0054 0.0117 0.0118 0.0103 0.0111 0.0184 0.0154 0.0189 0.0119 0.0117 0.0136 0.0117 0.0086 0.0117 0.0094 0.0117 0.0119 0.0189 0.0154 0.0184 0.0190 0.0146 0.0152 0.0094 0.0136 0.0094 0.0086 0.0136 0.0094 0.0117 0.0119 0.0190 0.0184 0.0184 0.0190 0.0119 0.0117 0.0094 0.0136 0.0086 0.0094 0.0136 0.0094 0.0152 0.0146 0.0190 0.0184 0.0154 0.0189 0.0119 0.0117 0.0094 0.0117 0.0086 0.0117 0.0136 0.0117 0.0119 0.0189 0.0154 0.0184 0.0335 0.0190 0.0216 0.0215 0.0164 0.0116 0.0155 0.0155 0.0116 0.0164 0.0215 0.0216 0.0190 0.0335 0.0184 0.0335 0.0190 0.0216 0.0215 0.0164 0.0116 0.0155 0.0155 0.0116 0.0164 0.0215 0.0216 0.0190 0.0335 0.0184 0.0335 0.0190 0.0216 0.0215 0.0164 0.0116 0.0155 0.0155 0.0116 0.0164 0.0215 0.0216 0.0190 0.0335 0.0184 0.0335 0.0190 0.0216 0.0215 0.0164 0.0116 0.0155 0.0155 0.0116 0.0164 0.0215 0.0216 0.0190 0.0335 0.0500 0.0500 0.0500 0.0500 0.0361 0.0251 0.0180 0.0288 0.0155 0.0288 0.0180 0.0251 0.0361 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0361 0.0251 0.0180 0.0288 0.0155 0.0288 0.0180 0.0251 0.0361 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0361 0.0251 0.0180 0.0288 0.0155 0.0288 0.0180 0.0251 0.0361 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0361 0.0251 0.0180 0.0288 0.0155 0.0288 0.0180 0.0251 0.0361 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0289 0.0399 0.0399 0.0289 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0289 0.0399 0.0399 0.0289 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0289 0.0399 0.0399 0.0289 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0289 0.0399 0.0399 0.0289 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500 0.0500];
% for b = [11 14 17 21 25 30 60]
% P_m = [0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 0.0000 0.0321  0  0  0  0 0.0080 0.0000  0  0  0 0.0079 0.0000  0 0.0000  0 0.0319  0 0.0000  0  0  0  0  0 0.0000  0 0.0056 0.0000 0.0082 0.0020  0  0 0.0000  0 0.0000  0  0  0 0.0062  0  0  0  0 0.0032 0.0127 0.0021  0  0  0  0 0.0235 0.0250  0  0  0  0 0.0050 0.0096 0.0064  0  0  0 0.0001 0.1000  0  0 0.0159  0  0  0 0.0671 0.0565  0  0  0 0.0451  0  0 0.0668  0  0 0.0423  0  0  0 0.0642 0.0587  0  0  0 0.0152  0  0];
dist = 0;
min_dist = 200;


% while dist<min_dist
    for i=1:u
        rcv_coors(i,1) = randi([1,rs],1,1);
        rcv_coors(i,2) = randi([1,rs],1,1);
    end
%     dist = Calc_min_dist(rcv_coors);
% end
% rcv_coors
for i=1:u
    for j=1:m
        d = sqrt((FullsectionOrigins(j,1)-rcv_coors(i,1))^2+(FullsectionOrigins(j,2)-rcv_coors(i,2))^2+(FullsectionOrigins(j,3))^2);
        LP = [FullsectionNormals(j,1)-FullsectionOrigins(j,1) FullsectionNormals(j,2)-FullsectionOrigins(j,2) FullsectionNormals(j,3)-FullsectionOrigins(j,3)];
        RP = [rcv_coors(i,1)-FullsectionOrigins(j,1) rcv_coors(i,2)-FullsectionOrigins(j,2) 0-FullsectionOrigins(j,3)];
        Norm = [0 0 h];
        phi = atan2(norm(cross(Norm,-RP)),dot(Norm,-RP));
        shi = atan2(norm(cross(LP,RP)),dot(LP,RP));
        if (shi<=b(end)*pi/180)
            h_mu(j,i) = (A_u/d^2)*(q+1)/(2*pi)*(cos(phi))^q*cos(shi);
        else
            h_mu(j,i) = 0;
        end
        
        
        %%%%----------------------------------%%%%
        %%%% updating channel with reflection %%%%
        %%%%----------------------------------%%%%
        %%% Checking with YZ plane
        P1 = [FullsectionNormals(j,1) FullsectionNormals(j,2) FullsectionNormals(j,3)];
        P0 = [FullsectionOrigins(j,1) FullsectionOrigins(j,2) FullsectionOrigins(j,3)];
        [I,check]=plane_line_intersect(N0_YZ,V0_YZ,P0,P1);
        if check==1 % ray is reflected on YZ plane
            %%% find the reflected ray
            norm_N0 = N0_YZ / norm(N0_YZ);
            R0 = LP - 2 * dot(LP,norm_N0) * norm_N0; %%% reflected ray
            %%% find the intersection point between reflected ray and the floor (XY plane)
            N0_XY = [0 0 rs]; %normal vector on XY plane
            V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 
            R1 = R0 - I;
            [rfl_pnt,~] = plane_line_intersect(N0_XY,V0_XY,I,R1);
            d1 = norm(P0-I); % distance between LED and incident point
            d2 = norm(I-rfl_pnt); % distance between incident point and reflected point on the floor)
            for k=1:u
                if norm([rcv_coors(k,1) rcv_coors(k,2)]-[rfl_pnt(1) rfl_pnt(2)])<=led_beam_radius
                    h_mu(j,k) = h_mu(j,k) + rfl_ind*(A_u/d1^2)*(q+1)/(2*pi);
                    % disp('reached');
                    cnt = cnt+1;
                end
            end
        end
        
        %%% Checking with YZ+rs plane
        [I,check]=plane_line_intersect(N0_YZ_rs,V0_YZ_rs,P0,P1);
        if check==1 % ray is reflected on YZ+rs plane
            %%% find the reflected ray
            norm_N0 = N0_YZ_rs / norm(N0_YZ_rs);
            R0 = LP - 2 * dot(LP,norm_N0) * norm_N0; %%% reflected ray
            %%% find the intersection point between reflected ray and the floor (XY plane)
            N0_XY = [0 0 rs]; %normal vector on XY plane
            V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 
            R1 = R0 - I;
            [rfl_pnt,~] = plane_line_intersect(N0_XY,V0_XY,I,R1);
            d1 = norm(P0-I); % distance between LED and incident point
            d2 = norm(I-rfl_pnt); % distance between incident point and reflected point on the floor)
            for k=1:u
                if norm([rcv_coors(k,1) rcv_coors(k,2)]-[rfl_pnt(1) rfl_pnt(2)])<=led_beam_radius
                    h_mu(j,k) = h_mu(j,k) + rfl_ind*(A_u/d1^2)*(q+1)/(2*pi);
                end
            end
        end
        
        %%% Checking with XZ plane
        [I,check]=plane_line_intersect(N0_XZ,V0_XZ,P0,P1);
        if check==1 % ray is reflected on XZ plane
            %%% find the reflected ray
            norm_N0 = N0_XZ / norm(N0_XZ);
            R0 = LP - 2 * dot(LP,norm_N0) * norm_N0; %%% reflected ray
            %%% find the intersection point between reflected ray and the floor (XY plane)
            N0_XY = [0 0 rs]; %normal vector on XY plane
            V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 
            R1 = R0 - I;
            [rfl_pnt,~] = plane_line_intersect(N0_XY,V0_XY,I,R1);
            d1 = norm(P0-I); % distance between LED and incident point
            d2 = norm(I-rfl_pnt); % distance between incident point and reflected point on the floor)
            for k=1:u
                if norm([rcv_coors(k,1) rcv_coors(k,2)]-[rfl_pnt(1) rfl_pnt(2)])<=led_beam_radius
                    h_mu(j,k) = h_mu(j,k) + rfl_ind*(A_u/d1^2)*(q+1)/(2*pi);
                end
            end
        end
        
        %%% Checking with XZ+rs plane
        [I,check]=plane_line_intersect(N0_XZ_rs,V0_XZ_rs,P0,P1);
        if check==1 % ray is reflected on XZ+rs plane
            %%% find the reflected ray
            norm_N0 = N0_XZ_rs / norm(N0_XZ_rs);
            R0 = LP - 2 * dot(LP,norm_N0) * norm_N0; %%% reflected ray
            %%% find the intersection point between reflected ray and the floor (XY plane)
            N0_XY = [0 0 rs]; %normal vector on XY plane
            V0_XY = [rs/2 rs/2 0]; %any point that belongs to the XY Plane 
            R1 = R0 - I;
            [rfl_pnt,~] = plane_line_intersect(N0_XY,V0_XY,I,R1);
            d1 = norm(P0-I); % distance between LED and incident point
            d2 = norm(I-rfl_pnt); % distance between incident point and reflected point on the floor)
            for k=1:u
                if norm([rcv_coors(k,1) rcv_coors(k,2)]-[rfl_pnt(1) rfl_pnt(2)])<=led_beam_radius
                    h_mu(j,k) = h_mu(j,k) + rfl_ind*(A_u/d1^2)*(q+1)/(2*pi);
                end
            end
        end        
        
    end
end

% disp(h_mu);
% disp(h_mn);

A_mat = zeros(u,m);     % A_mat(i,j)=1 means user i is associated with led j
distances = zeros(u,m);

for k=1:u
    for l=1:m
        distances(k,l) = sqrt((FullsectionNormals(l,1)-rcv_coors(k,1))^2+(FullsectionNormals(l,2)-rcv_coors(k,2))^2);
    end
end

nearest = zeros(1,m);
scnd_nearest = zeros(1,m);
covered_users = zeros(m,u);
assigned = zeros(1,m);
P_rnd = zeros(1,m);

% while (uni_max<0.15)
% % for rrs_i=1:10000
%     cnt=cnt+1;
%     P_rnd = 0.1*rand(1,m);
%     sinr_t(ind) = Get_sinr(P_rnd,h_mu,A_mat,m,n,u,distances,led_beam_radius);
%     I_new = Get_illuminance(P_rnd,h_mn,n);
%     uni_t(ind) = min(I_new)*n/sum(I_new);
%     obj_t = sinr_t(ind)*uni_t(ind);
%     if (obj_max<obj_t)
%         obj_max = obj_t;
%     end
%     if (uni_max<uni_t)
%         uni_max = uni_t;
%     end
% %     fprintf(fileID,'%.8f\t%.8f\t%.8f\n',sinr_t(ind),uni_t(ind),obj_t);
% end


for l=1:m
%     covered_users(l) = [];
    min_dist = 600;
    for k=1:u
        if distances(k,l)<led_beam_radius
            covered_users(l,k) = 1;
            if distances(k,l)<min_dist
                scnd_nearest(l) = nearest(l);
                nearest(l) = k;
                min_dist = distances(k,l);
            end
        end
    end
end

temp=0;
for l=1:m     
    assigned(1,l)=1;
    if nearest(l)~=0         
        A_mat(nearest(l))=l;  
        if scnd_nearest(l)~=0
           assigned(1,l)=0;
        else
%             P_m(l) = min(0.1,P_m(l)+P_m(l)*tol);
%             P_m(l) = max(0,P_m(l)-P_m(l)*tol);
        end

    end
end
% disp(P_m);
% P_m

it_rrs = 100;
rrs_in = zeros(1,2*m);
obj_max = 0;
uni_max = 0;
reverseStr='';
for cnt=1:it_rrs
%     clc;
    str = sprintf('iteration %d',cnt);
    fprintf([reverseStr, str]);
    reverseStr = repmat(sprintf('\b'), 1, length(str));
    [~,obj_t,sinr,uni] = run_rrs(rrs_in,h_mu,h_mn,A_mat,m,n,u,distances,led_beam_radius,covered_users,assigned);
    sinr_0(ind) = sinr_0(ind) + sinr;
    uni_0(ind) = uni_0(ind) + uni;
end
sinr_0(ind) = sinr_0(ind) / it_rrs;
uni_0(ind) = uni_0(ind) / it_rrs;


sig = zeros(1,u);
ifrnc = zeros(1,u);
sinr = zeros(1,u);

% I_old = Get_illuminance(P_m,h_mn,n);
% min(I_old)*n/sum(I_old);
% P_m_new = Update_P_m(P_m,m,h_mn,n,assigned,I_old,P_level);

% obj_0(ind) = obj_0(ind)+Get_obj(P_m,h_mu,h_mn,A_mat,m,n,u);
% sinr_0(ind) = sinr_0(ind) + Get_sinr(P_m,h_mu,A_mat,m,n,u,distances,led_beam_radius);
% I_new = Get_illuminance(P_m,h_mn,n);
% uni_0(ind) = uni_0(ind) + min(I_new)*n/sum(I_new);

% min(I_new)*n/sum(I_new);

% P_t = P_t + P_m;
% P_tot(ind) = P_tot(ind) + sum(P_m);
% cnt

end

% ind = ind+1

end 

% P_t = P_t / no_of_iters;
% plot(P_v,sinr_0/1000,'-o');
plot(P_v,B*log2(1+sinr_0/no_of_iters),'-o');
xlabel('Max. Source Power (W)');
% ylabel('sinr');
ylabel('Throughput (bps)');
% legend('sinr','uniformity');
figure();
plot(P_v,uni_0/no_of_iters,'-*');
xlabel('Max. Source Power (W)');
ylabel('uniformity');
% figure();
% plot(P_v,obj_0/1000,'-o');
% xlabel('Max. Source Power per LED(W)');
% ylabel('obj. function');
% figure();
% plot(P_v,P_tot/1000,'-o');
% xlabel('Max. Source Power per LED (W)');
% ylabel('total power used(W)');
% plot(P_v,obj_0/1000,'-o');
% xlabel('No. of users');
% ylabel('obj. function');

